Analytic reconstruction with massive particles: one-loop amplitudes for $0 \to \bar{q}qt\bar{t}H$

We present an analytic reconstruction of one-loop amplitudes for the process $0 \to \bar{q}qt\bar{t}H$. Our calculation is a novel use of analytic reconstruction, retaining explicit covariance in the massive spin states through the massive spinor-helicity formalism. The analytic reconstruction relies on embedding the massive five-point kinematics in a fully massless eight-point phase space while still building a minimal ansatz directly in the five-point phase space. In order to obtain compact analytic expressions it is necessary to identify suitable partial fraction decompositions and extract common numerator factors, which we achieve through careful inspection of limits in which pairs of denominators vanish. We find that the resulting amplitudes are more numerically efficient than ones computed using automatic methods but that the gains are not as significant as in the massless case, at least at present. The method opens the door to applications at two-loop order, where numerical efficiency and improvements in the reconstruction methodology are more crucial, especially with regards to the number of free parameters in the ansatz.

==> GL.f <==
      complex(dp) :: GL(4,4)
!     This is Weyl non-peskin representation
      if (weyl) then
         GL(1,1)=czero;  GL(1,2)=czero; GL(1,3)=czero; GL(1,4)=czero
         GL(2,1)=czero;  GL(2,2)=czero; GL(2,3)=czero; GL(2,4)=czero
         GL(3,1)=-czero; GL(3,2)=czero; GL(3,3)=cone;  GL(3,4)=czero
         GL(4,1)=czero;  GL(4,2)=czero; GL(4,3)=czero; GL(4,4)=cone
      else     
!     This is BjD dirac notation
!      complex(dp), parameter:: GL(4,4)=
!     & reshape([chalf,czero,-chalf,czero,
!     &          czero,chalf,czero,-chalf,
!     &          -chalf,czero,chalf,czero,
!     &          czero,-chalf,czero,chalf],[4,4])
         GL(1,1)= chalf;GL(1,2)= czero;GL(1,3)=-chalf;GL(1,4)= czero
         GL(2,1)= czero;GL(2,2)= chalf;GL(2,3)= czero;GL(2,4)=-chalf
         GL(3,1)=-chalf;GL(3,2)= czero;GL(3,3)= chalf;GL(3,4)= czero
         GL(4,1)= czero;GL(4,2)=-chalf;GL(4,3)= czero;GL(4,4)= chalf
      endif


==> GR.f <==
      complex(dp) :: GR(4,4)
!     This is Weyl non-peskin representation
      if (weyl) then
         GR(1,1)=cone;  GR(1,2)=czero; GR(1,3)=czero; GR(1,4)=czero
         GR(2,1)=czero; GR(2,2)=cone;  GR(2,3)=czero; GR(2,4)=czero
         GR(3,1)=czero; GR(3,2)=czero; GR(3,3)=czero; GR(3,4)=czero
         GR(4,1)=czero; GR(4,2)=czero; GR(4,3)=czero; GR(4,4)=czero
      else     
!     This is BjD dirac notation
!      complex(dp), parameter:: GR(4,4)=
!     & reshape([chalf,czero,chalf,czero,
!     &          czero,chalf,czero,chalf,
!     &          chalf,czero,chalf,czero,
!     &          czero,chalf,czero,chalf],[4,4])
!     This is BjD dirac notation
         GR(1,1)=chalf;GR(1,2)=czero;GR(1,3)=chalf;GR(1,4)=czero
         GR(2,1)=czero;GR(2,2)=chalf;GR(2,3)=czero;GR(2,4)=chalf
         GR(3,1)=chalf;GR(3,2)=czero;GR(3,3)=chalf;GR(3,4)=czero
         GR(4,1)=czero;GR(4,2)=chalf;GR(4,3)=czero;GR(4,4)=chalf
      endif


==> QuarkString.f <==
!-----functions for fermion strings
      function QuarkString0(Ubl,Vl)
      use double_precision
      implicit none
      complex(dp)::QuarkString0
      complex(dp),intent(in)::Ubl(4),Vl(4)
      QuarkString0=Ubl(1)*Vl(1)+Ubl(2)*Vl(2)+Ubl(3)*Vl(3)+Ubl(4)*Vl(4)
      end function QuarkString0

      function QuarkString0R(Ubl,Vl)
      use double_precision
      implicit none
      complex(dp) :: QuarkString0R,LHS(4)
      complex(dp),intent(in) :: Ubl(4),Vl(4)
      include 'weyl.f'
      include 'GR.f'
      LHS=matmul(Ubl,GR)
      QuarkString0R=
     & LHS(1)*Vl(1)+LHS(2)*Vl(2)+LHS(3)*Vl(3)+LHS(4)*Vl(4)
      end function QuarkString0R

      function QuarkString0L(Ubl,Vl)
      use double_precision
      implicit none
      complex(dp) :: QuarkString0L,LHS(4)
      complex(dp),intent(in) :: Ubl(4),Vl(4)
      include 'weyl.f'
      include 'GL.f'
      LHS=matmul(Ubl,GL)
      QuarkString0L=
     & LHS(1)*Vl(1)+LHS(2)*Vl(2)+LHS(3)*Vl(3)+LHS(4)*Vl(4)
      end function QuarkString0L

      function QuarkString1L(Ubl,p1,Vl)
      use double_precision
      use slashify_m
      implicit none
      complex(dp)::QuarkString1L
      complex(dp),intent(in)::Ubl(4),p1(4),Vl(4)
      complex(dp)::p1sl(4,4),LHS(4)
      include 'weyl.f'
      include 'GL.f'
      call slashify(p1,p1sl)
      LHS=matmul(matmul(Ubl,p1sl),GL)
      QuarkString1L=
     & LHS(1)*Vl(1)+LHS(2)*Vl(2)+LHS(3)*Vl(3)+LHS(4)*Vl(4)
      end function QuarkString1L

      function QuarkString1R(Ubl,p1,Vl)
      use double_precision
      use slashify_m
      implicit none
      complex(dp)::QuarkString1R
      complex(dp),intent(in)::Ubl(4),p1(4),Vl(4)
      complex(dp)::p1sl(4,4),LHS(4)
      include 'weyl.f'
      include 'GR.f'
      call slashify(p1,p1sl)
      LHS=matmul(matmul(Ubl,p1sl),GR)
      QuarkString1R=
     & LHS(1)*Vl(1)+LHS(2)*Vl(2)+LHS(3)*Vl(3)+LHS(4)*Vl(4)
      end function QuarkString1R

      function QuarkString1(Ubl,p1,Vl)
      use double_precision
      use slashify_m
      implicit none
      complex(dp)::QuarkString1
      complex(dp),intent(in)::Ubl(4),p1(4),Vl(4)
      complex(dp)::p1sl(4,4),LHS(4)
      call slashify(p1,p1sl)
      LHS=matmul(Ubl,p1sl)
      QuarkString1=
     & LHS(1)*Vl(1)+LHS(2)*Vl(2)+LHS(3)*Vl(3)+LHS(4)*Vl(4)
      end function QuarkString1

      function QuarkString2L(Ubl,p1,p2,Vl)
      use double_precision
      use slashify_m
      implicit none
      complex(dp)::QuarkString2L
      complex(dp),intent(in)::Ubl(4),p1(4),p2(4),Vl(4)
      complex(dp)::p1sl(4,4),p2sl(4,4),LHS(4)
      include 'weyl.f'
      include 'GL.f'
      call slashify(p1,p1sl)
      call slashify(p2,p2sl)
      LHS=matmul(matmul(matmul(Ubl,p1sl),p2sl),GL)
      QuarkString2L=
     & LHS(1)*Vl(1)+LHS(2)*Vl(2)+LHS(3)*Vl(3)+LHS(4)*Vl(4)
      end function QuarkString2L

      function QuarkString2R(Ubl,p1,p2,Vl)
      use double_precision
      use slashify_m
      implicit none
      complex(dp)::QuarkString2R
      complex(dp),intent(in)::Ubl(4),p1(4),p2(4),Vl(4)
      complex(dp)::p1sl(4,4),p2sl(4,4),LHS(4)
      include 'weyl.f'
      include 'GR.f'
      call slashify(p1,p1sl)
      call slashify(p2,p2sl)
      LHS=matmul(matmul(matmul(Ubl,p1sl),p2sl),GR)
      QuarkString2R=
     & LHS(1)*Vl(1)+LHS(2)*Vl(2)+LHS(3)*Vl(3)+LHS(4)*Vl(4)
      end function QuarkString2R

      function QuarkString2(Ubl,p1,p2,Vl)
      use double_precision
      use slashify_m
      implicit none
      complex(dp)::QuarkString2
      complex(dp),intent(in)::Ubl(4),p1(4),p2(4),Vl(4)
      complex(dp)::p1sl(4,4),p2sl(4,4),LHS(4)
      call slashify(p1,p1sl)
      call slashify(p2,p2sl)
      LHS=matmul(matmul(Ubl,p1sl),p2sl)
      QuarkString2=
     & LHS(1)*Vl(1)+LHS(2)*Vl(2)+LHS(3)*Vl(3)+LHS(4)*Vl(4)
      end function QuarkString2
      
      function QuarkString3(Ubl,p1,p2,p3,Vl)
      use double_precision
      use slashify_m
      implicit none
      complex(dp)::QuarkString3
      complex(dp),intent(in)::Ubl(4),p1(4),p2(4),p3(4),Vl(4)
      complex(dp)::p1sl(4,4),p2sl(4,4),p3sl(4,4),LHS(4)
      call slashify(p1,p1sl)
      call slashify(p2,p2sl)
      call slashify(p3,p3sl)
      LHS=matmul(matmul(matmul(Ubl,p1sl),p2sl),p3sl)
      QuarkString3=
     & LHS(1)*Vl(1)+LHS(2)*Vl(2)+LHS(3)*Vl(3)+LHS(4)*Vl(4)
      end function QuarkString3

      function QuarkString3R(Ubl,p1,p2,p3,Vl)
      use double_precision
      use slashify_m
      implicit none
      complex(dp)::QuarkString3R
      complex(dp),intent(in)::Ubl(4),p1(4),p2(4),p3(4),Vl(4)
      complex(dp)::p1sl(4,4),p2sl(4,4),p3sl(4,4),LHS(4)
      include 'weyl.f'
      include 'GR.f'
      call slashify(p1,p1sl)
      call slashify(p2,p2sl)
      call slashify(p3,p3sl)
      LHS=matmul(matmul(matmul(matmul(Ubl,p1sl),p2sl),p3sl),GR)
      QuarkString3R=
     & LHS(1)*Vl(1)+LHS(2)*Vl(2)+LHS(3)*Vl(3)+LHS(4)*Vl(4)
      end function QuarkString3R

      function QuarkString3L(Ubl,p1,p2,p3,Vl)
      use double_precision
      use slashify_m
      implicit none
      complex(dp)::QuarkString3L
      complex(dp),intent(in)::Ubl(4),p1(4),p2(4),p3(4),Vl(4)
      complex(dp)::p1sl(4,4),p2sl(4,4),p3sl(4,4),LHS(4)
      include 'weyl.f'
      include 'GL.f'
      call slashify(p1,p1sl)
      call slashify(p2,p2sl)
      call slashify(p3,p3sl)
      LHS=matmul(matmul(matmul(matmul(Ubl,p1sl),p2sl),p3sl),GL)
      QuarkString3L=
     & LHS(1)*Vl(1)+LHS(2)*Vl(2)+LHS(3)*Vl(3)+LHS(4)*Vl(4)
      end function QuarkString3L

      function QuarkString4(Ubl,p1,p2,p3,p4,Vl)
      use double_precision
      use slashify_m
      implicit none
      complex(dp)::QuarkString4
      complex(dp),intent(in)::Ubl(4),p1(4),p2(4),p3(4),p4(4),Vl(4)
      complex(dp)::p1sl(4,4),p2sl(4,4),p3sl(4,4),p4sl(4,4),LHS(4)
      call slashify(p1,p1sl)
      call slashify(p2,p2sl)
      call slashify(p3,p3sl)
      call slashify(p4,p4sl)
      LHS=matmul(matmul(matmul(matmul(Ubl,p1sl),p2sl),p3sl),p4sl)
      QuarkString4=
     & LHS(1)*Vl(1)+LHS(2)*Vl(2)+LHS(3)*Vl(3)+LHS(4)*Vl(4)
      end function QuarkString4
      


==> b1234xmm.f <==
      subroutine b1234xmm(p,i1,i2,i3,i4,h1,h3,h4,mt,
     & za,zb,zab,zba,zaba,zbab,res)
      use double_precision
      use dotc_generic
      implicit none
      include 'mxpart.f'
      integer:: i1,i2,i3,i4,h1,h3,h4,hh3,hh4
      integer, parameter :: i5=5
      complex(dp) :: res,p1(4),p2(4),p3(4),p4(4),p5(4),
     & za(4,2,4,2),zb(4,2,4,2),
     & zab(4,2,3:5,4,2),zba(4,2,3:5,4,2),
     & zaba(4,2,3:5,3:5,4,2),zbab(4,2,3:5,3:5,4,2),
     & za12,za24,za14,za31,za32,zb12,zb31,zb32,
     & zb24,zb14,zb34,
     & zab134,zab231,zab241,zab234,zab341,zab342,
     & zba134,zba234,zba342,zba341,
     & zaba1342,zbab1342,zaba2342,zbab1341,
     & zdiff12D53,zdiff12D54,zdiff12D35,zdiff12D45
      real(dp):: mt,mt2,mhsq,s12,s34,
     & st13,st14,st15,st23,st24,st25,st123,st124,s123,s124,
     & p(mxpart,4),
     & Gram12x3x4,st34,st35,st45,st12D3,st12D4,st12D5,st12D34,
     & Gram12x34,Gram123x4,Gram124x3
      p1(:)=cmplx(p(i1,:),kind=dp)
      p2(:)=cmplx(p(i2,:),kind=dp)
      p3(:)=cmplx(p(i3,:),kind=dp)
      p4(:)=cmplx(p(i4,:),kind=dp)
      p5(:)=cmplx(p(i5,:),kind=dp)
      

      hh3=(h3+3)/2
      hh4=(h4+3)/2
      mt2=mt**2
      mhsq=dotc(p5,p5)
      s12=2*dotc(p1,p2)
      st13=2*dotc(p1,p3); st14=2*dotc(p1,p4); st15=2*dotc(p1,p5)
      st23=2*dotc(p2,p3); st24=2*dotc(p2,p4); st25=2*dotc(p2,p5)
      st123=s12+st13+st23; s123=st123+mt2
      st124=s12+st14+st24; s124=st124+mt2
      
      st12D3=st13+st23; st12D4=st14+st24; st12D5=st15+st25
      st12D34=st12D3+st12D4
      st34=2*dotc(p3,p4)
      s34=st34+2*mt2
      st35=2*dotc(p3,p5)
      st45=2*dotc(p4,p5)

      Gram12x34 = st12D34**2/4._dp-s12*s34
      Gram12x3x4 =(s34*(st12D3*st12D4-s12*s34)
     & +mt2*(4*s12*s34-st12D34**2))/4
      Gram123x4 = (st14+st24+st34)**2/4._dp-s123*mt2
      Gram124x3 = (st13+st23+st34)**2/4._dp-s124*mt2
      za12  = za(i1,1,i2,2) 
      za24  = za(i2,1,i4,hh4) 
      za14  = za(i1,1,i4,hh4) 
      za31  = za(i3,hh3,i1,2) 
      za32  = za(i3,hh3,i2,2) 

      zb12  = zb(i1,2,i2,1)  
      zb31  = zb(i3,hh3,i1,1)  
      zb32  = zb(i3,hh3,i2,1)  
      zb24  = zb(i2,2,i4,hh4)  
      zb14  = zb(i1,2,i4,hh4)  
      zb34  = zb(i3,hh3,i4,hh4)  
      zab134= zab(i1,1,i3,i4,hh4)
      zab231= zab(i2,1,i3,i1,1)
      zab241= zab(i2,1,i4,i1,1)
      zab234= zab(i2,1,i3,i4,hh4)
      zab341= zab(i3,hh3,i4,i1,1)
      zab342= zab(i3,hh3,i4,i2,1)
      zba134= zba(i1,2,i3,i4,hh4)
      zba234= zba(i2,2,i3,i4,hh4)
      zba342= zba(i3,hh3,i4,i2,2)
      zba341= zba(i3,hh3,i4,i1,2)

!      zaba1341=zaba(i1,1,i3,i4,i1,2)
      zaba1342=zaba(i1,1,i3,i4,i2,2)
      zaba2342=zaba(i2,1,i3,i4,i2,2)

      zbab1341=zbab(i1,2,i3,i4,i1,1)
      zbab1342=zbab(i1,2,i3,i4,i2,1)
      
      zdiff12D53=st12D5*st35-2*mhsq*st12D3
      zdiff12D54=st12D5*st45-2*mhsq*st12D4
      zdiff12D35=st12D3*st35-2*mt2*st12D5
      zdiff12D45=st12D4*st45-2*mt2*st12D5
      include 'b1234xmm_inc.f'

      return        
      end                        


==> b1234xmm_inc.f <==
      res=res
     & +mt*zdiff12D54*(1._dp/6*zb32*zba134*zaba2342
     & -1._dp/6*zb31*zba134*za12*st14
     & +5._dp/4*zb31*za24*st14**2
     & +7._dp/6*zb31*st24*za24*st14
     & +17._dp/6*zb31*mt2*za24*st14
     & -8._dp/3*zb31*mt2**2*za24
     & -1._dp/6*zb31*mt2*za24*st24
     & -5._dp/6*st34*zb31*mt2*za24
     & +11._dp/12*st34**2*zb31*za24
     & -3*zb31*mt2*za24*st13
     & +1._dp/3*zb31*mt2*st23*za24
     & -1._dp/12*zb31*za24*st24**2
     & +1._dp/6*st34*zb31*za24*st24
     & +2._dp/3*zb31*za24*st13*st24
     & +1._dp/6*zb31*st23*za24*st24
     & -1._dp/3*zbab1341*zba341*za24
     & +1._dp/2*zb32*zbab1341*za24*za12
     & -1._dp/3*st34*zb31*za24*st14
     & -1._dp/2*zb31*st23*za24*st14
     & +5._dp/6*zba342*zbab1341*za14
     & +1._dp/2*zba342*za24*zbab1342
     & -1._dp/6*zba342*zab231*zba234
     & +1._dp/6*zab231*zb31*mt2*za14
     & -1._dp/6*zab231*zb31*st24*za14
     & -1._dp/2*zb32*zab231*mt2*za24
     & -1._dp/6*zb32*zab231*za24*st24
     & -1._dp/2*zba342*mt2*zb12*za24
     & +1._dp/6*zba342*st34*zb12*za24
     & +1._dp/6*zba342*zb12*za24*st13
     & -1._dp/6*zba342*zb12*za24*st24
     & +1._dp/6*zba342*zb12*za24*st14
     & +1._dp/3*zaba1342*zb31*zb12*za24
     & +1._dp/3*zb31*zb12*zaba2342*za14
     & -1._dp/3*zba342*zab231*zb12*za14
     & +5._dp/3*zba342*mt2*zba134
     & -1._dp/6*zba342*st34*zba134
     & -1._dp/3*zba342*zba134*st13
     & -1*zba342*zba134*st24
     & -2._dp/3*zba342*zba134*st14
     & +1._dp/6*zaba1342*zb31*zba134
     & +1._dp/6*zab231*zba341*zba134
     & +1._dp/3*zba342*zab241*zba234
     & +2._dp/3*st34*zb31*zab241*za14
     & -1._dp/6*zb31*st24*zab241*za14
     & -1._dp/6*st14*zb31*zab241*za14
     & -1._dp/3*zba342*zab241*zb12*za14)/(za12*zb12*Gram123x4*Gram12x3x4)
      res=res
     & +mt*zdiff12D54*(
     & -1._dp/6*zab341*zab234*st14
     & +1._dp/6*za32*zb14*st14**2
     & -1._dp/6*zb14*za31*zab241*st14
     & -1._dp/6*st34*zb14*za31*zab241
     & -2._dp/3*zab341*zab234*mt2
     & -1._dp/6*zab341*zab234*st24
     & +1._dp/6*zb14*zab341*za12*st24
     & +5._dp/6*zb14*za31*mt2*zab241
     & -1*za32*zb14*mt2**2
     & -7._dp/6*za32*zb14*mt2*st24
     & -1._dp/6*za32*zb24*st34*zab241
     & +1._dp/6*za32*zb14*mt2*st34)/(za12*zb12*Gram123x4*Gram12x3x4)
      res=res
     & +zb34*mt2*zdiff12D54*(
     & -1._dp/6*st34*zab241
     & +1._dp/3*zab241*mt2
     & +1._dp/3*zab231*mt2
     & -1._dp/6*st34*zab231)/(za12*zb12*Gram123x4*Gram12x3x4)
      res=res
     & +mt*zdiff12D45*(1._dp/3*zb32*zba134*zaba2342
     & +2._dp/3*zb31*zba234*zaba2342
     & -1._dp/3*zb31*zb12*zba134*za12**2
     & +7._dp/3*zb31*st14*za12*zb12*za24
     & -8._dp/3*zb31*za24*st14**2
     & -8._dp/3*zb31*st24*za24*st14
     & -7._dp/3*zb31*mt2*za24*st14
     & +8._dp/3*zb31*mt2**2*za24
     & +1*zb31*mt2*za24*st24
     & -2._dp/3*st34**2*zb31*za24
     & +2*zb31*mt2*za24*st13
     & -1._dp/3*zb31*za24*st13**2
     & +1*st34*zb31*za24*st13
     & -1*zb31*mt2*st23*za24
     & -1._dp/3*zb31*st23**2*za24
     & -4._dp/3*st34*zb31*st23*za24
     & -1._dp/3*zb31*st23*za24*st13
     & +1*zbab1341*zba341*za24
     & -1*zb32*zbab1341*za24*za12
     & -1._dp/3*zb31*zbab1341*za12*za14
     & -2._dp/3*zb31*za24*za12*zbab1342
     & -2*zba342*zbab1341*za14
     & -1*zba342*za24*zbab1342
     & -1._dp/3*zba342*zab231*zba234
     & +4._dp/3*zab231*zb31*mt2*za14
     & -2._dp/3*zab231*zb31*st34*za14
     & +1._dp/3*zab231*zb31*st13*za14
     & +5._dp/3*zb32*zab231*mt2*za24
     & +1._dp/3*zb32*zab231*za24*st34
     & +1._dp/3*zb32*zab231*st23*za24
     & +1._dp/3*zb32*zab231**2*za14
     & -1._dp/3*zba342*mt2*zb12*za24
     & -7._dp/3*zb31*zb12*zaba2342*za14
     & +1*zba342*zab231*zb12*za14
     & -2*zba342*mt2*zba134
     & -1*zba342*st34*zba134
     & +1*zaba1342*zb31*zba134
     & -1._dp/3*zab231*zba341*zba134
     & -5._dp/3*st34*zb31*zab241*za14)/(za12*zb12*Gram123x4*Gram12x3x4)
      res=res
     & +mt*zdiff12D45*(
     & -1*zb14*za31*zab241*st14
     & -1*zb24*za31*zab241**2
     & -1*st34*zb14*za31*zab241
     & +2*za32*zb14*mt2*st24)/(za12*zb12*Gram123x4*Gram12x3x4)
      res=res
     & +mt*(
     & -8._dp/3*zb32*zba134*zaba2342
     & +16._dp/3*zb31*zba234*zaba2342
     & +8*zb31*st14*za12*zb12*za24
     & -4._dp/3*zb31*za24*st14**2
     & -8._dp/3*zb31*mt2*za24*st14
     & -8._dp/3*zb31*mt2*za24*st24
     & +8._dp/3*st34*zb31*mt2*za24
     & +4._dp/3*st34**2*zb31*za24
     & -8._dp/3*zb31*mt2*za24*st13
     & +8*st34*zb31*za24*st13
     & -16._dp/3*zb31*mt2*st23*za24
     & +40._dp/3*st34*zb31*st23*za24
     & +4._dp/3*zb31*za24*st24**2
     & +8._dp/3*st34*zb31*za24*st24
     & -8*zb31*za24*st13*st24
     & +8._dp/3*zbab1341*zba341*za24
     & +8._dp/3*zb32*zbab1341*za24*za12
     & -8*zb31*za24*st13*st14
     & -32._dp/3*zb31*za24*za12*zbab1342
     & +8._dp/3*zba342*za24*zbab1342
     & +8._dp/3*zba342*zab231*zba234
     & +8._dp/3*zab231*zb31*st34*za14
     & +8._dp/3*zb32*zab231*mt2*za24
     & -8._dp/3*zb32*zab231*za24*st34
     & +8._dp/3*zba342*mt2*zb12*za24
     & -8._dp/3*zba342*zb12*za24*st13
     & -16._dp/3*zb31*zb12*zaba2342*za14
     & -8._dp/3*zba342*zba134*st24
     & -8._dp/3*zba342*zba134*st14
     & +8._dp/3*zaba1342*zb31*zba134
     & +8._dp/3*zab231*zba341*zba134
     & +8._dp/3*st34*zb31*zab241*za14
     & +8._dp/3*zb31*st24*zab241*za14
     & +8._dp/3*st14*zb31*zab241*za14)/(za12*zb12*Gram123x4*st123)
      res=res
     & +mt*(8._dp/3*za32*zb14*st14**2
     & +16._dp/3*zb24*za31*zab241**2
     & +16._dp/3*st34*zb14*za31*zab241
     & -8._dp/3*st34*zab341*zab234
     & -16._dp/3*zab341*zab234*mt2
     & +16._dp/3*st34*zb14*zab341*za12
     & +16._dp/3*zb14*zab341*za12*st24
     & -32._dp/3*za32*zb14*mt2**2
     & +8._dp/3*za32*zb24*st24*zab241
     & +16._dp/3*za32*zb24*st34*zab241
     & -16._dp/3*za32*zb14*mt2*st34)/(za12*zb12*Gram123x4*st123)
      res=res
     & +zb34*mt2*(8._dp/3*st34*zab241
     & +16._dp/3*zab241*mt2
     & +16._dp/3*zab231*mt2
     & +8._dp/3*st34*zab231)/(za12*zb12*Gram123x4*st123)
      res=res
      res=res
     & +mt*zdiff12D53*(
     & -1._dp/3*zb32*zba134*zaba2342
     & +1._dp/3*zb31*zba234*zaba2342
     & -1._dp/12*zb31*zba134*za12*st14
     & -2._dp/3*zb31*mt2*za24*st14
     & -1*zb31*mt2**2*za24
     & +1*zb31*mt2*za24*st24
     & -7._dp/3*st34*zb31*mt2*za24
     & +1._dp/12*st34**2*zb31*za24
     & -7._dp/6*zb31*mt2*za24*st13
     & +1._dp/12*zb31*za24*st13**2
     & +1._dp/6*st34*zb31*za24*st13
     & +1._dp/6*zb31*mt2*st23*za24
     & +1._dp/12*zb31*st23**2*za24
     & +1*st34*zb31*st23*za24
     & -1._dp/6*zb31*st23*za24*st13
     & +1._dp/6*zb31*za24*st13*st24
     & +1._dp/3*zbab1341*zba341*za24
     & -1._dp/6*zb32*zbab1341*za24*za12
     & +1._dp/12*zb31*zbab1341*za12*za14
     & +1._dp/3*st34*zb31*za24*st14
     & -1._dp/6*zb31*za24*st13*st14
     & -1._dp/3*zb31*st23*za24*st14
     & +1._dp/3*zb31*za24*za12*zbab1342
     & -1._dp/2*zba342*zbab1341*za14
     & -1._dp/6*zba342*za24*zbab1342
     & -1._dp/6*zba342*zab231*zba234
     & +4._dp/3*zab231*zb31*mt2*za14
     & +1._dp/3*zab231*zb31*st34*za14
     & -1._dp/6*zab231*zb31*st13*za14
     & +1._dp/6*zab231*zb31*st23*za14
     & -1._dp/2*zb32*zab231*za24*st34
     & +1._dp/6*zb32*zab231*za24*st13
     & -1._dp/6*zb32*zab231*st23*za24
     & -1._dp/3*zb32*zab231**2*za14
     & +3._dp/2*zba342*mt2*zb12*za24
     & +1._dp/3*zba342*st34*zb12*za24
     & -1._dp/6*zba342*zb12*za24*st13
     & +1._dp/6*zb31*zb12*zaba2342*za14
     & +1._dp/6*zba342*zab231*zb12*za14
     & +4._dp/3*zba342*mt2*zba134
     & -1._dp/3*zba342*st34*zba134
     & -1*zba342*zba134*st13
     & -1._dp/6*zba342*zba134*st24
     & +1._dp/6*zba342*zba134*st14
     & +5._dp/6*zab231*zba341*zba134
     & +1._dp/3*zba342*zab241*zba234
     & +2._dp/3*zb31*mt2*zab241*za14
     & -1._dp/2*st34*zb31*zab241*za14)/(za12*zb12*Gram124x3*Gram12x3x4)
      res=res
     & +mt*zdiff12D53*(
     & -1._dp/2*zb24*zab341*zaba2342
     & +1._dp/2*zab341*zab234*st14
     & -1._dp/6*st34*zab341*zab234
     & -1._dp/3*zab341*zab234*mt2
     & +1._dp/2*zab341*zab234*st24
     & -1._dp/6*zab341*zab234*st13
     & -1._dp/3*zab234*zab341*st23
     & +1._dp/2*st34*zb14*zab341*za12
     & -1._dp/2*zaba1342*zb14*zab341
     & +1._dp/3*zb14*za31*mt2*zab241
     & -1._dp/6*zb14*za31*st23*zab231
     & -1._dp/12*zb14*za31*st13*zab231
     & +1._dp/6*za32*zab134*zb12*zab231
     & +1._dp/6*zab231*zab234*zab342
     & +1*za32*zb14*mt2**2
     & +1._dp/3*za32*zb14*mt2*st24
     & +1._dp/6*za32*zab234*zb12*st23
     & -1._dp/12*za32*zb14*st23**2
     & -1*za32*zb14*mt2*st34
     & +1._dp/12*za32*zb14*st34**2)/(za12*zb12*Gram124x3*Gram12x3x4)
      res=res
     & +zb34*mt2*zdiff12D53*(
     & -1._dp/6*st34*zab241
     & +1._dp/3*zab241*mt2
     & -1._dp/3*zab231*mt2
     & +1._dp/6*st34*zab231)/(za12*zb12*Gram124x3*Gram12x3x4)
      res=res
     & +mt*zdiff12D35*(
     & -2._dp/3*zb32*zba134*zaba2342
     & -2._dp/3*zb32*zb12*za24*zaba2342
     & -1._dp/3*zb31*zba234*zaba2342
     & -1._dp/3*zb31*st14*za12*zb12*za24
     & +1._dp/3*zb31*mt2*za24*st14
     & +2._dp/3*zb31*mt2**2*za24
     & -2._dp/3*zb31*mt2*za24*st24
     & +7._dp/3*st34*zb31*mt2*za24
     & +1*st34**2*zb31*za24
     & +2._dp/3*zb31*mt2*za24*st13
     & +2._dp/3*zb31*za24*st13**2
     & +2._dp/3*st34*zb31*za24*st13
     & -2._dp/3*st34*zb31*za24*st24
     & +2._dp/3*zbab1341*zba341*za24
     & -1*zb32*zbab1341*za24*za12
     & +1._dp/3*zb31*zbab1341*za12*za14
     & +1._dp/3*zb31*za24*st13*st14
     & +5._dp/3*zb31*za24*za12*zbab1342
     & +1._dp/3*zba342*zbab1341*za14
     & +1*zba342*za24*zbab1342
     & -2._dp/3*zab231*zb31*mt2*za14
     & -1._dp/3*zab231*zb31*st34*za14
     & -2._dp/3*zab231*zb31*st13*za14
     & +1._dp/3*zb32*zab231*za24*st34
     & +2._dp/3*zb32*zab231*za24*st13
     & -1._dp/3*zb32*zab231*za24*st24
     & -2._dp/3*zb32*zab231**2*za14
     & -4._dp/3*zba342*mt2*zb12*za24
     & -1*zba342*st34*zb12*za24
     & -1._dp/3*zba342*zb12*za24*st14
     & -1._dp/3*zba342*zab231*zb12*za14
     & -4._dp/3*zba342*mt2*zba134
     & -2._dp/3*zba342*st34*zba134
     & +1._dp/3*zba342*zba134*st24
     & -1*zaba1342*zb31*zba134
     & -1._dp/3*zba342*zab241*zba234
     & +1._dp/3*zb31*mt2*zab241*za14
     & +1._dp/3*zb31*st24*zab241*za14
     & +1._dp/3*st14*zb31*zab241*za14
     & +1._dp/3*zba342*zab241*zb12*za14)/(za12*zb12*Gram124x3*Gram12x3x4)
      res=res
     & +zab341*mt*zdiff12D35*(2._dp/3*zb24*zaba2342
     & -2._dp/3*zab234*zb12*za12
     & -2._dp/3*st34*zb14*za12
     & +2._dp/3*zaba1342*zb14)/(za12*zb12*Gram124x3*Gram12x3x4)
      res=res
     & +mt*(8._dp/3*zb31*zba234*zaba2342
     & +8._dp/3*zb31*zb12*zba134*za12**2
     & -16._dp/3*zb31*mt2*za24*st14
     & -16._dp/3*zb31*mt2**2*za24
     & -8._dp/3*zb31*mt2*za24*st24
     & -16._dp/3*st34*zb31*mt2*za24
     & -4._dp/3*st34**2*zb31*za24
     & -8._dp/3*zb31*mt2*za24*st13
     & +4._dp/3*zb31*za24*st13**2
     & +8._dp/3*st34*zb31*za24*st13
     & -8._dp/3*zb31*mt2*st23*za24
     & -4._dp/3*zb31*st23**2*za24
     & +8._dp/3*zb31*za24*st13*st24
     & +16._dp/3*zbab1341*zba341*za24
     & -16._dp/3*zb32*zbab1341*za24*za12
     & -8._dp/3*zb31*zbab1341*za12*za14
     & -8._dp/3*st34*zb31*za24*st14
     & -8._dp/3*zb31*st23*za24*st14
     & +16._dp/3*zb31*za24*za12*zbab1342
     & -8._dp/3*zba342*zbab1341*za14
     & +8._dp/3*zba342*za24*zbab1342
     & -8._dp/3*zba342*zab231*zba234
     & +8._dp/3*zb32*zab231*za24*st34
     & +8._dp/3*zb32*zab231*za24*st13
     & +8._dp/3*zb32*zab231*st23*za24
     & -8._dp/3*zba342*mt2*zb12*za24
     & +8._dp/3*zba342*st34*zb12*za24
     & -8._dp/3*zba342*zb12*za24*st13
     & +8._dp/3*zb31*zb12*zaba2342*za14
     & +8._dp/3*zba342*zab231*zb12*za14
     & -16._dp/3*zba342*mt2*zba134
     & -8._dp/3*zba342*st34*zba134
     & -8._dp/3*zba342*zba134*st13
     & -8._dp/3*zba342*zba134*st24
     & +8._dp/3*zaba1342*zb31*zba134
     & +8._dp/3*zba342*zab241*zba234
     & +8._dp/3*zb31*mt2*zab241*za14
     & +8._dp/3*st34*zb31*zab241*za14)/(za12*zb12*Gram124x3*st124)
      res=res
     & +za32*zb14*mt2*mt*(16._dp/3*mt2
     & +8._dp/3*st34)/(za12*zb12*Gram124x3*st124)
      res=res
     & +zb34*mt2*(
     & -8._dp/3*st34*zab241
     & -16._dp/3*zab241*mt2
     & -16._dp/3*zab231*mt2
     & -8._dp/3*st34*zab231)/(za12*zb12*Gram124x3*st124)
      res=res
      res=res
     & +(
     & -16._dp/3*zb31*za24*mt)/(za12*zb12*st124)
      res=res
     & +(
     & -16._dp/3*zb31*za24*mt)/(za12*zb12*st123)
      res=res
     & +(
     & -32._dp/3*za32*zb14*mt)/(za12*zb12*st123)
      res=res
      res=res
     & +mt*(4._dp/3*zb31*st23*za24
     & -116._dp/3*zb31*za24*st13
     & +26._dp/3*zb31*zb12*za24*za12
     & +26._dp/3*zb31*zba134*za12
     & -32._dp/3*zb31*za24*st14
     & -26*zb31*za24*st24
     & -4*zb32*zab231*za24
     & -11._dp/3*zba342*zb12*za24)/(za12*zb12*Gram12x34)
      res=res
     & +za32*mt*(4*zb24*zab241
     & -4*zb14*st23
     & -4*zb14*st13
     & -11*zb14*zb12*za12
     & +4*zb14*st14)/(za12*zb12*Gram12x34)
      res=res
     & +mt*(
     & -10._dp/3*zb32*zb12*za24*zaba2342
     & -4*zb31*zba234*zaba2342
     & -7._dp/3*zb31*zba134*za12*st14
     & -4._dp/3*zb31*zb12*zba134*za12**2
     & +8*zb31*st14*za12*zb12*za24
     & -17._dp/3*zb31*za24*st14**2
     & -19._dp/3*zb31*st24*za24*st14
     & +14._dp/3*zb31*mt2*za24*st14
     & +26._dp/3*zb31*mt2*za24*st24
     & -2._dp/3*zb31*mt2*za24*st13
     & +7._dp/3*zb31*za24*st13**2
     & -10._dp/3*st34*zb31*za24*st13
     & +2*zb31*mt2*st23*za24
     & +1._dp/3*zb31*st23**2*za24
     & -1*st34*zb31*st23*za24
     & -2*zb31*st23*za24*st13
     & -1._dp/3*zb31*za24*st24**2
     & +2._dp/3*st34*zb31*za24*st24
     & +4*zb31*za24*st13*st24
     & +4._dp/3*zb31*st23*za24*st24
     & +8._dp/3*zbab1341*zba341*za24
     & -6*zb32*zbab1341*za24*za12
     & +1*zb31*zbab1341*za12*za14
     & +5*st34*zb31*za24*st14
     & +14._dp/3*zb31*za24*st13*st14
     & +2._dp/3*zb31*st23*za24*st14
     & +16._dp/3*zb31*za24*za12*zbab1342
     & -4*zba342*zbab1341*za14
     & -4._dp/3*zba342*za24*zbab1342
     & -2._dp/3*zba342*zab231*zba234
     & +4*zab231*zb31*mt2*za14
     & +8._dp/3*zab231*zb31*st34*za14
     & -8._dp/3*zab231*zb31*st13*za14
     & +2*zab231*zb31*st23*za14
     & -2*zab231*zb31*st24*za14
     & -4._dp/3*zb31*zba234*za12*zab231
     & +4._dp/3*zb32*zab231*mt2*za24
     & +1._dp/3*zb32*zab231*za24*st34
     & +8._dp/3*zb32*zab231*za24*st13
     & -2._dp/3*zb32*zab231*st23*za24
     & -10._dp/3*zb32*zab231*za24*st24
     & -10._dp/3*zb32*zab231**2*za14
     & -2._dp/3*zba342*mt2*zb12*za24
     & +4._dp/3*zba342*zb12*za24*st13
     & -2._dp/3*zba342*zb12*za24*st24
     & +4._dp/3*zaba1342*zb31*zb12*za24
     & -20._dp/3*zb31*zb12*zaba2342*za14
     & -2._dp/3*zba342*zab231*zb12*za14
     & -10._dp/3*zba342*zba134*st13
     & -2*zba342*zba134*st24
     & -2*zba342*zba134*st14
     & -4*zaba1342*zb31*zba134
     & +8._dp/3*zab231*zba341*zba134
     & +4*zb31*mt2*zab241*za14
     & -13._dp/3*st34*zb31*zab241*za14
     & +1._dp/3*zb31*st24*zab241*za14
     & -2._dp/3*zba342*zab241*zb12*za14)/(za12*zb12*Gram12x3x4)
      res=res
     & +mt*(
     & -8._dp/3*zb24*zab341*zaba2342
     & +2._dp/3*za32*zb24*zb12*zaba2342
     & -4*zab234*zab341*zb12*za12
     & +10._dp/3*zab341*zab234*st14
     & +2._dp/3*za32*zb14*st14**2
     & +1._dp/3*za32*zb14*st23*st14
     & -14._dp/3*zb14*za31*zab241*st14
     & -4*zb24*za31*zab241**2
     & -1._dp/3*st34*zb14*za31*zab241
     & +10._dp/3*zab341*zab234*st24
     & -2._dp/3*zab341*zab234*st13
     & -2._dp/3*zab234*zab341*st23
     & +7._dp/3*st34*zb14*zab341*za12
     & +2._dp/3*zb14*zab341*za12*st24
     & +1._dp/3*zb14*st13*zab341*za12
     & -8._dp/3*zaba1342*zb14*zab341
     & +4*zb14*za31*mt2*zab241
     & -1._dp/3*zb14*za31*st13*zab241
     & -2._dp/3*zb14*za31*st23*zab231
     & -1*st24*zb14*za31*zab231
     & +1._dp/3*st34*zb14*za31*zab231
     & -1._dp/3*zb14*za31*st13*zab231
     & +2._dp/3*za32*zab134*zb12*zab231
     & +4*za32*zb14*mt2*st24
     & +2._dp/3*za32*zab234*zb12*st23
     & -1._dp/3*za32*zb24*st34*zab241
     & -1._dp/3*za32*zb14*st23**2
     & -1._dp/3*za32*zb14*st23*st24
     & +1._dp/3*za32*zb14*st23*st34)/(za12*zb12*Gram12x3x4)
      res=res
      res=res
     & +mt*(1*zb31*zba134*za12
     & +1*zba342*zb12*za24)/(s34*Gram12x34)
      res=res
     & +mt*(
     & -1*zb14*zab341*za12
     & -1*za32*zab234*zb12)/(s34*Gram12x34)
      res=res
     & +(
     & -2*zb14*zb31*za12*mt2)/(s34*Gram12x34)
      res=res
     & +(
     & +2*za32*zb12*za24*mt2)/(s34*Gram12x34)
      res=res
      res=res
     & +(
     & +1._dp/2*zb14*zb31*mt2*(st12D34)**2)/(zb12*Gram12x34**2)
      res=res
     & +(
     & +1._dp/2*za32*za24*mt2*(st12D34)**2)/(za12*Gram12x34**2)
      res=res
     & +mt*(6*zb32*zba134*zaba2342
     & +3*zb32*zb12*za24*zaba2342
     & +17._dp/4*zb31*zba134*za12*st14
     & -3*zb31*zb12*zba134*za12**2
     & -37._dp/6*zb31*za24*st14**2
     & +19._dp/6*zb31*st24*za24*st14
     & -2*zb31*mt2*za24*st14
     & -19._dp/6*zb31*za24*st13**2
     & +6*st34*zb31*za24*st13
     & -10*zb31*mt2*st23*za24
     & -55._dp/6*zb31*st23**2*za24
     & -8*st34*zb31*st23*za24
     & +16*zb31*st23*za24*st13
     & -1._dp/6*zb31*za24*st24**2
     & +3*st34*zb31*za24*st24
     & +7*zb31*za24*st13*st24
     & -55._dp/12*zb31*st23*za24*st24
     & +23*zb32*zbab1341*za24*za12
     & -5._dp/4*zb31*zbab1341*za12*za14
     & +2*st34*zb31*za24*st14
     & -1._dp/3*zb31*za24*st13*st14
     & -43._dp/6*zb31*st23*za24*st14
     & -38._dp/3*zb31*za24*za12*zbab1342
     & -6*zba342*zab231*zba234
     & +6*zab231*zb31*mt2*za14
     & -3*zab231*zb31*st34*za14
     & +3*zab231*zb31*st13*za14
     & -76._dp/3*zab231*zb31*st23*za14
     & -1._dp/2*zab231*zb31*st24*za14
     & +106._dp/3*zb31*zba234*za12*zab231
     & +16*zb32*zab231*mt2*za24
     & +11*zb32*zab231*za24*st34
     & +16*zb32*zab231*za24*st13
     & +9*zb32*zab231*st23*za24
     & +17._dp/4*zb32*zab231*za24*st24
     & -7*zb32*zab231**2*za14
     & -6*zba342*mt2*zb12*za24
     & +6*zba342*st34*zb12*za24
     & +33._dp/2*zba342*zb12*za24*st13
     & +3*zba342*zb12*za24*st24
     & +10*zba342*zb12*za24*st14
     & -3*zba342*zb12**2*za24*za12
     & -3*zb31*st13*za12*zb12*za24
     & -3*zb31*za12*st24*zb12*za24
     & -19._dp/6*zaba1342*zb31*zb12*za24
     & +27._dp/2*zb31*zb12*zaba2342*za14
     & -17*zba342*zab231*zb12*za14
     & -3*zb32*zab231*za12*zb12*za24
     & -3*zba342*zba134*st24
     & +6*zaba1342*zb31*zba134
     & -6*zab231*zba341*zba134
     & +3*zba342*zab241*zba234
     & +2*zb31*mt2*zab241*za14
     & +1*st34*zb31*zab241*za14
     & -7._dp/2*zb31*st24*zab241*za14
     & +6*st14*zb31*zab241*za14
     & -3*zb31*za12*zb12*zab241*za14
     & -7*zba342*zab241*zb12*za14)/(Gram12x34**2)
      res=res
     & +mt*(6*zb24*zab341*zaba2342
     & -3*za32*zb24*zb12*zaba2342
     & -10*zab234*zab341*zb12*za12
     & -6*zab341*zab234*st14
     & +7._dp/4*za32*zb14*st14**2
     & +13._dp/2*za32*zb14*st23*st14
     & +3*zb14*za31*zab241*st14
     & +19._dp/2*zb24*za31*zab241**2
     & +3*st34*zb14*za31*zab241
     & -6*zab341*zab234*st24
     & +3*zab234*zab341*st23
     & -6*st34*zb14*zab341*za12
     & +13._dp/2*zb14*zab341*za12*st24
     & +13._dp/2*zb14*st13*zab341*za12
     & +6*zaba1342*zb14*zab341
     & +6*zb14*za31*mt2*zab241
     & +19._dp/2*zb14*za31*st13*zab241
     & -3*zb14*za12*za31*zb12*zab241
     & +19._dp/2*zb14*za31*st23*zab231
     & +25._dp/2*st24*zb14*za31*zab231
     & +3*st34*zb14*za31*zab231
     & +19._dp/4*zb14*za31*st13*zab231
     & -3*zab231*zb14*za12*za31*zb12
     & -3*za32*zab134*zb12*zab231
     & -3*zab231*zab234*zab342
     & +6*za32*zb14*mt2*st24
     & -3*za32*zab234*zb12*st23
     & +3*za32*zab234*zb12**2*za12
     & +19._dp/4*za32*zb24*st24*zab241
     & +3*za32*zb24*st34*zab241
     & -3*za32*za12*zb24*zb12*zab241
     & +19._dp/4*za32*zb14*st23**2
     & +19._dp/2*za32*zb14*st23*st24
     & +3*za32*zb14*st23*st34
     & -3*za32*zb14*za12*st23*zb12)/(Gram12x34**2)
      res=res
     & +mt*(8._dp/3*zb31*st23*za24
     & +116._dp/3*zb31*za24*st13
     & -29._dp/3*zb31*zba134*za12
     & +32._dp/3*zb31*za24*st14
     & +26*zb31*za24*st24
     & +8._dp/3*zba342*zb12*za24)/(za12*zb12*Gram12x34)
      res=res
     & +mt*(
     & -4*za32*zb24*zab241
     & +4*za32*zb14*st23
     & +4*za32*zb14*st13
     & +1*za32*zab234*zb12
     & -4*za32*zb14*st14
     & +1*zb14*zab341*za12)/(za12*zb12*Gram12x34)


==> b123xm0.f <==
      subroutine b123xm0(p,i1,i2,i3,i4,h1,h3,h4,mt,
     & za,zb,zab,zba,zaba,zbab,res)
      use double_precision
      use dotc_generic
      implicit none
      include 'mxpart.f'
      integer:: i1,i2,i3,i4,h1,h3,h4
      complex(dp) :: res,ress1234,ress2134,resa1234,resa2134,
     & za(4,2,4,2),zb(4,2,4,2),
     & zab(4,2,3:5,4,2),zba(4,2,3:5,4,2),
     & zaba(4,2,3:5,3:5,4,2),zbab(4,2,3:5,3:5,4,2)
      real(dp)::p(mxpart,4),mt

      call b123xm0_sym(p,i1,i2,i3,i4,h1,h3,h4,mt,
     & za,zb,zab,zba,zaba,zbab,ress1234)
      call b123xm0_sym(p,i2,i1,i3,i4,h1,h3,h4,mt,
     & zb,za,zba,zab,zbab,zaba,ress2134)
      call b123xm0_asym(p,i1,i2,i3,i4,h1,h3,h4,mt,
     & za,zb,zab,zba,zaba,zbab,resa1234)
      call b123xm0_asym(p,i2,i1,i3,i4,h1,h3,h4,mt,
     & zb,za,zba,zab,zbab,zaba,resa2134)
      res=ress1234+ress2134+resa1234-resa2134
      

      return        
      end subroutine b123xm0


==> b123xm0_asym.f <==
      subroutine b123xm0_asym(p,i1,i2,i3,i4,h1,h3,h4,mt,
     & za,zb,zab,zba,zaba,zbab,res)
      use double_precision
      use dotc_generic
      implicit none
      include 'mxpart.f'
      integer:: i1,i2,i3,i4,h1,h3,h4,hh3,hh4
      complex(dp) :: res,p1(4),p2(4),p3(4),
     & za(4,2,4,2),zb(4,2,4,2),
     & zab(4,2,3:5,4,2),zba(4,2,3:5,4,2),
     & zaba(4,2,3:5,3:5,4,2),zbab(4,2,3:5,3:5,4,2),
     & za12,za24,za14,za31,za32,zb12,zb31,zb32,za34,
     & zb24,zb14,zab132,zba234
      real(dp):: mt,mt2,s12,s13,s23,st13,st23,st123,
     & p(mxpart,4),st12D3,s12pst13,Gram12x3
      integer mm,pp

      p1(:)=cmplx(p(i1,:),kind=dp)
      p2(:)=cmplx(p(i2,:),kind=dp)
      p3(:)=cmplx(p(i3,:),kind=dp)
!      p4(:)=cmplx(p(i4,:),kind=dp)

      if (i1 == 1) then
        mm=1
        pp=2
      elseif (i1 == 2) then
        mm=2
        pp=1
      else
        write(6,*) 'Unforeseen value of i1 in b123xm0_asym: i1 = ',i1
        stop
      endif
      
      hh3=(h3+3)/2
      hh4=(h4+3)/2
      mt2=mt**2
      s12=2*dotc(p1,p2)
      st13=2*dotc(p1,p3); st23=2*dotc(p2,p3)
      st123=s12+st13+st23
      s13=st13+mt2
      s23=st23+mt2
      s12pst13=s12+st13
      st12D3=st13+st23

      Gram12x3 = st12D3**2/4._dp-mt2*s12

      za12  = za(i1,mm,i2,pp) 
      za14  = za(i1,mm,i4,hh4) 
      za24  = za(i2,mm,i4,hh4) 
      za31  = za(i3,hh3,i1,pp) 
      za32  = za(i3,hh3,i2,pp) 
      za34  = za(i3,hh3,i4,hh4)  

      zb12  = zb(i1,pp,i2,mm)  
      zb31  = zb(i3,hh3,i1,mm)  
      zb32  = zb(i3,hh3,i2,mm)  
      zb24  = zb(i2,pp,i4,hh4)  
      zb14  = zb(i1,pp,i4,hh4)  

      zab132= zab(i1,mm,i3,i2,mm)
      zba234= zba(i2,pp,i3,i4,hh4)

      include 'b123xm0_asym_inc.f'

      return        
      end subroutine b123xm0_asym


==> b123xm0_asym_inc.f <==
      res=
     & -40*s23*mt*(za31*zb14-zb31*za14)/(s12pst13*zab132*st123)
     & +40*s23*zb32*za12*zb14/(s12pst13*zab132*st123)
     & +5*mt*za32*zb24*(s13-s23)*s12/(zab132*Gram12x3*st123)
     & -5*s12*(s13-s23)*(za32*zba234+za34*(s13+mt2))
     & /(zab132*Gram12x3*st123)
     & +5*mt*(s13-s23)*(za31*zb14+za32*zb24)/(zab132*Gram12x3)
     & -20*mt*(za31*zb14+za32*zb24)/(zab132*st123)
     & -20*(za34*(s12+2*s13)-2*za31*zb12*za24)/(zab132*st123)
      res=res/48


==> b123xm0_inc.f <==
      res=res
     & +(
     & -1._dp/64*zb14*zba342*st23**4
     & -1._dp/64*st23**3*zb12*zb34*zaba2342
     & +1._dp/32*zab234*zba342*zb12*st23**3
     & -1._dp/64*st23**4*zab231*zb34
     & -1._dp/32*zb14*st23**3*zba341*zab231
     & -1._dp/64*st13**4*zab231*zb34
     & +1._dp/32*zb31*st13**3*zab231*zab134
     & +1._dp/32*zb31*st23**3*zab231*zab134
     & -1._dp/16*st13**3*zab231*zb34*st23
     & -3._dp/32*st13**2*zab231*zb34*st23**2
     & -1._dp/16*st13*zab231*zb34*st23**3
     & +3._dp/32*st13**2*zab134*zb31*st23*zab231
     & +3._dp/32*st13*zab134*zb31*st23**2*zab231
     & +3._dp/32*st13**3*zab231*zb34*st24
     & +1._dp/64*st23**3*zab231*zb34*st24
     & +7._dp/32*st13**2*st24*zb34*st23*zab231
     & +13._dp/96*st13*st24*zb34*st23**2*zab231
     & +1._dp/2*zab241*zaba2342*zab134*zb12**2*zba341
     & -7._dp/96*zab234*zb31*st13**3*st24
     & -1._dp/4*st13*zab234*st24**2*zb31*st14
     & +1._dp/32*zab234*zb32*st13**3*zab231
     & +1._dp/32*zab234*zb32*st23**3*zab231
     & -7._dp/48*st13**2*zab234*st24*zb31*st23
     & -7._dp/96*st13*zab234*st24*zb31*st23**2
     & +3._dp/32*st13**2*zab234*zb32*st23*zab231
     & +3._dp/32*st13*zab234*zb32*st23**2*zab231
     & +1._dp/32*st13**2*zab234*zba341*zb12*zab231
     & +3._dp/32*zab234*zba341*st23**2*zb12*zab231
     & +3._dp/32*st13*zab234*zba341*st23*zb12*zab231
     & -1._dp/2*zaba2342*zba342*zab134*st14*zb12**2
     & +1._dp/64*zb14*st13**4*zba342
     & -1._dp/24*zb14*st13**3*st23*zba342
     & -19._dp/48*zb14*st13**2*st23**2*zba342
     & -5._dp/48*zb14*st13*st23**3*zba342
     & -1._dp/4*zaba2342*za12*zb34*zbab1342*st14*zb12
     & -1._dp/48*st13*zaba2342*st23**2*zb34*zb12
     & -1._dp/4*za12**2*zab241*zb34*zbab1342**2
     & -3._dp/32*zbab1341*za12*st23**3*zb34
     & +1._dp/96*zbab1341*za12*st13**3*zb34
     & -7._dp/96*st13**2*zbab1341*za12*zb34*st23
     & -41._dp/96*st13*zbab1341*za12*zb34*st23**2
     & +1._dp/4*zbab1341*za12*st24*st23*zb34*st14
     & +1._dp/12*st13*zbab1341*za12*st24*zb34*st14
     & +1._dp/4*zbab1341*za12*zab134*zb31*st23**2
     & -19._dp/24*zaba2342*za12*zb24*zb31*zbab1342*st14
     & +19._dp/24*zbab1341*zaba2342*za12*zb24*zab142*zb31
     & -5._dp/4*zaba2342*za12**2*zab142*zb31*zb14*zb12**2
     & -3._dp/4*zaba2342*za12*st24*zab142*zb31*zb14*zb12
     & -3._dp/2*zaba2342*za12*zba342*zab142*zb14*zb12**2
     & -1._dp/192*st13**4*zab241*zb34
     & +1._dp/4*st13**2*st24**2*zab241*zb34
     & -1._dp/8*zaba2342*zb31*st23**2*zb14*zab132
     & -1._dp/32*zb14*st13**3*zba341*zab231
     & +5._dp/32*st13*st23**2*zb14*zab231*zba341
     & -3._dp/32*st13**2*st23*zb14*zab231*zba341
     & -1._dp/4*st13*st24**2*zb14*zab231*zba341
     & -1._dp/4*zb31*st23**2*zb14*zaba1341*zab231
     & -1._dp/8*st13**2*zaba2342*zb31*zb14*zab132
     & +1._dp/4*st13*zaba2342*st24*zb31*zab142*zb14
     & -1._dp/32*zbab1341*zab234*za12*zb32*st23**2
     & +1._dp/32*st13**2*zbab1341*zab234*za12*zb32
     & +1._dp/32*st13*zbab1341*zab234*za12*zb32*st23
     & +1._dp/32*zab234*za12*zb31*st23**2*zbab1342
     & -1._dp/32*st13**2*zab234*za12*zb31*zbab1342
     & -1._dp/32*st13*zab234*za12*zb31*st23*zbab1342
     & -3._dp/8*st13**3*za12*zb31*st23*zb14
     & -3._dp/8*st13*za12*zb31*st23**3*zb14
     & -3._dp/4*st13**2*za12*zb31*st23**2*zb14
     & -3._dp/16*st13**3*za12*st24*zb31*zb14
     & -3._dp/8*st13**2*za12*st24*zb31*st23*zb14
     & -3._dp/16*st13*za12*st24*zb31*st23**2*zb14
     & -1._dp/12*st13*zab241*za12*zb34*zbab1342*st14
     & +5._dp/8*za12**3*zb31*st23*zbab1342*zb14*zb12
     & +3._dp/2*zbab1341*za12**3*zbab2342*zb31*zb14
     & -3._dp/8*za12**2*zb31*st23**2*zbab1342*zb14
     & -3._dp/2*za12**2*st14*zb31*st23*zbab1342*zb14
     & -3._dp/8*st13**2*za12**2*zb31*zbab1342*zb14
     & -3._dp/4*st13*za12**2*zb31*st23*zbab1342*zb14
     & -3._dp/4*za12**2*st24**2*zb31*zbab1342*zb14
     & -3._dp/4*za12**2*st24*st14*zb31*zbab1342*zb14
     & +3._dp/16*za12*zb34*st23**3*zb12*zab231
     & +3._dp/16*zbab1341*za12**2*zb24*zb31*st23**2
     & +3._dp/16*st13**2*zbab1341*za12**2*zb24*zb31
     & +3._dp/8*st13*zbab1341*za12**2*zb24*zb31*st23
     & +3._dp/4*zbab1341*za12**2*st24*zb24*zb31*st14
     & +3._dp/2*st13*zbab1341*za12**2*st24*zb24*zb31
     & +3._dp/4*zab241*za12**2*st24*zbab2342*zb31*zb14
     & +3._dp/4*zab241*za12**2*zb34*zbab1342*st14*zb12
     & -9._dp/4*zab241*st13*za12**2*zb34*zbab1342*zb12
     & +3._dp/2*zab241*za12**2*zab134*zb31*zbab1342*zb12
     & -3._dp/4*zab241*st13*za12*st24**2*zb34*zb12
     & +3._dp/4*zab241*za12*st24**2*zab134*zb31*zb12
     & +5._dp/8*st13*zab241*za12**2*zab134*zb31*zb12**2
     & +3._dp/4*zbab1341*za12**2*st23**2*zb34*zb12
     & -3._dp/16*za12*st24*zb34*st23**2*zb12*zab231
     & +3._dp/4*st13*zbab1341*za12**2*zb34*st23*zb12
     & +9._dp/4*st13*zbab1341*za12**2*st24*zb34*zb12
     & +5._dp/8*zbab1341*zab234*za12**3*zb32*zb12**2
     & -5._dp/8*zab234*za12**3*zb31*zbab1342*zb12**2
     & +5._dp/4*za12**3*zba342*zbab1342*zb14*zb12**2
     & -5._dp/32*za12**2*zb31*st23**3*zb14*zb12
     & -5._dp/32*st13**3*za12**2*zb31*zb14*zb12
     & -15._dp/32*st13**2*za12**2*zb31*st23*zb14*zb12
     & -15._dp/32*st13*za12**2*zb31*st23**2*zb14*zb12
     & -5._dp/4*st13*za12**2*st24**2*zb31*zb14*zb12
     & -5._dp/8*st13*za12**2*st24*zb31*st23*zb14*zb12
     & +5._dp/8*za12**2*st14*zb31*st23**2*zb14*zb12
     & +5._dp/4*za12**2*st24*st14*zb31*st23*zb14*zb12
     & +5._dp/8*st13*za12**3*zb31*zbab1342*zb14*zb12
     & -5._dp/8*st13*za12**2*zb31*zb14*zaba1342*zb12**2
     & -5._dp/4*zbab1341*za12**3*st23*zb34*zb12**2
     & +3._dp/4*zaba2342*za12*st24*zb14*zb12**2*zba341
     & -5._dp/4*zbab1341*za12**3*st24*zb34*zb12**2
     & -3._dp/4*zbab1341*zab234*za12**2*zb32*st23*zb12
     & -3._dp/8*st13**3*za12*zb34*zb12*zab231
     & -9._dp/16*st13**2*za12*zb34*st23*zb12*zab231
     & -3._dp/16*st13**2*za12*st24*zb34*zb12*zab231
     & -3._dp/8*st13*za12*st24*zb34*st23*zb12*zab231
     & -3._dp/4*za12**2*zb34*st23*zbab1342*zb12*zab231
     & -3._dp/4*st13*za12**2*zb34*zbab1342*zb12*zab231
     & -5._dp/4*zbab1341*za12**3*zb24*zb31*st23*zb12
     & -5._dp/4*zbab1341*za12**3*st24*zb24*zb31*zb12
     & -5._dp/8*st13*zbab1341*za12**3*zb24*zb31*zb12
     & -3._dp/16*zaba2342*za12*zb24*zb31*st23**2*zb12
     & -3._dp/16*st13**2*zaba2342*za12*zb24*zb31*zb12
     & -3._dp/8*st13*zaba2342*za12*zb24*zb31*st23*zb12
     & -3._dp/4*za12**2*st14*zba342*zbab1342*zb14*zb12
     & -3._dp/4*za12**2*st24*zba342*zbab1342*zb14*zb12
     & +3._dp/4*za12*st24*st14*zba342*st23*zb14*zb12
     & +3._dp/4*zab234*za12**2*zb31*st23*zbab1342*zb12
     & +3._dp/2*zab234*za12**2*st24*zb31*zbab1342*zb12
     & +3._dp/4*st13*zab234*za12**2*zb31*zbab1342*zb12
     & -5._dp/8*st13*za12**2*zba342*st23*zb14*zb12**2
     & -5._dp/8*za12**2*zba342*st23**2*zb14*zb12**2
     & -3._dp/4*st13*zbab1341*zab234*za12**2*zb32*zb12
     & -3._dp/2*zbab1341*zab234*za12**2*st24*zb32*zb12
     & -3._dp/8*st13**2*zab234*za12*zba342*zb12**2
     & -3._dp/8*zab234*za12*zba342*st23**2*zb12**2
     & -3._dp/4*st13*zab234*za12*zba342*st23*zb12**2
     & +3._dp/2*zab234*za12**2*zba342*zbab1342*zb12**2
     & +5._dp/8*zab234*za12**2*zba342*st23*zb12**3
     & +5._dp/4*zab234*za12**2*zb31*zaba1342*zb12**3
     & -5._dp/16*zab234*za12**2*zb31*st23**2*zb12**2
     & -5._dp/8*zab234*za12**2*zb31*st23*st14*zb12**2
     & +5._dp/16*st13**2*zab234*za12**2*zb31*zb12**2
     & +5._dp/4*st13*zab234*za12**2*st24*zb31*zb12**2
     & -5._dp/4*zaba2342*za12**2*zb31*zb14*zab132*zb12**2
     & +5._dp/8*za12**2*st24*zb34*st23*zb12**2*zab231
     & +5._dp/8*st13*za12**2*st24*zb34*zb12**2*zab231
     & +5._dp/4*za12**3*zb34*zbab1342*zb12**2*zab231
     & +5._dp/8*zab234*za12**2*zba341*zb12**3*zab231
     & +5._dp/8*zab234*za12**2*zb32*st23*zb12**2*zab231
     & +5._dp/8*st13*zab234*za12**2*zb32*zb12**2*zab231)/(za12*zb12*Gram12x3**2*st123)
      res=res
      res=res
     & +(2._dp/3*zb34*mt2*st14*st13
     & -2._dp/3*zab142*zab241*zb31*zab134
     & +2._dp/3*zab132*zb31*zab234*st13
     & +2._dp/3*zb31*zab134*st23*st14
     & +2._dp/3*st24*zb31*zab134*st14
     & -2._dp/3*zb31*zab134*st23*st13
     & -2._dp/3*zb14*mt2*zba341*st13
     & -2._dp/3*zb14*zaba1341*zb31*st23
     & -2._dp/3*zb14*zb31*za12*st23*zab132)/(za12*zb12*zab132*(s12+st13)*st123)
      res=res
     & +(
     & -7._dp/3*zba341*zab234*st23*zb12
     & -7._dp/3*zb34*mt2*st23**2
     & +7._dp/3*zb34*st34*st23**2
     & +7._dp/3*zb34*st23**2*st14
     & -7._dp/3*zb34*st23**2*st13
     & +7._dp/3*mt2*zab234*st23*zb32
     & -7._dp/3*st34*zab234*st23*zb32
     & -7._dp/3*st14*zab234*st23*zb32
     & +7._dp/3*st13*zab234*st23*zb32
     & -14._dp/3*st24*zb34*mt2*st23
     & -14._dp/3*st24*zb34*st23*st13
     & -7._dp/3*zb34*zbab2342*za12*zab231
     & -7._dp/3*zab234*zbab2342*zb31*za12
     & +7._dp/3*st24*zb31*zab134*st23
     & +7._dp/3*zb14*zba341*st23**2
     & +7._dp/3*zbab1342*zab234*za12*zb32
     & +7._dp/3*zbab2342*zb14*zb31*za12**2
     & -7._dp/3*zb24*zbab1341*za12**2*zb32)/(za12*zb12*zab132*(s12+st23)*st123)
      res=res
     & +(
     & +7._dp/3*za24*za31*st23*st13)/(za12*zab132*(s12+st23)*st123)
      res=res
     & +(s13
     & -s23)*(1._dp/6*zba341*zab234*zb12*st23
     & -1._dp/6*zb34*st14*st13*mt2
     & -7._dp/12*zb34*mt2*st23**2
     & +7._dp/12*zb34*st34*st23**2
     & +7._dp/12*zb34*mt2*st13*st23
     & -7._dp/12*zb34*st34*st13*st23
     & +1._dp/6*zb34*st13*st23**2
     & +7._dp/12*zb34*st13**2*st23
     & -7._dp/12*zb32*mt2*zab234*st13
     & +7._dp/12*zb32*st34*zab234*st13
     & -7._dp/12*zb32*zab234*st13**2
     & +7._dp/6*zb32*st14*zab234*st13
     & +7._dp/12*zb32*mt2*zab234*st23
     & -7._dp/12*zb32*zab234*st34*st23
     & -7._dp/12*zb32*zab234*st14*st23
     & -1._dp/6*zb32*zab234*st13*st23
     & +7._dp/6*zb34*mt2*st24*st13
     & +7._dp/6*zb34*st24*st13**2
     & -7._dp/6*zb34*mt2*st24*st23
     & -7._dp/12*zb34*st24*st13*st23
     & +1._dp/6*za12*zb34*zab231*zbab2342
     & +7._dp/12*zb31*zab241*zab142*zab134
     & -1._dp/6*zb31*zab134*st23**2
     & +1._dp/6*zb31*st34*zab134*st23
     & +1._dp/6*zb31*mt2*zab234*zab142
     & -7._dp/12*zb31*zab234*st13*zab142
     & -1._dp/6*zb31*mt2*st24*zab134
     & +7._dp/12*zb31*st24*zab134*st23
     & -7._dp/12*zb31*st14*st24*zab134
     & -7._dp/12*zb31*st24*st13*zab134
     & +5._dp/12*st23**2*zba341*zb14
     & +1._dp/6*mt2*zba341*st13*zb14
     & -7._dp/6*st23*zba341*st13*zb14
     & +7._dp/12*za12*zbab1342*zb34*st13
     & +3._dp/4*za12**2*zb24*zbab1341*zb32
     & -1._dp/6*za12*zb24*zb31*st23**2
     & -3._dp/4*zb31*st13*st23*za12*zb24
     & -3._dp/4*za12**2*zb24*zb31*zbab1342
     & +1._dp/6*zb31*zb12*st23*za12**2*zb24
     & -1._dp/6*za12*zb34*zb12*st23**2
     & -3._dp/4*zb34*zb12*st13*za12*st24
     & -3._dp/4*zb34*zb12*st13*st23*za12
     & -3._dp/4*za12**2*zbab1342*zb34*zb12
     & +3._dp/4*zb12*st13*zba342*za12*zb24
     & +1._dp/6*zab234*zb32*zb12*st23*za12
     & +3._dp/4*zab234*zb32*zb12*st13*za12
     & +1._dp/6*za12**2*zb34*zb12**2*st23
     & -1._dp/6*za12**2*zab234*zb12**2*zb32)/(za12*zb12*zab132*Gram12x3*st123)
      res=res
     & +za31*(s13
     & -s23)*(
     & -7._dp/12*st13*za12*zba134
     & +7._dp/12*za12**2*zba134*zb12
     & -7._dp/12*za24*st13**2
     & +7._dp/12*zb12*st13*za12*za24)/(za12*zab132*Gram12x3*st123)
      res=res
      res=res
     & +mt2*(
     & -16._dp/3*mt2*zba342*zb14
     & -16._dp/3*zb34*zb12*zaba2342
     & +16._dp/3*zb34*mt2*zab241
     & +16._dp/3*za12*mt2*zb31*zb14
     & +16._dp/3*zab234*zb12*zba342
     & -16._dp/3*zb34*mt2*zab231)/(za12*zb12*s123*st123**2)
      res=res
     & +(
     & -16._dp/3*za32*mt2**2*zba134)/(za12*zb12*s123*st123**2)
      res=res
      res=res
     & +mhsq*(
     & -4._dp/3*za12*zb34*zb12*zab241
     & +4._dp/3*zb34*zab241*st13
     & +2._dp/3*zb34*zab231*st23
     & -4._dp/3*zb34*mt2*zab231
     & +4._dp/3*zb34*zab231*st24
     & -2._dp/3*zb31*zab234*st23
     & -4._dp/3*zb31*zab234*st13
     & +4._dp/3*zab234*zb12*zba342
     & +4._dp/3*zb31*zab231*zab134)/(za12*zb12*Gram123x4*st123)
      res=res
     & +mhsq*(
     & -2._dp/3*za24*zab341*st23
     & +2._dp/3*zb12*zaba2342*za34
     & -2._dp/3*zab241*st13*za34
     & -2._dp/3*za12*za34*zbab1341
     & -2._dp/3*zab231*st34*za34)/(za12*zb12*Gram123x4*st123)
      res=res
      res=res
     & +(20._dp/3*zba342*zb14*mt2**2
     & -19._dp/3*zb32*za12*zbab1341*zab234
     & +6*zb31*mt2**2*zab234
     & +6*zb31*zab234*mt2*st23
     & +1._dp/3*zb31*zab234*st23**2
     & +2._dp/3*zb31*mt2*st14*zab234
     & +2*zb31*mt2*st34*zab234
     & +20._dp/3*zb31*zab234*mt2*st13
     & +2._dp/3*zb31*zab234*st13**2
     & +2*zb31*zab234*st34*st13
     & -13._dp/3*zb31*zab234*st24*st13
     & -1._dp/3*zb31*st34*st24*zab234
     & +1*zb31*zab234*st23*st13
     & +2*zb31*zab234*st34*st23
     & -1*zb31*zab234*st24*st23
     & -1*zb31*zab234*st14*st13
     & +7._dp/3*zb31*zab234*st14*st23
     & +13._dp/3*zb31*za12*zbab1342*zab234
     & +4._dp/3*zb31*za12*zbab1341*zab134
     & +6*zb34*mt2*zaba2342*zb12
     & +19._dp/3*zb34*zaba2342*zb12*st13
     & +1._dp/3*zb34*st34*zaba2342*zb12
     & +14._dp/3*zb34*st14*zaba2342*zb12
     & -13._dp/3*zb31*zab134*zaba2342*zb12
     & -1._dp/3*zb34*mt2**2*zab241
     & -2._dp/3*zb34*mt2*zab241*st13
     & +19._dp/3*zb34*zaba2342*zb12*st23
     & -14._dp/3*zba342*zb14*zaba1342*zb12
     & -1._dp/3*zb34*zbab1342*zaba2342
     & +14._dp/3*zb31*zb24*st14*zaba2342
     & -1._dp/3*zb34*zaba1342*zbab1341
     & +2._dp/3*zb32*mt2*zab231*zab234
     & +1._dp/3*zb32*zab234*zab231*st13
     & +1._dp/3*zb32*zab234*zab231*st23
     & +19._dp/3*zb31*zb14*zaba1341*zab241
     & -1._dp/3*zb31*zb14*mt2*zaba1342
     & +4._dp/3*zb31*zb14*zaba1342*st13
     & +7*zba342*zb14*mt2*st13
     & +14._dp/3*zba342*zb14*mt2*st34
     & +13._dp/3*zba342*zb14*st34*st13
     & +19._dp/3*zba342*zb14*mt2*st23
     & +13._dp/3*zba342*zb14*st34*st23
     & +1._dp/3*zb31*zb14*st34*zaba1342
     & -19._dp/3*zb31*zb14*zaba1342*st14
     & +7._dp/3*zb31*zb14*zaba2342*zab132
     & -14._dp/3*zb31*zb14*zab142*zaba2342
     & +1*zb31*zb24*zaba2342*st23
     & -19._dp/3*zba342*zab234*zb12*st23
     & +1._dp/3*zb31*zb24*st34*zaba2342
     & -6*zb31*za12*mt2**2*zb14
     & -19._dp/3*zb31*zb14*mt2*za12*st23
     & -5._dp/3*zb31*za12*st23**2*zb14
     & +1._dp/3*zb31*zb14*mt2*za12*st34
     & -5._dp/3*zb31*za12*st13**2*zb14
     & -10._dp/3*zb31*zb14*st13*za12*st23
     & -4._dp/3*zb31*zb14*mt2*st14*za12
     & -1._dp/3*zb31*zb14*st14*za12*st23
     & +1._dp/3*zb31*zb14*st13*st24*za12
     & +1._dp/3*zb31*za12**2*zbab1342*zb14
     & -6*zba342*mt2*zb12*zab234
     & -19._dp/3*zba342*zab234*zb12*st13
     & +1._dp/3*zb34*mt2*st14*zab241
     & +1._dp/3*zb34*mt2*st24*zab241
     & -1._dp/3*zb31*zab134*st34*zab241
     & +1*zb34*zab231*st23**2
     & -19._dp/3*zb34*st34*zab231*st23
     & -19._dp/3*zb34*mt2*st34*zab231
     & +1*zb34*zab231*st13**2
     & +2*zb34*st23*zab231*st13
     & -19._dp/3*zb34*st34*zab231*st13)/(za12*zb12*Gram12x3*s123)
      res=res
     & +za32*(
     & -1._dp/3*zba134*mt2**2
     & +5._dp/3*zba134*st23**2
     & +5._dp/3*zba134*st13**2
     & +10._dp/3*zba134*st23*st13
     & +5._dp/3*zb12*za24*st23**2
     & +5._dp/3*zb12*za24*st13**2
     & +10._dp/3*st13*za24*zb12*st23)/(za12*zb12*Gram12x3*s123)
      res=res
      res=res
     & +(
     & -2._dp/3*zba342*zab134*zbab1341
     & +263._dp/3*zba342*zb14*mt2**2
     & -2._dp/3*zb14*za12*zbab1341*zba341
     & +8._dp/3*zb32*za12*zbab1341*zab234
     & -2._dp/3*zbab1342*zba342*zab234
     & -194*zb31*mt2**2*zab234
     & -81*zb31*zab234*mt2*st23
     & -539._dp/9*zb31*mt2*st24*zab234
     & -8._dp/3*zb31*mt2*st14*zab234
     & -81*zb31*zab234*mt2*st13
     & +38._dp/3*zb31*zab234*st13**2
     & +97._dp/2*zb31*st34**2*zab234
     & +3*zb31*zab234*st34*st13
     & +97._dp/2*zb31*st24**2*zab234
     & -256._dp/9*zb31*zab234*st24*st13
     & +178*zb31*st34*st24*zab234
     & +38._dp/3*zb31*zab234*st23*st13
     & +1._dp/3*zb31*zab234*st34*st23
     & -64._dp/3*zb31*zab234*st24*st23
     & +287._dp/6*zb31*st14**2*zab234
     & -49._dp/9*zb31*zab234*st14*st13
     & +97*zb31*st34*st14*zab234
     & +97*zb31*st14*st24*zab234
     & +5._dp/3*zb31*zab234*st14*st23
     & -3*zb31*za12*zbab1342*zab234
     & +8._dp/3*zb34*za12*mt2*zbab1341
     & +2._dp/3*zb34*za12*st14*zbab1341
     & +61._dp/9*zb31*za12*zbab1341*zab134
     & -4._dp/3*zb34*zaba2342*zb12*st13
     & -245._dp/3*zb34*st34*zaba2342*zb12
     & -241._dp/3*zb34*st14*zaba2342*zb12
     & -64*zb31*zab134*zaba2342*zb12
     & -515._dp/9*zb34*mt2*zab241*st13
     & -4._dp/3*zba342*zb24*zaba2342*zb12
     & -4._dp/3*zb34*zaba2342*zb12*st23
     & +4*zba342*zb14*zaba1342*zb12
     & +245._dp/3*zb34*zbab1342*zaba2342
     & -81*zb31*zb24*st14*zaba2342
     & +245._dp/3*zb34*zaba1342*zbab1341
     & -4._dp/3*zb34*za12*zbab1341*st23
     & +37._dp/9*zb31*st14*za12*zab234*zb12
     & +8._dp/3*zb32*st34*zab231*zab234
     & +4._dp/3*zb32*zab234*zab231*st13
     & +2._dp/3*zb32*zab234*zab231*st23
     & -2._dp/3*zb31*zb14*zaba1341*zab241
     & +73._dp/9*zb31*zb14*zaba1342*st13
     & +527._dp/9*zba342*zb14*mt2*st13
     & -8._dp/3*zba342*zb14*st13**2
     & -263._dp/12*zba342*zb14*st34**2
     & +233._dp/3*zba342*zb14*st34*st13
     & +2._dp/3*zba342*zb14*mt2*st14
     & -263._dp/12*zba342*zb14*st14**2
     & -8._dp/3*zba342*zb14*st14*st13
     & -93._dp/2*zba342*zb14*st34*st14
     & -263._dp/12*st24**2*zb14*zba342
     & -81*st24*zb14*zba342*st13
     & -93._dp/2*st24*zb14*zba342*st34
     & -263._dp/6*st24*zb14*zba342*st14
     & +4._dp/3*zba342*zb14*mt2*st23
     & -4._dp/3*zba342*zb14*st23**2
     & -4*zba342*zb14*st23*st13
     & +233._dp/3*zba342*zb14*st34*st23
     & +73*zba342*zb14*st14*st23
     & -16._dp/3*st24*zb14*zba342*st23
     & -81*zb31*zb14*st34*zaba1342
     & +4._dp/3*zb31*zb14*zaba1342*st14
     & +7._dp/3*zb31*zb14*zaba1342*st24
     & +4._dp/3*zb31*zb14*zaba1342*st23
     & +49._dp/9*zb31*zb14*zaba2342*zab132
     & +236._dp/3*zb31*zb14*zab142*zaba2342
     & -4._dp/3*zb31*zb24*zaba2342*st23
     & +4._dp/3*zba342*zab234*zb12*st23
     & +4._dp/3*zba342*st14*zb12*zab234
     & +7._dp/6*zb31*za12*st14**2*zb14
     & +5._dp/3*zb31*zb14*st14*za12*st34
     & +4._dp/3*zba342*za12*zb24*zbab1341
     & -81*zb31*zb24*st34*zaba2342
     & +515._dp/9*zb31*zb24*mt2*zaba2342
     & -77*zb14*za12*zba342*zbab1342
     & -14._dp/3*zb31*za12*mt2**2*zb14
     & +3*zb31*zb14*mt2*za12*st23
     & +7._dp/6*zb31*za12*st34**2*zb14
     & -61._dp/9*zb31*zb14*mt2*st14*za12
     & -49._dp/9*zb31*zb14*st14*za12*st23
     & +7._dp/6*zb31*za12*st24**2*zb14
     & +4._dp/3*zb31*zb14*st24*za12*st23
     & +61._dp/9*zb31*zb14*st13*st24*za12
     & +7._dp/3*zb31*zb14*st14*st24*za12
     & +8._dp/3*zb14*zba342*za12*zb12*st23
     & +4*zb14*st13*zba342*za12*zb12
     & +8._dp/3*zb14*st14*zba342*za12*zb12
     & +4*zb14*zba342*st24*za12*zb12
     & -8._dp/3*zb14*za12**2*zba342*zb12**2
     & -4._dp/3*zb31*zb14*st24*za12**2*zb12
     & -4._dp/3*zb31*zb14*zaba1342*za12*zb12
     & -8._dp/3*zba342*mt2*zb12*zab234
     & +2._dp/3*zba342*st34*zb12*zab234
     & +4._dp/3*zba342*zab234*zb12*st13
     & +4._dp/3*st24*zba342*zb12*zab234
     & +4*zb31*za12*zab234*zb12*st23
     & +49._dp/9*zb31*za12**2*zb24*zbab1341
     & -28._dp/3*zb31*st13*za12*zab234*zb12
     & +20*zb31*st24*za12*zab234*zb12
     & +8._dp/3*zb31*zaba2342*za12*zb24*zb12
     & +524._dp/9*zb31*zaba1342*zb12*zab234
     & +4._dp/3*zb34*za12*zaba2342*zb12**2
     & -4._dp/3*zba342*za12*zb12**2*zab234
     & -4*zb31*za12**2*zb12**2*zab234
     & -245._dp/3*zb34*mt2*st14*zab241
     & +8._dp/3*zb34*st34*st14*zab241
     & -245._dp/3*zb34*mt2*st24*zab241
     & +8._dp/3*zb34*st34*st24*zab241
     & +81*zb31*zab134*st34*zab241
     & +2._dp/3*zba342*zb24*mt2*zab241
     & -2._dp/3*zb34*zab231*st23**2
     & -4._dp/3*zb34*st34*zab231*st23
     & +12*zb34*zab231*st13**2
     & +32._dp/3*zb34*st23*zab231*st13
     & -4._dp/3*zb34*st34*zab231*st13
     & +4._dp/3*zb34*za12*zbab1342*zab231
     & +4._dp/3*zba342*zab241*za12*zb24*zb12
     & +16._dp/3*zb34*za12**2*zb12**2*zab231
     & -16._dp/3*zb34*za12*zab231*zb12*st23
     & -50._dp/3*st13*zb34*za12*zab231*zb12
     & -2._dp/3*zb34*zaba1342*zab241*zb12
     & +4._dp/3*zb34*za12**2*zab241*zb12**2)/(za12*zb12*Gram123x4*st123)
      res=res
     & +za24*mt*(
     & -8._dp/3*zbab1341*zba341
     & -8._dp/3*zbab1342*zba342)/(za12*zb12*Gram123x4*st123)
      res=res
     & +(4._dp/3*zab341*za12*zab231*zba234
     & -2._dp/3*za12*zba134*zab342*zab231
     & +8._dp/3*st34*za24*zab231*zab342
     & +2._dp/3*zab342*za24*zab231*st23
     & +4._dp/3*zab342*za24*zab231*st13
     & +2._dp/3*st13*zaba2342*zb12*za34
     & +8._dp/3*zbab1342*zaba2342*za34
     & +8._dp/3*zbab1341*zaba1342*za34
     & +8._dp/3*zab341*st34*za24*st13
     & +2._dp/3*zba134*st34*za32*st23
     & +2._dp/3*zba134*st34*za32*st13
     & +2._dp/3*zba134*st14*za32*st13
     & -2._dp/3*st14*za32*st13*za24*zb12
     & +2._dp/3*za31*st13*zab241*za24*zb12
     & -2._dp/3*za34*st24*za12*zab231*zb12
     & -2._dp/3*za12**2*zbab1341*zb12*za34)/(za12*zb12*Gram123x4*st123)
      res=res
     & +(
     & -209._dp/24*zba342*zab134*zbab2342*zab231**2
     & +7._dp/6*zbab1342*zab134*zab231**2*zba341
     & -2._dp/3*zaba1342*zba342*zab241*zbab1342*zb24
     & -1._dp/6*zba342*zb24*st14**3*zab241
     & +1._dp/24*zb34*st14**4*zab241
     & +25._dp/8*zb34*mt2*st14**3*zab241
     & -494._dp/9*zb34*mt2**4*zab241
     & -731._dp/36*mt2*zaba2342*zb34*zab241*zbab2342
     & +2._dp/3*zb34*mt2**3*st34*zab241
     & +1._dp/2*zaba2342*zb34*zab241*st34*zbab2342
     & +253._dp/9*zb34*mt2**2*st34**2*zab241
     & -1._dp/6*zb34*mt2*st34**3*zab241
     & -259._dp/72*zb34*st34**4*zab241
     & -269._dp/24*zb34*mt2**3*st14*zab241
     & -221._dp/24*zaba2342*zb34*zab142*zab241*zbab1342
     & +101._dp/6*zb34*mt2**2*st14**2*zab241
     & -49._dp/144*zb34*st34*st14**3*zab241
     & +317._dp/48*mt2*st14**2*zb34*zab241*st34
     & -317._dp/72*zb34*st34**2*st14**2*zab241
     & +1579._dp/36*mt2**2*st14*zb34*zab241*st34
     & +29._dp/3*mt2*st14*zb34*zab241*st34**2
     & -1097._dp/144*zb34*st34**3*st14*zab241
     & +7._dp/6*st14*zaba2342*zb34*zab241*zbab2342
     & -211._dp/12*zb34*mt2**3*st24*zab241
     & +182._dp/9*zb34*mt2**2*st24**2*zab241
     & +157._dp/96*zb34*mt2*st24**3*zab241
     & -1._dp/24*zb34*st24**4*zab241
     & +301._dp/9*mt2**2*zb34*zab241*st24*st34
     & +33._dp/4*mt2*zb34*zab241*st24**2*st34
     & -3._dp/2*zb34*st34*st24**3*zab241
     & -1._dp/12*mt2*zb34*zab241*st24*st34**2
     & -233._dp/36*zb34*st34**2*st24**2*zab241
     & -155._dp/18*zb34*st34**3*st24*zab241
     & +323._dp/9*mt2**2*st14*zb34*zab241*st24
     & +143._dp/48*mt2*st14*zb34*zab241*st24**2
     & +1._dp/4*zb34*st14*zab241*st24**3
     & +997._dp/48*mt2*st14*zb34*zab241*st24*st34
     & -385._dp/144*st14*zb34*zab241*st24**2*st34
     & -253._dp/24*st14*zb34*zab241*st24*st34**2
     & +111._dp/32*mt2*st14**2*zb34*zab241*st24
     & +2._dp/3*zb34*st14**2*zab241*st24**2
     & -109._dp/72*st14**2*zb34*zab241*st24*st34
     & +5._dp/12*zb34*st14**3*zab241*st24
     & +1._dp/4*zaba2342*zb34*zab241*st24*zbab2342
     & -13._dp/2*zb34*za12*mt2**3*zbab1341
     & -301._dp/9*zba342*zb14*mt2**4
     & -277._dp/9*zba342*zb14*mt2**3*st23
     & -14._dp/3*zba342*zb14*mt2**2*st23**2
     & +1._dp/6*zba342*zb14*mt2*st23**3
     & +1._dp/12*zba342*zb14*st14**4
     & +7._dp/6*zba342*zab134*st14**2*zbab1341
     & -3._dp/4*zbab1341*st14*zba342*zab134*st23
     & -1._dp/3*zb34*st14**3*zaba2342*zb12
     & +1._dp/6*st14**2*zaba2342*zb34*zb12*st23
     & +115._dp/36*mt2*st14**2*zaba2342*zb34*zb12
     & -1._dp/3*mt2*zaba2342*zb34*zb12*st23**2
     & -542._dp/9*zb34*mt2**3*zaba2342*zb12
     & -1._dp/3*zb34*zbab2342*zaba2342**2*zb12
     & +2._dp/3*zba342*mt2**3*zb12*zab234
     & -1*st14**2*zba342*zab234*zb12*st23
     & +1._dp/3*zba342*st14**3*zb12*zab234
     & -5._dp/4*mt2*st14**2*zba342*zab234*zb12
     & -113._dp/3*st14**2*zba342*st34*zab234*zb12
     & -1._dp/6*st14*zba342*st34**2*zab234*zb12
     & -11._dp/12*mt2*st14*zba342*st34*zab234*zb12
     & +1._dp/6*mt2*zba342*st34**2*zab234*zb12
     & +1._dp/3*mt2*zba342*st34*zab234*zb12*st23
     & -1*st14*zba342*st34*zab234*zb12*st23
     & -5._dp/3*zaba1342*zba342*zbab1342*zab234*zb12
     & +1*zaba1342*st14*zba342*zab234*zb12**2
     & +5._dp/48*zb31*st14**4*zab234
     & -37._dp/144*zb31*mt2*st14**3*zab234
     & -5._dp/12*zb31*zab234*st14**3*st23
     & +1145._dp/8*zb31*mt2**4*zab234
     & +358._dp/3*zb31*zab234*mt2**3*st23
     & -241._dp/48*zb31*zab234*mt2**2*st23**2
     & -5._dp/12*zb31*zab234*mt2*st23**3
     & -1181._dp/36*zb31*mt2**3*st14*zab234
     & -3701._dp/96*zb31*mt2**2*st14**2*zab234
     & -121._dp/36*zb31*mt2**2*st14*zab234*st23
     & +29._dp/12*zb31*mt2*st14*zab234*st23**2
     & +65._dp/32*zb31*mt2*st14**2*zab234*st23
     & +29._dp/24*zb31*zab234*st14**2*st23**2
     & -37._dp/12*zb31*mt2**3*st34*zab234
     & -2089._dp/32*zb31*mt2**2*st34**2*zab234
     & +37._dp/48*zb31*mt2*st34**3*zab234
     & +59._dp/8*zb31*st34**4*zab234
     & +35._dp/12*zb31*mt2**2*st34*zab234*st23
     & +61._dp/24*zb31*mt2*st34*zab234*st23**2
     & -2245._dp/96*zb31*mt2*st34**2*zab234*st23
     & -17._dp/12*zb31*zab234*st34**3*st23
     & +5._dp/24*zb31*zab234*st34**2*st23**2
     & -3013._dp/48*zb31*mt2**2*st14*st34*zab234
     & +695._dp/36*zb31*mt2*st14**2*st34*zab234
     & -199._dp/24*zb31*st34*st14**3*zab234
     & +1589._dp/144*zb31*mt2*st14*st34**2*zab234
     & +25._dp/4*zb31*st34**3*st14*zab234
     & -457._dp/48*zb31*st34**2*st14**2*zab234
     & +791._dp/48*zb31*mt2*st14*st34*zab234*st23
     & +5._dp/12*zb31*st14*st34*zab234*st23**2
     & -9._dp/4*zb31*st14**2*st34*zab234*st23
     & -13._dp/4*zb31*st14*st34**2*zab234*st23
     & +415._dp/48*zb31*mt2*zaba2342*zab234*zbab2342
     & -5._dp/6*zb32*mt2*zaba2342*zbab1342*zab234
     & +63._dp/4*zb31*zaba2342*zab132*zbab1342*zab234
     & -173._dp/24*zb32*zbab1341*zaba2342*zab132*zab234
     & -5._dp/12*zb31*zaba2342*zab234*zbab2342*st23
     & +59._dp/12*zb31*st14*zaba2342*zab234*zbab2342
     & -67._dp/3*zb31*mt2**3*st24*zab234
     & -1513._dp/96*zb31*mt2**2*st24**2*zab234
     & +41._dp/12*zb31*mt2*st24**3*zab234
     & +1._dp/48*zb31*st24**4*zab234
     & -241._dp/16*zb31*mt2**2*st14*st24*zab234
     & +395._dp/72*zb31*mt2*st14**2*st24*zab234
     & +13._dp/12*zb31*st14**3*st24*zab234
     & +1067._dp/144*zb31*mt2*st14*st24**2*zab234
     & +3._dp/4*zb31*st14*st24**3*zab234
     & +37._dp/24*zb31*st14**2*st24**2*zab234
     & -1027._dp/16*zb31*mt2**2*st24*st34*zab234
     & +1525._dp/72*zb31*mt2*st24*st34**2*zab234
     & +145._dp/6*zb31*st34**3*st24*zab234
     & +395._dp/48*zb31*mt2*st24**2*st34*zab234
     & -181._dp/96*zb31*st34*st24**3*zab234
     & +85._dp/24*zb31*st34**2*st24**2*zab234
     & +71._dp/6*zb31*mt2*st14*st24*st34*zab234
     & -527._dp/32*zb31*st14**2*st24*st34*zab234
     & -629._dp/48*zb31*st14*st24*st34**2*zab234
     & -177._dp/16*zb31*st14*st24**2*st34*zab234
     & +1241._dp/8*zb31*zab234*mt2**3*st13
     & +165._dp/16*zb31*zab234*mt2**2*st13**2
     & +5._dp/6*zb31*zab234*mt2*st13**3
     & -11._dp/6*zb31*mt2**2*st14*st13*zab234
     & -139._dp/144*zb31*mt2*st14*st13**2*zab234
     & -11._dp/3*zb31*mt2*st14**2*st13*zab234
     & -5._dp/12*zb31*zab234*st14**2*st13**2
     & +7._dp/48*zb31*zab234*st14**3*st13
     & +493._dp/36*zb31*mt2**2*st13*st34*zab234
     & -11._dp/2*mt2**2*zbab1341*zba341*zab234
     & +11._dp/8*st34**2*zbab1341*zba341*zab234
     & -23._dp/6*mt2*zbab1341*zba341*zab234*st23
     & -1._dp/12*zbab1341*st34*zba341*zab234*st23
     & -5._dp/6*mt2*zbab1341*st14*zab234*zba341
     & +29._dp/24*zbab1341*st14**2*zba341*zab234
     & +5._dp/2*zbab1341*st14*zab234*st34*zba341
     & -2._dp/3*zbab1341*st14*zba341*zab234*st23
     & -7._dp/6*zb32*mt2**3*zab231*zab234
     & +1._dp/2*zbab1342*zba342*mt2**2*zab234
     & -1._dp/3*mt2*zba342*zbab1342*st34*zab234
     & -1._dp/8*zbab1342*zba342*st34**2*zab234
     & +7._dp/2*mt2*zbab1341*zba342*zab132*zab234
     & +265._dp/12*zb34*mt2**4*zab231
     & +2._dp/3*zb34*mt2**3*st34*zab231
     & -1189._dp/48*zb34*mt2**2*st34**2*zab231
     & -1._dp/6*zb34*mt2*st34**3*zab231
     & +77._dp/16*zb34*st34**4*zab231
     & +529._dp/24*zb34*mt2**3*zab231*st23
     & +479._dp/48*zb34*mt2**2*zab231*st23**2
     & -1._dp/3*mt2**2*zb34*st34*zab231*st23
     & -1._dp/3*mt2*zb34*st34*zab231*st23**2
     & -759._dp/32*mt2*zb34*st34**2*zab231*st23
     & +1._dp/6*zb34*st34**3*zab231*st23
     & -1043._dp/36*zb14*mt2**3*zab231*zba341
     & -199._dp/8*zb14*mt2**2*st34*zab231*zba341
     & +1253._dp/144*zb14*mt2*st34**2*zab231*zba341
     & -59._dp/72*zb14*mt2**2*zab231*zba341*st23
     & -1._dp/2*zb14*mt2*zab231*zba341*st23**2
     & -3._dp/4*zb14*mt2*st34*zab231*zba341*st23
     & -1._dp/12*zb14*st34**2*zab231*zba341*st23
     & +3*zb34*zaba1341*zbab1342*zab231**2
     & +229._dp/6*zaba1341*mt2*zbab1341*zb34*zab231
     & -3._dp/4*zaba1341*zbab1341*zb34*st34*zab231
     & -41._dp/18*zb31*zb14*zaba1341*mt2**2*zab231
     & -7._dp/3*zb31*zab134*mt2**3*zab231
     & -1421._dp/48*mt2*zbab1341*zab134*zab231*zba341
     & -55._dp/4*zb31*mt2**2*zab134*st34*zab231
     & -187._dp/8*zb31*mt2*zab134*st34**2*zab231
     & +93._dp/16*zb31*zab134*st34**3*zab231
     & +1331._dp/72*zbab1341*zab134*st34*zab231*zba341
     & +1._dp/24*zb34*mt2**3*zab231*st13
     & +25._dp/48*zb34*mt2**2*zab231*st13**2
     & +229._dp/18*mt2**2*st13*zb34*st34*zab231
     & -13._dp/12*mt2*st13**2*zb34*st34*zab231
     & -55._dp/8*mt2*st13*zb34*st34**2*zab231
     & +1._dp/2*zb34*st34**3*zab231*st13
     & +1373._dp/48*zb31*mt2**2*st13*zab134*zab231
     & -1._dp/6*zb31*mt2*st13**2*zab134*zab231
     & +4._dp/3*zbab1341*st13*zab134*zab231*zba341
     & -1379._dp/72*zb31*mt2*st13*zab134*st34*zab231
     & +1._dp/12*zb31*st13*zab134*st34**2*zab231
     & -225._dp/8*zb31*mt2**2*zab134*zab231*st23
     & +1._dp/3*zb31*mt2*zab134*zab231*st23**2
     & +5._dp/3*zb31*zab134*zab231*st23**3
     & +23._dp/6*zbab1341*zab134*zab231*zba341*st23
     & +25._dp/144*zb31*mt2*zab134*st34*zab231*st23
     & -2._dp/3*zb31*zab134*st34*zab231*st23**2
     & -11._dp/12*zb31*zab134*st34**2*zab231*st23
     & +197._dp/12*mt2**2*st13*zb34*zab231*st23
     & -5._dp/4*mt2*st13*zb34*st34*zab231*st23
     & +1._dp/6*zb31*mt2*st13*zab134*zab231*st23
     & +1*zb31*st13*zab134*zab231*st23**2
     & -1._dp/6*zb31*st13*zab134*st34*zab231*st23
     & -500._dp/9*zb34*mt2**3*st24*zab231
     & -51._dp/4*zb34*mt2**2*st24**2*zab231
     & +1._dp/2*zb34*mt2*st24**3*zab231
     & -1._dp/12*zb34*st24**4*zab231
     & +1661._dp/72*zbab1341*st24*zab134*zab231*zba341
     & +76._dp/9*mt2**2*st13*zb34*st24*zab231
     & +5._dp/3*mt2*st13**2*zb34*st24*zab231
     & -17._dp/12*mt2*st13*zb34*st24**2*zab231
     & -1._dp/2*zb34*st24**3*zab231*st13
     & +17._dp/3*mt2**2*zb34*st24*zab231*st23
     & -29._dp/12*mt2*zb34*st24**2*zab231*st23
     & +1._dp/6*mt2*zb34*st24*zab231*st23**2
     & +7._dp/6*mt2*st13*zb34*st24*zab231*st23
     & +1._dp/3*zb34*zab142*zaba2342**2*zb12**2
     & -5._dp/6*zb32*zab134*zaba2342**2*zb12**2
     & -4._dp/3*zaba2342*zab241*zab134*zba341*zb12**2
     & +7._dp/6*zaba2342*zba342*zab134*zb12**2*st23
     & +2._dp/3*st14*zbab1341*zab241*za12*zb24*zba341
     & -363._dp/32*zb31*zb24*st34**3*zaba2342
     & +61._dp/8*zb31*st14*zaba2342*zb24*st34**2
     & -128._dp/9*zb31*mt2*zaba2342*zb24*st34**2
     & +1._dp/4*st24**2*zab234*zab231*zba341*zb12
     & +1._dp/12*zb32*st24**3*zab231*zab234
     & +1._dp/8*zb32*mt2*st24**2*zab231*zab234
     & -1._dp/6*zb32*st34**3*zab231*zab234
     & +7._dp/24*zb32*mt2*st34**2*zab231*zab234
     & +2._dp/3*zb32*mt2**2*st34*zab231*zab234
     & -1._dp/6*zb32*mt2**2*st24*zab231*zab234
     & -467._dp/72*zb31*zab234*st34**3*st13
     & -67._dp/8*zb31*mt2*st13*st34**2*zab234
     & -5._dp/12*zb31*zab234*st34**2*st13**2
     & +991._dp/48*zb31*mt2*st13**2*st34*zab234
     & -79._dp/4*zb31*mt2**2*st13*st24*zab234
     & +11._dp/72*zb31*mt2*st13**2*st24*zab234
     & +131._dp/24*zb31*mt2*st13*st24**2*zab234
     & -4._dp/3*zb31*zab234*st24**2*st13**2
     & -31._dp/48*zb31*zab234*st24**3*st13
     & -121._dp/24*zb31*mt2*st14*st13*st24*zab234
     & -2._dp/3*zb31*st14*st13**2*st24*zab234
     & -11._dp/48*zb31*st14*st13*st24**2*zab234
     & +1._dp/16*zb31*st14**2*st13*st24*zab234
     & -619._dp/24*zb32*mt2**2*st13*zab231*zab234
     & -1._dp/3*zb32*mt2*st13*st24*zab231*zab234
     & +5._dp/6*zb32*st13*st24**2*zab231*zab234
     & -125._dp/6*zb31*mt2**2*st24*zab234*st23
     & +619._dp/96*zb31*mt2*st24**2*zab234*st23
     & -7._dp/24*zb31*zab234*st24**3*st23
     & -5._dp/6*zb31*mt2*st24*zab234*st23**2
     & +5._dp/24*zb31*zab234*st24**2*st23**2
     & +65._dp/48*zb31*mt2*st14*st24*zab234*st23
     & +5._dp/4*zb31*st14*st24*zab234*st23**2
     & -11._dp/24*zb31*st14**2*st24*zab234*st23
     & -2._dp/3*zb32*mt2**2*zab231*zab234*st23
     & +5._dp/12*zb32*mt2*st34*zab231*zab234*st23
     & -1._dp/3*zb32*mt2*st24*zab231*zab234*st23
     & +421._dp/6*zb31*mt2**2*st13*zab234*st23
     & +1._dp/2*zb31*mt2*st13**2*zab234*st23
     & -79._dp/8*zb31*mt2*st13*zab234*st23**2
     & -1*zb31*zab234*st23**2*st13**2
     & -5._dp/3*zb31*zab234*st23**3*st13
     & +61._dp/9*zb31*mt2*st13*st34*zab234*st23
     & +1._dp/6*zb31*st13**2*st34*zab234*st23
     & +2._dp/3*zb31*st13*st34*zab234*st23**2
     & +11._dp/12*zb31*st13*st34**2*zab234*st23
     & -631._dp/144*zb31*mt2*st13*st24*zab234*st23
     & -5._dp/3*zb31*st13*st24**2*zab234*st23
     & +209._dp/24*zb32*mt2*st13*zab231*zab234*st23
     & -4._dp/3*mt2*zbab1342*zab234*zab231*zba341
     & +5._dp/12*zbab1342*zab234*st34*zab231*zba341
     & +1*st24*zbab1342*zab234*zab231*zba341
     & -7._dp/6*st13*zbab1342*zab234*zab231*zba341
     & -28._dp/3*zbab1342*zab234*zab231*zba341*st23
     & +3*mt2*zbab1341*st24*zab234*zba341
     & -15._dp/8*zbab1341*st14*st24*zab234*zba341
     & +3._dp/2*zbab1341*st24*zab234*st34*zba341
     & +391._dp/16*mt2*zbab1341*st13*zba341*zab234
     & -4._dp/3*zab234*zbab1341*zba341*st13**2
     & -1._dp/3*zbab1341*st14*st13*zba341*zab234
     & -1307._dp/72*zbab1341*st13*st34*zba341*zab234
     & -1439._dp/72*zbab1341*st13*st24*zba341*zab234
     & -23._dp/6*zbab1341*st13*zab234*zba341*st23
     & +28._dp/3*zba341*zbab2342*zab231**2*zab234
     & -11._dp/3*mt2*zab241*zbab1342*zab234*zba341
     & +13._dp/3*st14*zab241*zbab1342*zab234*zba341
     & +1*zab241*zbab1342*zab234*st34*zba341
     & +1._dp/3*zbab2342*zab241**2*zba341*zab234
     & +23._dp/24*zab241*st24*zbab1342*zab234*zba341
     & -1._dp/3*st13*zab241*zbab1342*zba341*zab234
     & -1._dp/3*zab241*zab234*zab231*zba341*zbab2342
     & -5._dp/6*st24*zab234*zab231*zba341*zb12*st23
     & +38*st14*zab241*zab234*st34*zba341*zb12
     & +1._dp/3*st14*zab241*st24*zab234*zba341*zb12
     & +5._dp/12*st14*st13*zab241*zab234*zba341*zb12
     & +5._dp/4*st13*zab241*st24*zab234*zba341*zb12
     & +17._dp/3*zaba2342*zbab1342*zab234*zba341*zb12
     & +4*zaba2342*zba342*zbab1342*zab134*zb12
     & +1._dp/3*st14*zaba2342*zba342*zab134*zb12**2
     & +1*st14*zaba2342*zab234*zba341*zb12**2
     & -1._dp/2*st14*zab241**2*zab134*zba341*zb12
     & +5._dp/12*mt2*zab241**2*zab134*zba341*zb12
     & -2._dp/3*zab241**2*zab134*st34*zba341*zb12
     & -1._dp/3*st13*zab241**2*zab134*zba341*zb12
     & -7._dp/2*zbab1342*zab134*zab241**2*zba341
     & +7._dp/4*mt2*zbab1341*zab241*zab134*zba341
     & -7._dp/6*zbab1341*st14*zab241*zab134*zba341
     & -3._dp/2*zbab1341*zab241*zab134*st34*zba341
     & +164._dp/9*zaba1341*mt2*zbab1341*zb34*zab241
     & +5._dp/2*zaba1341*st14*zbab1341*zb34*zab241
     & -247._dp/16*zaba1341*zbab1341*zb34*zab241*st34
     & -85._dp/36*zaba1341*zbab1341*st13*zb34*zab241
     & +1._dp/12*st24**3*zb14*zab241*zba341
     & -49._dp/72*zb14*zab241*st24**2*st34*zba341
     & +2._dp/3*zb14*mt2*zab241*st24**2*zba341
     & -1*zb14*mt2**3*zab241*zba341
     & -133._dp/36*zb14*mt2**2*st14*zab241*zba341
     & -1._dp/3*zb14*mt2*st14**2*zab241*zba341
     & -1._dp/6*zb14*st14**3*zab241*zba341
     & +251._dp/18*zb14*mt2**2*zab241*st34*zba341
     & +7._dp/6*zb14*mt2*zab241*st34**2*zba341
     & -185._dp/72*zb14*st34**3*zab241*zba341
     & +1477._dp/48*zb14*mt2*st14*zab241*st34*zba341
     & -1273._dp/72*zb14*st14*zab241*st34**2*zba341
     & +47._dp/72*zb14*st14**2*zab241*st34*zba341
     & -31._dp/24*zb14*mt2**2*zab241*st24*zba341
     & +1._dp/3*zb14*mt2*st14*zab241*st24*zba341
     & -1._dp/12*zb14*st14*zab241*st24**2*zba341
     & -1._dp/4*zb14*st14**2*zab241*st24*zba341
     & -665._dp/24*zb14*mt2*zab241*st24*st34*zba341
     & +37._dp/48*zb14*zab241*st24*st34**2*zba341
     & +17._dp/36*zb14*st14*zab241*st24*st34*zba341
     & +259._dp/9*zb31*zab134*mt2**3*zab241
     & +1445._dp/48*zb31*mt2**2*st14*zab241*zab134
     & +175._dp/144*zb31*mt2*st14**2*zab241*zab134
     & +3._dp/2*zb31*zab134*st14**3*zab241
     & +569._dp/24*zb31*mt2**2*zab241*zab134*st34
     & -623._dp/72*zb31*mt2*zab241*zab134*st34**2
     & +7._dp/24*zb31*zab134*st34**3*zab241
     & -325._dp/18*zb31*mt2*st14*zab241*zab134*st34
     & +5._dp/8*zb31*st14*zab241*zab134*st34**2
     & +3._dp/8*zb31*st14**2*zab241*zab134*st34
     & -225._dp/8*zb31*mt2**2*zab241*st24*zab134
     & -161._dp/144*zb31*mt2*zab241*st24**2*zab134
     & +1._dp/6*zb31*zab134*st24**3*zab241
     & +7._dp/72*zb31*mt2*st14*zab241*st24*zab134
     & +3._dp/8*zb31*st14*zab241*st24**2*zab134
     & +1._dp/4*zb31*st14**2*zab241*st24*zab134
     & +7._dp/48*zb31*mt2*zab241*st24*zab134*st34
     & +3._dp/4*zb31*zab241*st24*zab134*st34**2
     & +5._dp/8*zb31*zab241*st24**2*zab134*st34
     & +1*zb31*st14*zab241*st24*zab134*st34
     & +31._dp/6*zbab1341*zab241*st24*zab134*zba341
     & -506._dp/9*zb34*mt2**3*zab241*st13
     & +4._dp/3*mt2**2*zaba2342*zb34*st34*zb12
     & +4._dp/3*mt2*zaba2342*zb34*st34**2*zb12
     & -371._dp/32*zb34*st34**3*zaba2342*zb12
     & +227._dp/12*mt2*st14*zaba2342*zb34*st34*zb12
     & -11._dp/12*st14**2*zaba2342*zb34*st34*zb12
     & +163._dp/24*st14*zaba2342*zb34*st34**2*zb12
     & -2._dp/3*st14**2*zaba2342*zb34*st24*zb12
     & -1._dp/3*st14*zaba2342*zb34*st24**2*zb12
     & +1._dp/2*mt2*st14*zaba2342*zb34*zb12*st23
     & +1._dp/6*mt2*zaba2342*zb34*st34*zb12*st23
     & +1._dp/6*zaba2342*zb34*st34**2*zb12*st23
     & +1._dp/3*st14*zaba2342*zb34*st34*zb12*st23
     & +1._dp/6*zaba2342*zb34*st24**2*zb12*st23
     & -1._dp/3*st14*zaba2342*zb34*st24*zb12*st23
     & +69._dp/4*zb34*mt2**2*zbab1342*zaba2342
     & +1343._dp/48*mt2*zaba2342*zb34*zab231*zbab2342
     & -1403._dp/72*zb31*zbab1341*zaba2342*zab142*zab134
     & -1._dp/3*zb31*zaba2342**2*zab142*zb24*zb12
     & +1._dp/3*zb31*st14*zaba1342*zab241*zab134*zb12
     & -1*zb31*zaba1342*zaba2342*zab134*zb12**2
     & +1._dp/12*zba342*zb14*st14**3*st23
     & +19._dp/6*zb31*zaba1341*zbab1342*zab231*zab234
     & +185._dp/144*zb31*zaba1341*zbab1341*st34*zab234
     & +151._dp/144*zb31*zaba1341*zbab1341*st14*zab234
     & +43._dp/3*zb31*zaba1341*zbab1341*st24*zab234
     & +19._dp/6*zb31*zaba1341*zbab1341*zab234*st23
     & +23._dp/6*zb31*zaba1341*zbab1341*st13*zab234
     & +85._dp/36*zb31*zb24*zaba1342**2*zbab1341
     & -47._dp/24*zaba1342*zb34*zbab1342*zab231*st23
     & +715._dp/24*mt2*zaba1342*zb34*zbab1342*zab231
     & +35._dp/18*zb14*zaba1342*zbab1342*zab231*zba341
     & +17._dp/2*zaba1342*st13*zb34*zbab1342*zab231
     & +2._dp/3*zaba1342*zb34*st24*zbab1342*zab231
     & -1._dp/6*zb31*zb14*zaba1342*st23**3
     & -1._dp/4*zb14*mt2*st14*zba342*st23**2
     & -1._dp/12*zba342*zb14*st14**2*st23**2
     & +181._dp/24*zba342*zb14*mt2**2*st14**2
     & -5._dp/6*zba342*zb14*mt2*st14**3
     & -2._dp/3*zb14*mt2**2*st14*zba342*st23
     & -49._dp/36*zb14*mt2*st14**2*zba342*st23
     & +149._dp/72*zba342*zb14*mt2**2*st13**2
     & -74._dp/9*zb14*mt2**2*st13*zba342*st23
     & +1._dp/12*zba342*zb14*st23*st13**3
     & -1._dp/6*zb14*mt2*st13*zba342*st23**2
     & +7._dp/12*zba342*zb14*st23**2*st13**2
     & -3._dp/4*zb14*mt2*st14*st13**2*zba342
     & -41._dp/144*zb14*mt2*st14**2*st13*zba342
     & +4._dp/3*zba342*zb14*st14**3*st13
     & -7._dp/6*st24*zb14*zba342*mt2**3
     & -1._dp/2*zb14*mt2**2*zba342*st24*st23
     & +1._dp/12*zb14*mt2*zba342*st24*st23**2
     & +5._dp/2*zb14*mt2**2*st14*zba342*st24
     & -11._dp/24*zb14*mt2*st14**2*zba342*st24
     & +989._dp/144*zb14*mt2*st14*zba342*st24*st23
     & +1._dp/6*zb14*st14*zba342*st24*st23**2
     & +1._dp/8*zb14*st14**2*zba342*st24*st23
     & +7._dp/36*st24**2*zb14*zba342*mt2**2
     & +1._dp/24*st24**3*zb14*zba342*mt2
     & -7._dp/6*zb14*mt2*zba342*st24**2*st23
     & -1._dp/12*st24**2*zb14*zba342*st23**2
     & -1._dp/24*st24**3*zb14*zba342*st23
     & -1._dp/12*zb14*mt2*st14*zba342*st24**2
     & -1._dp/6*st24**2*zb14*zba342*st14**2
     & -1._dp/6*st24**3*zb14*zba342*st14
     & -19._dp/6*zb14*mt2**2*st13*zba342*st24
     & -31._dp/12*zb14*mt2*st13**2*zba342*st24
     & -2*zb14*mt2*st13*zba342*st24*st23
     & -13._dp/4*zb14*st13**2*zba342*st24*st23
     & -5._dp/3*zb14*st13*zba342*st24*st23**2
     & -5._dp/24*zb14*mt2*st14*st13*zba342*st24
     & -1._dp/12*zb14*st14*st13**2*zba342*st24
     & +7._dp/12*zb14*st14**2*st13*zba342*st24
     & -695._dp/72*zb14*mt2*st13*zba342*st24**2
     & +1._dp/2*st24**3*zb14*zba342*st13
     & +1._dp/4*zb14*st13*zba342*st24**2*st23
     & +29._dp/24*zb14*st14*st13*zba342*st24**2
     & -5._dp/2*zba342*zb14*mt2**3*st34
     & -11._dp/6*zb14*mt2**2*zba342*st34*st23
     & -1._dp/24*zb14*mt2*zba342*st34*st23**2
     & +265._dp/18*zba342*zb14*mt2**2*st34**2
     & +5._dp/8*zba342*zb14*mt2*st34**3
     & -229._dp/144*zba342*zb14*st34**4
     & +239._dp/12*zb14*mt2*zba342*st34**2*st23
     & -1._dp/12*zba342*zb14*st34**2*st23**2
     & +363._dp/32*zba342*zb14*st34**3*st23
     & -515._dp/16*zb14*mt2*st14**2*zba342*st34
     & -5._dp/24*zba342*zb14*st34*st14**3
     & +23._dp/6*zb14*mt2*st14*zba342*st34*st23
     & +5._dp/6*zb14*st14*zba342*st34*st23**2
     & +1._dp/2*zb14*st14**2*zba342*st34*st23
     & +827._dp/48*zba342*zb14*st34**2*st14**2
     & -169._dp/24*zb14*st14*zba342*st34**2*st23
     & +649._dp/24*zb14*mt2**2*st13*zba342*st34
     & +15._dp/8*zb14*mt2*st13**2*zba342*st34
     & +17._dp/6*zb14*mt2*st13*zba342*st34*st23
     & -83._dp/24*zb14*mt2*st13*zba342*st34**2
     & -1*zba342*zb14*st34**3*st13
     & -1._dp/6*zb14*st13*zba342*st34**2*st23
     & +181._dp/18*zb14*mt2**2*zba342*st24*st34
     & +29._dp/24*zb14*mt2*zba342*st24*st34**2
     & -121._dp/72*st24*zb14*zba342*st34**3
     & +655._dp/24*zb14*mt2*st14*zba342*st24*st34
     & +23._dp/12*zb14*st14**2*zba342*st24*st34
     & +3._dp/16*zb14*st14*zba342*st24*st34**2
     & +3._dp/4*zb14*mt2*zba342*st24**2*st34
     & +3._dp/2*st24**3*zb14*zba342*st34
     & +203._dp/144*st24**2*zb14*zba342*st34**2
     & +33._dp/8*zb14*st14*zba342*st24**2*st34
     & -235._dp/72*zb14*zaba1341*mt2*zbab1341*zba342
     & +713._dp/18*zb14*zaba1341*zbab1341*zba342*st23
     & +7._dp/12*zb14*zaba1341*st14*zbab1341*zba342
     & +49._dp/36*zb14*zaba1341*zbab1341*st13*zba342
     & +1._dp/12*zb14*zaba1341*zbab1341*zba342*st24
     & +9._dp/8*zb14*zaba1341*zbab1341*zba342*st34
     & +4._dp/3*zba342*zab134*mt2**2*zbab1341
     & -691._dp/24*mt2*zbab1341*zba342*zab134*st23
     & +209._dp/24*zba342*zab134*zbab1341*st23**2
     & -3._dp/4*mt2*st14*zbab1341*zba342*zab134
     & +1._dp/2*mt2*zbab1341*st13*zba342*zab134
     & +1._dp/3*zbab1341*st14*st13*zba342*zab134
     & -11._dp/3*mt2*zbab1341*zba342*st24*zab134
     & -2._dp/3*zbab1341*zba342*st24*zab134*st23
     & -5._dp/3*st14*zbab1341*zba342*st24*zab134
     & -4._dp/3*zbab1341*st13*zba342*st24*zab134
     & -1._dp/3*mt2*zbab1341*zba342*zab134*st34
     & -1._dp/3*zbab1341*zba342*zab134*st34*st23
     & -1._dp/3*zba342*zab134*st34**2*zbab1341
     & +4._dp/3*st14*zbab1341*zba342*zab134*st34
     & -1._dp/3*zbab1341*st13*zba342*zab134*st34
     & -1._dp/6*zbab1341*zba342*st24*zab134*st34
     & +619._dp/24*mt2*zba342*zbab1342*zab134*zab231
     & +3*zaba1341*zbab1341*st13*zb34*zab231
     & -707._dp/18*zaba1341*zbab1341*zb34*st24*zab231
     & +4._dp/3*zb34*za12**2*zbab1342**2*zab231
     & -4._dp/3*zbab1341*zb34*za12**2*zab231*zbab2342
     & -4._dp/3*zaba2342*zb34*zbab1342*za12*zb12*st23
     & +2._dp/3*st14*zaba2342*zb34*zbab1342*za12*zb12
     & +37._dp/6*st14**2*zb34*zab241*zbab1342*za12
     & +2._dp/3*zb34*za12**2*zbab1342**2*zab241
     & +1._dp/3*zbab1341*zb34*zab241*za12**2*zbab2342
     & -5._dp/3*zb31*st14*zab241*za12*zab234*zbab2342
     & +2*st14*zb34*zab241*st24*za12*zbab1342
     & -239._dp/24*zb34*zaba1342*st14**2*zbab1341
     & -1277._dp/36*mt2*zaba1342*st14*zbab1341*zb34
     & +701._dp/24*zb34*mt2**2*zaba1342*zbab1341
     & +59._dp/3*mt2*zbab1341*zaba1342*zb34*st23
     & +1._dp/2*zbab1341*zaba1342*st14*zb34*st23
     & +695._dp/18*zaba1342*zbab1341*zb34*zbab1342*za12
     & -517._dp/48*mt2*zbab1341*zaba1342*st13*zb34
     & +3*zbab1341*zaba1342*st13*zb34*st23
     & +1._dp/3*zbab1341*zaba1342*st14*st13*zb34
     & -25._dp/9*mt2*zaba1342*zbab1341*zb34*st24
     & +1*zbab1341*zaba1342*zb34*st24*st23
     & -7._dp/12*zaba1342*st14*zbab1341*zb34*st24
     & +701._dp/18*zbab1341*zaba1342*st13*zb34*st24
     & -259._dp/18*mt2*zaba1342*zbab1341*zb34*st34
     & -43._dp/3*zb34*st34**2*zaba1342*zbab1341
     & -1._dp/4*zbab1341*zaba1342*zb34*st34*st23
     & +1._dp/6*zbab1341*zaba1342*st13*zb34*st34
     & -7._dp/4*zaba1342*zbab1341*zb34*st24*st34
     & +1._dp/3*mt2*zbab1341*zb34*za12*st23**2
     & +1349._dp/144*mt2*st14**2*zbab1341*zb34*za12
     & +7._dp/4*zb34*za12*st14**3*zbab1341
     & -17*mt2*zbab1341*st14*zb34*za12*st23
     & -1*zbab1341*st14*zb34*za12*st23**2
     & -1._dp/6*zbab1341*st14**2*zb34*za12*st23
     & +1._dp/12*zbab1341*st13**2*zb34*za12*st23
     & +7._dp/12*zbab1341*st13*zb34*za12*st23**2
     & +1._dp/12*zbab1341*st14**2*st13*zb34*za12
     & -5._dp/3*zbab1341*zb34*st24*za12*st23**2
     & -8._dp/3*st14**2*zbab1341*zb34*st24*za12
     & +1._dp/3*st14*zbab1341*zb34*st24*za12*st23
     & +4._dp/3*zbab1341*st13**2*zb34*st24*za12
     & -23._dp/12*zbab1341*st13*zb34*st24*za12*st23
     & +1._dp/12*st14*zbab1341*st13*zb34*st24*za12
     & +79._dp/6*zb34*za12*st34**3*zbab1341
     & -40._dp/3*mt2*zbab1341*zb34*za12*st34*st23
     & +1._dp/6*zbab1341*zb34*za12*st34**2*st23
     & +643._dp/48*st14*zbab1341*zb34*za12*st34**2
     & +55._dp/8*st14**2*zbab1341*zb34*za12*st34
     & -1._dp/6*zbab1341*st14*zb34*za12*st34*st23
     & +34._dp/3*mt2*zbab1341*zb34*zbab1342*za12**2
     & -5._dp/3*zbab1341*zba342*zbab1342*za12*zab134
     & -1183._dp/72*zb31*mt2*zbab1341*za12*zab134*st23
     & -7._dp/12*zb31*zbab1341*za12*zab134*st23**2
     & -1._dp/3*zb31*st14*zbab1341*za12*zab134*st23
     & -1._dp/4*zb31*st14**2*zbab1341*za12*zab134
     & +1._dp/12*zb31*st14*zbab1341*st13*za12*zab134
     & -1._dp/12*zb31*zbab1341*st13*za12*zab134*st23
     & +1._dp/3*zb31*zbab1341*st13*st24*za12*zab134
     & +11._dp/12*zb31*zbab1341*st24*za12*zab134*st23
     & -1._dp/6*zb31*st14*zbab1341*st24*za12*zab134
     & +1._dp/12*zb31*zbab1341*za12*zab134*st34**2
     & +19._dp/6*zb31*zbab1341*za12*zab134*st34*st23
     & +1._dp/6*zb31*st14*zbab1341*za12*zab134*st34
     & +1._dp/3*zb31*zbab1341*zbab1342*za12**2*zab134
     & +715._dp/24*zb32*mt2*zbab1341*zaba2342*zab134
     & -75._dp/8*zb32*zbab1341*zaba2342*zab134*st23
     & -2._dp/3*zb32*zbab1341*zaba2342*zab134*st34
     & +1*zb32*zbab1341*zaba2342*st13*zab134
     & -5._dp/3*zb32*zbab1341*zaba2342*st24*zab134
     & -79._dp/36*zb31*zaba1342*zbab1341*st24*zab134
     & -725._dp/18*zb14*zbab1341*zaba1342*zba341*st23
     & -1._dp/6*zb14*zbab1341*zaba1342*st24*zba341
     & +5._dp/3*zb32*zbab1341*zaba1342*st24*zab234
     & -11._dp/2*zb32*mt2*zbab1341*zaba1342*zab234
     & +63._dp/8*zb32*zbab1341*zaba1342*zab234*st23
     & +13._dp/12*zb32*zbab1341*zaba1342*st14*zab234
     & +4._dp/3*zb32*zbab1341*zaba1342*st34*zab234
     & -1*zb32*zbab1341*zaba1342*st13*zab234
     & -19._dp/3*zb32*st14*zaba2342*zbab1342*zab234
     & +1._dp/4*zb32*zaba2342*zbab1342*st34*zab234
     & +77._dp/24*zb31*zaba2342*st34*zab234*zbab2342
     & -31._dp/8*zb31*zaba2342*st13*zab234*zbab2342
     & -11._dp/3*zb31*zaba2342*st24*zab234*zbab2342
     & -157._dp/96*zb34*st24**2*zaba2342*zbab1342
     & +2*zaba2342*zb34*zbab1342*st24*st23
     & +59._dp/48*st14*zaba2342*zb34*st24*zbab1342
     & -101._dp/12*zaba2342*zb34*st24*zbab1342*st34
     & -1._dp/6*zaba2342*st13*zb34*zbab1342*st24
     & -17._dp/2*zb34*zbab1342*zaba2342*st13**2
     & +13._dp/6*zaba2342*st13*zb34*zbab1342*st23
     & -1._dp/9*st14*zaba2342*st13*zb34*zbab1342
     & -1._dp/2*zaba2342*st13*zb34*zbab1342*st34
     & +7._dp/3*zaba2342*zb34*zbab1342*st34*st23
     & -1321._dp/48*st14*zaba2342*zb34*zbab1342*st34
     & -629._dp/18*mt2*st14*zaba2342*zb34*zbab1342
     & -1085._dp/96*zb34*st14**2*zaba2342*zbab1342
     & +2._dp/3*st14*zaba2342*zb34*zbab1342*st23
     & -1._dp/4*zb34*zbab1342*zaba2342*st23**2
     & +1._dp/6*zb14*zaba2342*zba342*zbab2342*st23
     & +19._dp/18*zb14*mt2*zaba2342*zba342*zbab2342
     & +81._dp/8*zb14*st14*zaba2342*zba342*zbab2342
     & -1._dp/8*zb14*zaba2342*zba342*st34*zbab2342
     & +271._dp/36*zb14*zaba2342*st13*zba342*zbab2342
     & -1._dp/4*zb14*zaba2342*zba342*st24*zbab2342
     & -5._dp/6*zb14*zaba2342*st24*zbab1342*zba341
     & +5._dp/8*zb14*mt2*zaba2342*zbab1342*zba341
     & -1373._dp/144*zb14*zaba2342*zbab1342*zba341*st23
     & -7._dp/6*zb14*st14*zaba2342*zbab1342*zba341
     & -3._dp/4*zb14*zaba2342*zbab1342*st34*zba341
     & -87._dp/8*zb14*zaba2342*zab241*zba341*zbab2342
     & -337._dp/36*zaba2342*st13*zb34*zab241*zbab2342
     & +67._dp/24*zaba2342*st13*zb34*zab231*zbab2342
     & +1._dp/4*zaba2342*zb34*zab231*zbab2342*st23
     & -7._dp/3*zaba2342*zb34*st34*zab231*zbab2342
     & -3._dp/2*zaba2342*zb34*st24*zab231*zbab2342
     & +1301._dp/144*zb14*zaba2342*zab231*zba341*zbab2342
     & +13._dp/12*zb31*zb14*zaba1341*zaba2342*zbab1342
     & -19._dp/3*zb31*zb14*zaba1342*zaba2342*zbab2342
     & +227._dp/144*zb31*zaba2342*zbab1342*zab134*st34
     & -7._dp/2*zb31*zaba2342*st13*zbab1342*zab134
     & +355._dp/144*zb31*zaba2342*st24*zab134*zbab1342
     & +1._dp/6*zb31*zb14*zaba2342*za12*zbab2342*st23
     & +2._dp/3*zb31*zb14*st14*zaba2342*za12*zbab2342
     & -2*zb31*zb14*zaba2342*st13*za12*zbab2342
     & -2._dp/3*zb31*zb14*zaba2342*st24*za12*zbab2342
     & -11._dp/6*zb31*zaba2342*zbab1342*za12*zb24*st23
     & +4._dp/3*zb31*zaba2342*st13*zbab1342*za12*zb24
     & +5._dp/6*zb31*zaba2342*st24*za12*zb24*zbab1342
     & +4._dp/3*zb31*zbab1341*zaba2342*za12*zb24*zab132
     & +1*zb31*zbab1341*zaba2342*zab142*za12*zb24
     & -1._dp/3*zb31*zb14*zaba2342*zab142*zbab1342*za12
     & -35._dp/24*zb31*zb14*zaba1342*st14**3
     & -1._dp/2*zb31*zb14*mt2*zaba1342*st14**2
     & -1._dp/4*zb31*zb14*st14**2*zaba2342*zab142
     & -1*zb31*zb14*st14*zaba2342*zab142*st34
     & +25._dp/6*zb31*zaba1342*st13*zbab1342*zab234
     & +1._dp/12*zba342*zbab1342*st34*zab234*st23
     & +1._dp/6*mt2*zba342*st24*zbab1342*zab234
     & +1._dp/24*st24**2*zba342*zbab1342*zab234
     & +1._dp/6*zba342*st24*zbab1342*zab234*st23
     & -1._dp/12*zba342*st34*zab231*zab234*zbab2342
     & -1._dp/6*zba342*st24*zab231*zab234*zbab2342
     & +2._dp/3*zb34*mt2*zab241*st13**3
     & -1._dp/12*zb34*st14**2*zab241*st13**2
     & -7._dp/12*zb34*st24**3*zab241*st13
     & -5._dp/6*zb34*st24**2*zab241*st13**2
     & +7._dp/3*st14**2*st13*zb34*zab241*st24
     & +13._dp/24*st14*st13*zb34*zab241*st24**2
     & -1._dp/4*st14*st13**2*zb34*zab241*st24
     & +1._dp/6*zb31*zb14*zaba2342*zab132*st23**2
     & -1*zba342*za12*zbab1342**2*zab234
     & +3._dp/2*zb14*zaba1342*zba342*zbab1342*st34
     & +1._dp/6*st24**3*zb14*zab231*zba341
     & +5._dp/3*zb14*st24*zab231*zba341*st23**2
     & -1._dp/4*zb14*st24**2*zab231*zba341*st23
     & -7._dp/12*zb14*st13*zab231*zba341*st23**2
     & -1._dp/12*zb14*st13**2*zab231*zba341*st23
     & +5._dp/12*zb14*st13*st24**2*zab231*zba341
     & +13._dp/4*zb14*st13*st24*zab231*zba341*st23
     & +7._dp/12*zb31*zb14*zaba1341*zab231*st23**2
     & -5._dp/4*zb31*zb14*zaba1341*st24*zab231*st23
     & +1._dp/12*zb31*zb14*zaba1341*st13*zab231*st23
     & -5._dp/3*zb14*zaba1341*zba342*zbab1342*zab231
     & +1._dp/12*zb31*st14*st13**2*zab241*zab134
     & -1._dp/12*zb31*st13*zab241*st24**2*zab134
     & +14._dp/3*mt2*zba342*zab241*zbab1342*zab134
     & -1._dp/3*zb31*zb14*zaba2342*st24**2*zab132
     & -1._dp/12*zb31*zb14*zaba2342*st13**2*zab132
     & -7._dp/12*zb31*zb14*zaba2342*st13*zab132*st23
     & -3._dp/4*zb31*zb14*zaba2342*st13*st24*zab132
     & +1._dp/4*zb31*zb14*zaba2342*st34**2*zab132
     & +1._dp/12*zb31*zb14*st14*zaba2342*st13*zab142
     & -1._dp/12*zb31*zb14*zaba2342*zab142*st24**2
     & -1._dp/6*zb31*zb14*st14*zaba2342*zab142*st24
     & -5._dp/12*zb31*zb14*zaba2342*st13*zab142*st24
     & +1*zab241**2*zbab1342*za12*zb24*zba341
     & -2._dp/3*za12**2*zb24*zbab1341**2*zba341
     & +1._dp/3*zbab1341*zbab1342*za12*zab234*zba341
     & -5._dp/6*zb31*mt2*st14*zbab1341*za12**2*zb24
     & -1._dp/4*zb32*zbab1341*st14**2*za12*zab234
     & +5._dp/6*zb32*zbab1341*st24*za12*zab234*st23
     & +1._dp/4*zb32*st14*zbab1341*st24*za12*zab234
     & +1._dp/3*zb31*st14**2*zbab1342*za12*zab234
     & +1*zb31*st14*zbab1342*za12*zab234*st23
     & -4._dp/3*zb31*st14*st13*zbab1342*za12*zab234
     & -7._dp/12*zb31*zbab1342*za12*st24**2*zab234
     & -7._dp/3*zb31*st13*st24*za12*zbab1342*zab234
     & +1*zb14*zbab1341*za12*zba341*st23**2
     & +7._dp/12*zb14*st14*zbab1341*za12*zba341*st23
     & -1._dp/6*zb14*zbab1341*za12*st34*zba341*st23
     & -4._dp/3*zb14*zbab1341*st13*za12*zba341*st23
     & +1._dp/6*zb14*zbab1341*st24*za12*zba341*st23
     & -5._dp/12*zb14*zbab1341*st13*st24*za12*zba341
     & +1*zb31*zb14*st14*za12*st34*st23**2
     & +4._dp/3*zb31*zb14*zaba1341*zbab1341*za12*st23
     & +1._dp/3*st14*zbab1341*zb34*zbab1342*za12**2
     & +4._dp/3*zbab1341*st13*zb34*zbab1342*za12**2
     & -1*zb31*za12**2*zbab1342**2*zab234
     & -4._dp/3*zb14*st13*zba342*zbab1342*za12*st23
     & +2*zb31*zaba2342*st13**2*st24*zb24
     & -4._dp/3*mt2*zaba2342*zba342*zbab1342*zb24
     & -2._dp/3*zaba2342*zba342*zbab1342*zb24*st23
     & -4._dp/3*st14*zaba2342*zba342*zbab1342*zb24
     & -5._dp/6*zaba2342*zba342*zbab1342*zb24*st34
     & -1._dp/3*zaba2342*zba342*st24*zbab1342*zb24
     & +4._dp/3*st13*zb34*st24*za12*zbab1342*zab231
     & -4._dp/3*zb14*zbab1341*zba342*za12*zab132*st23
     & -4._dp/3*zbab1341*zba342*zbab1342*za12**2*zb24
     & -1._dp/3*mt2*zbab1341*zaba2342*zb24*zba341
     & -1*zbab1341*st14*zaba2342*zb24*zba341
     & +1._dp/3*zbab1341*zaba2342*zb24*zba341*st23
     & -5._dp/6*zbab1341*zaba2342*zb24*st34*zba341
     & -2._dp/3*zbab1341*zba342*za12*zb24*st34**2
     & -2._dp/3*zbab1341*zba342*za12*zb24*st34*st23
     & -1*zbab1341*st13*zba342*st24*za12*zb24
     & +1._dp/6*mt2**2*zaba2342*zba342*zb24*zb12
     & -1._dp/6*zba342*zab241*st24**2*zab134*zb12
     & -1._dp/3*zaba1342*zab241**2*zb24*zba341*zb12
     & -2._dp/3*zab241**2*st24*zab134*zba341*zb12
     & -1*zbab1341*zaba1342*st13*zba342*zb24
     & +2._dp/3*zaba1342*zbab1341*zba342*za12*zb24*zb12
     & -2._dp/3*zaba2342*zba342*zab241*zb24*zbab2342
     & -1._dp/4*st14**2*zba342*zab241*st24*zb24
     & +1._dp/12*st24**3*zba342*zb24*zab241
     & +1._dp/12*zba342*zb24*st34**3*zab241
     & -1._dp/4*st14**2*zba342*zab241*zb24*st34
     & +1._dp/4*zba342*zab241*st24**2*zb24*st34
     & +1._dp/4*zba342*zab241*st24*zb24*st34**2
     & +1._dp/3*zba342*zab241**2*za12*zb24*zbab2342
     & -1._dp/3*zaba2342*zba342*zab132*zab234*zb12**2
     & +2._dp/3*zaba2342*zba342*zbab1342*za12*zb24*zb12
     & +1._dp/3*st14**2*zaba2342*zba342*zb24*zb12
     & -1._dp/3*zb32*mt2*zaba2342**2*zb24*zb12
     & +1._dp/3*zaba2342*zba342*zb24*st34**2*zb12
     & +2._dp/3*st14*zaba2342*zba342*zb24*st34*zb12)/(za12*zb12*Gram123x4*Gram12x3x4)
      res=res
     & +zba342*zba134*mt2*mt*(
     & -2._dp/3*mt2**2
     & -2._dp/3*mt2*st14
     & +1._dp/6*st34**2
     & -2._dp/3*st24*mt2)/(za12*zb12*Gram123x4*Gram12x3x4)
      res=res
     & +mt2*zab231*za34*(2._dp/3*mt2**3
     & +1._dp/3*mt2**2*st34
     & -1._dp/6*mt2*st34**2
     & -1._dp/12*st34**3)/(za12*zb12*Gram123x4*Gram12x3x4)
      res=res
      res=res
     & +(193._dp/24*zba342*zbab2342*zab134*zab231**2
     & -11._dp/6*zab134*zbab1342*zab231**2*zba341
     & +2._dp/3*zb24*zba342*zab241*zaba1342*zbab1342
     & +1._dp/6*st14**3*zba342*zab241*zb24
     & -1._dp/12*zbab2342*zaba2342*zb34*st34*zab241
     & +205._dp/24*zaba2342*zb34*zab241*zab142*zbab1342
     & +259._dp/72*st14**2*zb34*zab241*mt2**2
     & +2._dp/3*zba342*zbab2342*zab134*zab241**2
     & +259._dp/72*st24**2*zb34*zab241*mt2**2
     & +1._dp/12*mt2*st24**2*zb34*st34*zab241
     & +67._dp/36*mt2**2*st14*st24*zb34*zab241
     & -257._dp/12*mt2*st14*st24*zb34*st34*zab241
     & +5._dp/6*mt2*st14**2*st24*zb34*zab241
     & -295._dp/36*zba342*zb14*st23**2*mt2**2
     & -11._dp/12*zba342*zb14*st23**3*mt2
     & -5._dp/24*zba342*zb14*st23**4
     & -7._dp/8*st14**2*zab134*zba342*zbab1341
     & +5._dp/6*zab134*st23*st14*zba342*zbab1341
     & -1._dp/12*st23*zb12*st14**2*zaba2342*zb34
     & +7._dp/36*mt2*zb12*st14**2*zaba2342*zb34
     & +1._dp/8*st23**3*zaba2342*zb34*zb12
     & +1._dp/4*st23**2*mt2*zb12*zaba2342*zb34
     & -17._dp/12*zaba2342**2*zb34*zbab2342*zb12
     & -1._dp/12*st23**2*mt2*zb12*zba342*zab234
     & -1._dp/3*st23**2*zb12*st14*zba342*zab234
     & +2._dp/3*st23*zb12*st14**2*zba342*zab234
     & -1._dp/3*st23*mt2*zb12*st14*zba342*zab234
     & -19._dp/12*st14**3*zab234*zba342*zb12
     & +143._dp/36*mt2*zb12*st14**2*zba342*zab234
     & +227._dp/6*zb12*st14**2*zba342*st34*zab234
     & -349._dp/72*zb12*st14*zba342*st34**2*zab234
     & -11._dp/12*mt2*zb12*st14*zba342*st34*zab234
     & -1._dp/4*st23*mt2*zb12*zba342*st34*zab234
     & -1._dp/6*st23*zb12*st14*zba342*st34*zab234
     & +1._dp/4*zbab2342*zb12*zaba2342*zba342*zab234
     & +5._dp/3*zb12*zba342*zab234*zaba1342*zbab1342
     & -2._dp/3*zb12**2*st14*zba342*zab234*zaba1342
     & -7._dp/144*zb31*zab234*mt2*st14**3
     & -1._dp/3*zb31*st23*zab234*st14**3
     & +1145._dp/32*zb31*st23**2*zab234*mt2**2
     & -67._dp/16*zb31*st23**3*zab234*mt2
     & -5._dp/24*zb31*st23**4*zab234
     & -817._dp/72*st23**2*mt2*st14*zb31*zab234
     & +5._dp/12*zb31*st23**3*zab234*st14
     & +275._dp/12*st23*mt2*st14**2*zb31*zab234
     & -31._dp/16*zb31*st23**2*zab234*st14**2
     & -37._dp/48*st23**2*mt2*zb31*st34*zab234
     & +17._dp/12*zb31*st34*st23**3*zab234
     & -59._dp/8*zb31*st34**2*st23**2*zab234
     & +1619._dp/72*st23*mt2*st14*zb31*st34*zab234
     & +17._dp/2*st23**2*st14*zb31*st34*zab234
     & -25._dp/24*st23*st14**2*zb31*st34*zab234
     & -1619._dp/72*zbab2342*mt2*zaba2342*zb31*zab234
     & -65._dp/4*zab132*zaba2342*zb31*zab234*zbab1342
     & +173._dp/24*zab132*zaba2342*zb32*zab234*zbab1341
     & -51._dp/32*zbab2342*st23*zaba2342*zb31*zab234
     & -1._dp/3*st23*zaba2342*zb32*zab234*zbab1342
     & -215._dp/48*zbab2342*st14*zaba2342*zb31*zab234
     & -4367._dp/72*mt2**2*st24*st14*zb31*zab234
     & +77._dp/24*mt2*st24*st14**2*zb31*zab234
     & -11._dp/8*zb31*st24*zab234*st14**3
     & +697._dp/144*mt2*st24**2*st14*zb31*zab234
     & -7._dp/12*zb31*st24**3*zab234*st14
     & +11._dp/6*zb31*st24**2*zab234*st14**2
     & -229._dp/36*mt2*st24*st14*zb31*st34*zab234
     & -5._dp/6*st24*st14**2*zb31*st34*zab234
     & +257._dp/12*st24*st14*zb31*st34**2*zab234
     & +1145._dp/32*zb31*zab234*st13**2*mt2**2
     & +45._dp/4*zb31*zab234*st13**3*mt2
     & +5._dp/12*zb31*zab234*st13**4
     & -247._dp/24*mt2**2*st14*st13*zb31*zab234
     & -121._dp/144*mt2*st14*st13**2*zb31*zab234
     & +1._dp/48*zb31*zab234*st13**3*st14
     & +197._dp/24*mt2*st14**2*st13*zb31*zab234
     & -5._dp/48*zb31*zab234*st13**2*st14**2
     & +1._dp/3*st23*mt2*zab234*zba341*zbab1341
     & -37._dp/24*st23**2*zab234*zba341*zbab1341
     & -2._dp/3*st23*st34*zab234*zba341*zbab1341
     & +1._dp/6*mt2*st14*zab234*zba341*zbab1341
     & -25._dp/24*st23*st14*zab234*zba341*zbab1341
     & +253._dp/12*zab132*mt2*zba342*zab234*zbab1341
     & +91._dp/16*st23**2*zab231*zb34*mt2**2
     & +31._dp/12*st23**3*zab231*zb34*mt2
     & +259._dp/72*st23**2*mt2*zb34*zab231*st34
     & -1._dp/6*st34*st23**3*zab231*zb34
     & -235._dp/48*st34**2*st23**2*zab231*zb34
     & -253._dp/36*st23*mt2**2*zab231*zba341*zb14
     & -44._dp/9*st23**2*mt2*zab231*zba341*zb14
     & +1._dp/12*zb14*zab231*st23**3*zba341
     & -13._dp/6*st23*mt2*zab231*st34*zba341*zb14
     & -5._dp/3*zab231**2*zb34*zbab1342*zaba1341
     & -235._dp/12*mt2*zb34*zab231*zbab1341*zaba1341
     & +39._dp/4*st23*zb34*zab231*zbab1341*zaba1341
     & +81._dp/8*mt2**2*zb31*zab231*zb14*zaba1341
     & +91._dp/16*zab231*zb34*st13**2*mt2**2
     & -35._dp/12*zab231*zb34*st13**3*mt2
     & +259._dp/72*mt2*zb34*st13**2*zab231*st34
     & -1._dp/2*st34*zab231*zb34*st13**3
     & -77._dp/16*st34**2*zab231*zb34*st13**2
     & -5._dp/8*zab134*mt2*st13**2*zb31*zab231
     & -1._dp/12*zb31*zab134*zab231*st13**3
     & -3._dp/2*zab134*st13*zab231*zba341*zbab1341
     & +81._dp/8*zab134*mt2*st13*zb31*zab231*st34
     & +23._dp/72*zab134*st13**2*zb31*zab231*st34
     & +205._dp/12*zab134*st23*mt2**2*zb31*zab231
     & -5._dp/8*zab134*st23**2*mt2*zb31*zab231
     & -2._dp/3*zb31*zab134*st23**3*zab231
     & -13._dp/3*zab134*st23*zab231*zba341*zbab1341
     & +14._dp/3*zab134*st23*mt2*zb31*zab231*st34
     & -329._dp/72*zab134*st23**2*zb31*zab231*st34
     & -13._dp/6*zab134*st23*zb31*zab231*st34**2
     & -241._dp/24*st23*mt2**2*zb34*st13*zab231
     & -67._dp/12*st23*mt2*zb34*st13**2*zab231
     & +13._dp/8*st23**2*mt2*zb34*st13*zab231
     & +235._dp/36*st23*mt2*zb34*st13*zab231*st34
     & -7._dp/6*st23*zb34*st13**2*zab231*st34
     & -5._dp/6*st23**2*zb34*st13*zab231*st34
     & -77._dp/8*st23*zb34*st13*zab231*st34**2
     & -1._dp/6*zab134*st23*mt2*st13*zb31*zab231
     & +1*zab134*st23*st13**2*zb31*zab231
     & +7._dp/6*zab134*st23**2*st13*zb31*zab231
     & +121._dp/72*zab134*st23*st13*zb31*zab231*st34
     & +1._dp/6*st24**2*zab231*zb34*mt2**2
     & +17._dp/12*st24**3*zab231*zb34*mt2
     & -37._dp/72*zab134*st24*zab231*zba341*zbab1341
     & -307._dp/12*mt2**2*st24*zb34*st13*zab231
     & +103._dp/72*mt2*st24*zb34*st13**2*zab231
     & +1._dp/6*st24*zab231*zb34*st13**3
     & -71._dp/16*mt2*st24**2*zb34*st13*zab231
     & +1._dp/12*st24**2*zab231*zb34*st13**2
     & -1._dp/6*st24**3*zab231*zb34*st13
     & -81._dp/8*st23*mt2**2*st24*zb34*zab231
     & -173._dp/96*st23*mt2*st24**2*zb34*zab231
     & +1._dp/24*st24**3*st23*zab231*zb34
     & +5._dp/4*st23**2*mt2*st24*zb34*zab231
     & +1._dp/12*st24**2*st23**2*zab231*zb34
     & +7._dp/24*st24*st23**3*zab231*zb34
     & +373._dp/144*st23*mt2*st24*zb34*st13*zab231
     & +1._dp/2*st23*st24*zb34*st13**2*zab231
     & -1._dp/6*st23**2*st24*zb34*st13*zab231
     & +1._dp/6*st23*st24**2*zb34*st13*zab231
     & +1._dp/6*zaba2342**2*zb34*zab142*zb12**2
     & +2._dp/3*zaba2342**2*zab134*zb32*zb12**2
     & +1._dp/6*zaba2342**2*zba341*zb24*zb12**2
     & +1._dp/3*zab134*zb12**2*zaba2342*zab231*zba341
     & +1*zab134*zb12**2*zaba2342*zab241*zba341
     & -1._dp/2*zab134*st23*zb12**2*zaba2342*zba342
     & +7._dp/24*zb31*zaba2342*st23**3*zb24
     & -257._dp/12*st14*zaba2342*zb24*zb31*st34**2
     & -1._dp/6*mt2**2*st24*zb32*zab231*zab234
     & -59._dp/8*zb31*st34**2*zab234*st13**2
     & -515._dp/48*mt2*st13**2*zb31*st34*zab234
     & +17._dp/48*zb31*st34*zab234*st13**3
     & -1._dp/3*mt2**2*st24*st13*zb31*zab234
     & -109._dp/18*mt2*st24*st13**2*zb31*zab234
     & +7._dp/16*zb31*zab234*st13**3*st24
     & -43._dp/48*mt2*st24**2*st13*zb31*zab234
     & -29._dp/48*zb31*zab234*st13**2*st24**2
     & -1._dp/12*zb31*zab234*st13*st24**3
     & -215._dp/96*mt2*st24*st14*st13*zb31*zab234
     & -1*st24*st14*st13**2*zb31*zab234
     & -17._dp/12*st24**2*st14*st13*zb31*zab234
     & +3._dp/8*st24*st14**2*st13*zb31*zab234
     & +227._dp/6*mt2**2*st13*zb32*zab231*zab234
     & +125._dp/96*mt2*st13**2*zb32*zab231*zab234
     & -1._dp/2*mt2*st13*zb32*zab231*st34*zab234
     & +1._dp/6*st13**2*zb32*zab231*st34*zab234
     & +3*mt2*st24*st13*zb32*zab231*zab234
     & -1._dp/12*st24*st13**2*zb32*zab231*zab234
     & -2._dp/3*st24**2*st13*zb32*zab231*zab234
     & +185._dp/96*st23*mt2*st24**2*zb31*zab234
     & -23._dp/4*st23**2*mt2*st24*zb31*zab234
     & -1._dp/48*zb31*st23**2*zab234*st24**2
     & +61._dp/12*st23*mt2*st24*st14*zb31*zab234
     & -9._dp/8*st23**2*st24*st14*zb31*zab234
     & +1._dp/24*st23*st24*st14**2*zb31*zab234
     & -1._dp/8*st23**2*mt2*zb32*zab231*zab234
     & +1._dp/6*st23*mt2*zb32*zab231*st34*zab234
     & +1._dp/6*st23**2*zb32*zab231*st34*zab234
     & +1._dp/12*st23*zb32*zab231*st34**2*zab234
     & +1._dp/3*st23*mt2*st24*zb32*zab231*zab234
     & -1._dp/12*st23**2*st24*zb32*zab231*zab234
     & -841._dp/144*st23*mt2**2*st13*zb31*zab234
     & +1741._dp/96*st23*mt2*st13**2*zb31*zab234
     & -1._dp/3*zb31*st23*zab234*st13**3
     & +19._dp/3*st23**2*mt2*st13*zb31*zab234
     & -25._dp/24*zb31*st23**2*zab234*st13**2
     & +1._dp/4*zb31*st23**3*zab234*st13
     & -113._dp/24*st23*mt2*st13*zb31*st34*zab234
     & +13._dp/12*st23*st13**2*zb31*st34*zab234
     & +1163._dp/144*st23**2*st13*zb31*st34*zab234
     & -151._dp/12*st23*st13*zb31*st34**2*zab234
     & -479._dp/144*st23*mt2*st24*st13*zb31*zab234
     & +19._dp/16*st23*st24*st13**2*zb31*zab234
     & +17._dp/16*st23**2*st24*st13*zb31*zab234
     & +31._dp/24*st23*st24**2*st13*zb31*zab234
     & -139._dp/12*st23*mt2*st13*zb32*zab231*zab234
     & +1._dp/3*st23*st13*zb32*zab231*st34*zab234
     & -1._dp/6*st23*st24*st13*zb32*zab231*zab234
     & -1._dp/3*mt2*zab231*zab234*zba341*zbab1342
     & +1._dp/2*zab231*st34*zab234*zba341*zbab1342
     & +505._dp/144*st24*zab231*zab234*zba341*zbab1342
     & +3._dp/2*st13*zab231*zab234*zba341*zbab1342
     & +67._dp/8*st23*zab231*zab234*zba341*zbab1342
     & +1._dp/3*mt2*st24*zab234*zba341*zbab1341
     & +11._dp/2*st14*st24*zab234*zba341*zbab1341
     & -1._dp/24*zab234*st13**2*zbab1341*zba341
     & -55._dp/144*st14*st13*zab234*zba341*zbab1341
     & -1._dp/6*st13*st34*zab234*zba341*zbab1341
     & +13._dp/18*st24*st13*zab234*zba341*zbab1341
     & +1*st23*st24*zab234*zba341*zbab1341
     & +19._dp/12*st23*st13*zab234*zba341*zbab1341
     & -67._dp/8*zbab2342*zab231**2*zab234*zba341
     & -14._dp/3*st14*zab234*zab241*zba341*zbab1342
     & +13._dp/6*st34*zab234*zab241*zba341*zbab1342
     & -2._dp/3*zbab2342*zab241**2*zab234*zba341
     & +2._dp/3*st24*zab234*zab241*zba341*zbab1342
     & +2._dp/3*st13*zab234*zab241*zba341*zbab1342
     & -1._dp/12*zb12*st13**2*zab231*zab234*zba341
     & +1._dp/3*zb12*st24*st13*zab231*zab234*zba341
     & -1._dp/12*st23**2*zb12*zab231*zab234*zba341
     & +7._dp/6*st23*zb12*st24*zab231*zab234*zba341
     & -1._dp/6*st23*zb12*st13*zab231*zab234*zba341
     & -113._dp/36*mt2*zb12*st14*zab234*zab241*zba341
     & +19._dp/12*zb12*st14**2*zab234*zab241*zba341
     & +11._dp/12*mt2*zb12*st34*zab234*zab241*zba341
     & +349._dp/72*zb12*st34**2*zab234*zab241*zba341
     & -227._dp/6*zb12*st14*st34*zab234*zab241*zba341
     & +1._dp/3*zb12*st24**2*zab234*zab241*zba341
     & +1._dp/6*zb12*st13**2*zab234*zba341*zab241
     & -1._dp/3*zb12*st14*st13*zab234*zba341*zab241
     & -11._dp/12*zb12*st24*st13*zab234*zba341*zab241
     & -1321._dp/144*zb12*zaba2342*zab234*zba341*zbab1342
     & -2._dp/3*zab134*zb12**2*st14*zaba2342*zba342
     & -2._dp/3*zb12**2*st14*zaba2342*zab234*zba341
     & -3._dp/4*zab134*mt2*zb12*zab241**2*zba341
     & +1._dp/6*zab134*zb12*st13*zba341*zab241**2
     & +11._dp/2*zab241**2*zab134*zbab1342*zba341
     & -81._dp/8*zab134*mt2*zab241*zba341*zbab1341
     & +7._dp/8*zab134*st14*zab241*zba341*zbab1341
     & +81._dp/8*mt2*zb34*zab241*zbab1341*zaba1341
     & +53._dp/24*st14*zb34*zab241*zbab1341*zaba1341
     & +667._dp/72*zb34*st13*zab241*zbab1341*zaba1341
     & -697._dp/144*st24**2*st34*zab241*zba341*zb14
     & +7._dp/24*mt2*st24**2*zab241*zba341*zb14
     & +81._dp/4*mt2**2*st14*zab241*zba341*zb14
     & +7._dp/24*mt2*st14**2*zab241*zba341*zb14
     & +7._dp/144*st14**2*st34*zab241*zba341*zb14
     & -253._dp/36*mt2**2*st24*zab241*zba341*zb14
     & -1._dp/2*mt2*st14*st24*zab241*zba341*zb14
     & +1._dp/6*st14**2*st24*zab241*zba341*zb14
     & +179._dp/12*mt2*st24*st34*zab241*zba341*zb14
     & +421._dp/36*st24*st34**2*zab241*zba341*zb14
     & -17._dp/18*st14*st24*st34*zab241*zba341*zb14
     & +17._dp/36*zab134*mt2*st14**2*zb31*zab241
     & +205._dp/12*zab134*mt2**2*st24*zb31*zab241
     & -697._dp/144*zab134*mt2*st24**2*zb31*zab241
     & +7._dp/72*zab134*mt2*st14*st24*zb31*zab241
     & +421._dp/36*zab134*mt2*st24*zb31*st34*zab241
     & -215._dp/96*zab134*st24*zab241*zba341*zbab1341
     & -259._dp/36*mt2*zb12*st14*zaba2342*zb34*st34
     & -257._dp/12*zb12*st14*zaba2342*zb34*st34**2
     & +2._dp/3*zb12*st14**2*st24*zaba2342*zb34
     & -1*st23*mt2*zb12*st14*zaba2342*zb34
     & +1._dp/3*st23**2*zb12*st14*zaba2342*zb34
     & +1._dp/6*st23*mt2*zb12*zaba2342*zb34*st34
     & +1._dp/4*st23**2*zb12*zaba2342*zb34*st34
     & +259._dp/72*st23*zb12*zaba2342*zb34*st34**2
     & +61._dp/144*st23*zb12*st14*zaba2342*zb34*st34
     & +1._dp/24*st23*zb12*st24**2*zaba2342*zb34
     & +2._dp/3*st23*zb12*st14*st24*zaba2342*zb34
     & -79._dp/4*zbab2342*mt2*zaba2342*zb34*zab231
     & -65._dp/72*zab134*zaba2342*zb31*zab142*zbab1341
     & +7._dp/6*zb12*zaba2342**2*zb24*zb31*zab142
     & +1*zab134*zb12**2*zaba2342*zb31*zaba1342
     & -25._dp/6*zb31*zab231*zab234*zbab1342*zaba1341
     & +2._dp/3*zb31*st34*zab234*zbab1341*zaba1341
     & -1619._dp/72*mt2*zb31*zab234*zbab1341*zaba1341
     & +53._dp/36*st14*zb31*zab234*zbab1341*zaba1341
     & +1609._dp/144*st24*zb31*zab234*zbab1341*zaba1341
     & -271._dp/12*st23*zb31*zab234*zbab1341*zaba1341
     & -38._dp/3*st13*zb31*zab234*zbab1341*zaba1341
     & -1._dp/3*zb31*zb14*zbab1342*zaba1342**2
     & -47._dp/72*zb31*zbab1341*zb24*zaba1342**2
     & +21._dp/8*st23*zb34*zab231*zaba1342*zbab1342
     & -217._dp/12*mt2*zb34*zab231*zaba1342*zbab1342
     & -35._dp/18*zab231*zba341*zaba1342*zb14*zbab1342
     & -47._dp/6*zb34*st13*zab231*zaba1342*zbab1342
     & +3*st24*zb34*zab231*zaba1342*zbab1342
     & +5._dp/12*zb31*zb14*st23**3*zaba1342
     & -1._dp/12*st14*zb14*st23**3*zba342
     & -1._dp/12*st23**2*mt2*st14*zba342*zb14
     & +1._dp/8*st14**2*zb14*st23**2*zba342
     & -81._dp/4*st14**2*zb14*zba342*mt2**2
     & -7._dp/24*st14**3*zb14*zba342*mt2
     & -1._dp/3*st23*mt2**2*st14*zba342*zb14
     & -47._dp/72*st23*mt2*st14**2*zba342*zb14
     & -1319._dp/72*zba342*zb14*st13**2*mt2**2
     & +73._dp/144*zba342*zb14*st13**3*mt2
     & +7._dp/3*st23*mt2**2*st13*zba342*zb14
     & +7._dp/72*st23*mt2*st13**2*zba342*zb14
     & +1._dp/6*zba342*zb14*st23*st13**3
     & +577._dp/144*st23**2*mt2*st13*zba342*zb14
     & -21._dp/16*zba342*zb14*st23**2*st13**2
     & +5._dp/12*zba342*zb14*st23**3*st13
     & -1._dp/6*mt2**2*st14*st13*zba342*zb14
     & -1._dp/12*mt2*st14*st13**2*zba342*zb14
     & +1._dp/8*st14*zb14*zba342*st13**3
     & -3._dp/16*mt2*st14**2*st13*zba342*zb14
     & +1._dp/12*st14**2*zb14*zba342*st13**2
     & -1._dp/6*st23*mt2**2*st24*zba342*zb14
     & -1._dp/8*st23**2*mt2*st24*zba342*zb14
     & +1._dp/24*st24*zb14*st23**3*zba342
     & +337._dp/18*mt2**2*st14*st24*zba342*zb14
     & -1._dp/3*mt2*st14**2*st24*zba342*zb14
     & -1._dp/6*st14**3*zb14*zba342*st24
     & +25._dp/72*st23*mt2*st14*st24*zba342*zb14
     & -3._dp/4*st23**2*st14*st24*zba342*zb14
     & -1*st23*st14**2*st24*zba342*zb14
     & -19._dp/12*st23*mt2*st24**2*zba342*zb14
     & -1._dp/12*st24**2*zb14*st23**2*zba342
     & -7._dp/24*mt2*st14*st24**2*zba342*zb14
     & -253._dp/12*mt2**2*st24*st13*zba342*zb14
     & -9._dp/8*mt2*st24*st13**2*zba342*zb14
     & -19._dp/12*st24*zb14*zba342*st13**3
     & -1._dp/4*st23*mt2*st24*st13*zba342*zb14
     & -3._dp/8*st23*st24*st13**2*zba342*zb14
     & +2._dp/3*st23**2*st24*st13*zba342*zb14
     & +1._dp/9*mt2*st14*st24*st13*zba342*zb14
     & +11._dp/24*st14*st24*st13**2*zba342*zb14
     & -11._dp/8*st14**2*st24*st13*zba342*zb14
     & -265._dp/72*mt2*st24**2*st13*zba342*zb14
     & +5._dp/12*st24**3*zb14*zba342*st13
     & +5._dp/12*st23*st24**2*st13*zba342*zb14
     & +17._dp/6*st14*st24**2*st13*zba342*zb14
     & -3._dp/8*st23**2*mt2*zba342*st34*zb14
     & +229._dp/144*zba342*zb14*st23**2*st34**2
     & -7._dp/144*st14**3*zb14*st34*zba342
     & -253._dp/36*st23*mt2*st14*zba342*st34*zb14
     & -4._dp/9*st23**2*st14*zba342*st34*zb14
     & +257._dp/12*st23*st14*zba342*st34**2*zb14
     & -11._dp/24*mt2*st13**2*zba342*st34*zb14
     & +1*zba342*zb14*st34*st13**3
     & +5._dp/4*st23*mt2*st13*zba342*st34*zb14
     & +2*st23*st13**2*zba342*st34*zb14
     & +13._dp/8*st23**2*st13*zba342*st34*zb14
     & +229._dp/144*zba342*zb14*st34**2*st13**2
     & +277._dp/72*st23*st13*zba342*st34**2*zb14
     & -179._dp/12*mt2*st14*st24*zba342*st34*zb14
     & +17._dp/18*st14**2*st24*zba342*st34*zb14
     & -421._dp/36*st14*st24*zba342*st34**2*zb14
     & -1._dp/12*mt2*st24**2*zba342*st34*zb14
     & +697._dp/144*st14*st24**2*zba342*st34*zb14
     & +253._dp/36*mt2*zba342*zb14*zbab1341*zaba1341
     & -1469._dp/72*st23*zba342*zb14*zbab1341*zaba1341
     & -1._dp/24*st13*zba342*zb14*zbab1341*zaba1341
     & +243._dp/32*st24*zba342*zb14*zbab1341*zaba1341
     & +67._dp/4*zab134*st23*mt2*zba342*zbab1341
     & -11*zba342*zab134*st23**2*zbab1341
     & +81._dp/8*zab134*mt2*st14*zba342*zbab1341
     & +1._dp/6*zab134*mt2*st13*zba342*zbab1341
     & +1._dp/3*zba342*zab134*st13**2*zbab1341
     & +169._dp/96*zab134*st23*st13*zba342*zbab1341
     & +55._dp/144*zab134*st14*st13*zba342*zbab1341
     & +4._dp/3*zab134*st23*st24*zba342*zbab1341
     & -313._dp/96*zab134*st14*st24*zba342*zbab1341
     & -1._dp/4*zab134*st24*st13*zba342*zbab1341
     & -1._dp/6*zab134*st23*zba342*st34*zbab1341
     & -75._dp/2*zab134*mt2*zba342*zab231*zbab1342
     & +41._dp/24*zb34*st13*zab231*zbab1341*zaba1341
     & +2557._dp/72*st24*zb34*zab231*zbab1341*zaba1341
     & -4._dp/3*zbab1342**2*zab231*zb34*za12**2
     & +2*zbab2342*zb34*za12**2*zab231*zbab1341
     & -1._dp/3*st23**2*zb34*za12*zab231*zbab1342
     & -2._dp/3*st23*zb34*za12*st13*zab231*zbab1342
     & +4._dp/3*st23*zb12*zaba2342*zb34*za12*zbab1342
     & -2._dp/3*zb12*st14*zaba2342*zb34*za12*zbab1342
     & -2._dp/3*st23**2*zb12*zaba2342*zb34*st13
     & -29._dp/6*st14**2*zb34*za12*zab241*zbab1342
     & -2._dp/3*zbab1342**2*zb34*za12**2*zab241
     & +1._dp/3*zbab2342*zb34*za12**2*zab241*zbab1341
     & +1*zbab2342*st14*za12*zb31*zab234*zab241
     & -11._dp/6*st14*st24*zb34*za12*zab241*zbab1342
     & -53._dp/24*st14**2*zb34*zbab1341*zaba1342
     & +16._dp/3*st23**2*zb34*zbab1341*zaba1342
     & -61._dp/72*st23*st14*zb34*zaba1342*zbab1341
     & -1309._dp/36*zb34*za12*zaba1342*zbab1342*zbab1341
     & -1._dp/6*mt2*zb34*st13*zaba1342*zbab1341
     & +7._dp/6*zb34*st13**2*zbab1341*zaba1342
     & +5._dp/12*st23*zb34*st13*zaba1342*zbab1341
     & -1301._dp/144*st14*zb34*st13*zaba1342*zbab1341
     & +307._dp/12*mt2*st24*zb34*zaba1342*zbab1341
     & -181._dp/144*st23*st24*zb34*zaba1342*zbab1341
     & -659._dp/18*st24*zb34*st13*zaba1342*zbab1341
     & -235._dp/36*st23*zb34*st34*zaba1342*zbab1341
     & -259._dp/72*zb34*st13*st34*zaba1342*zbab1341
     & +3._dp/2*st24*zb34*st34*zaba1342*zbab1341
     & +1105._dp/72*mt2*zb31*zab234*zaba1342*zbab1342
     & -49._dp/18*st23**2*mt2*zb34*za12*zbab1341
     & +1._dp/6*st23**3*zb34*za12*zbab1341
     & -55._dp/144*mt2*st14**2*zb34*za12*zbab1341
     & +109._dp/12*st23*mt2*st14*zb34*za12*zbab1341
     & +1._dp/12*st23**2*st14*zb34*za12*zbab1341
     & +1._dp/3*st23*st14**2*zb34*za12*zbab1341
     & -1._dp/4*zb34*za12*st13**3*zbab1341
     & +1._dp/12*st23*zb34*za12*st13**2*zbab1341
     & -43._dp/48*st23**2*zb34*za12*st13*zbab1341
     & -19._dp/12*st14*zb34*za12*st13**2*zbab1341
     & +1*st23**2*st24*zb34*za12*zbab1341
     & +149._dp/24*st14**2*st24*zb34*za12*zbab1341
     & -17._dp/12*st23*st14*st24*zb34*za12*zbab1341
     & -31._dp/6*st24*zb34*za12*st13**2*zbab1341
     & -11._dp/12*st23*st24*zb34*za12*st13*zbab1341
     & +1._dp/8*st14*st24*zb34*za12*st13*zbab1341
     & +1._dp/3*st23*mt2*zb34*za12*st34*zbab1341
     & -27._dp/8*st23**2*zb34*za12*st34*zbab1341
     & +25._dp/24*st23*st14*zb34*za12*st34*zbab1341
     & -32._dp/3*mt2*zb34*za12**2*zbab1342*zbab1341
     & -1._dp/4*zab134*za12*zba342*zbab1342*zbab1341
     & +55._dp/144*zab134*za12*zba341*zbab1341**2
     & +1387._dp/72*zab134*st23*mt2*za12*zb31*zbab1341
     & +7._dp/4*zab134*st23**2*za12*zb31*zbab1341
     & -89._dp/24*zab134*st23*st14*za12*zb31*zbab1341
     & -1._dp/6*zab134*st14*za12*st13*zb31*zbab1341
     & +1._dp/4*zab134*za12*st13**2*zb31*zbab1341
     & +5._dp/24*zab134*st23*za12*st13*zb31*zbab1341
     & +2._dp/3*zab134*st24*za12*st13*zb31*zbab1341
     & -1._dp/3*zab134*st23*st24*za12*zb31*zbab1341
     & +1._dp/3*zab134*st24*st14*za12*zb31*zbab1341
     & -43._dp/12*zab134*st23*za12*zb31*st34*zbab1341
     & +31._dp/72*zab134*st14*za12*zb31*st34*zbab1341
     & +1._dp/3*zab134*za12**2*zb31*zbab1342*zbab1341
     & +1._dp/6*zab134*za12**2*zbab1341**2*zb32
     & -205._dp/12*zab134*mt2*zaba2342*zb32*zbab1341
     & +34._dp/3*zab134*st23*zaba2342*zb32*zbab1341
     & +1._dp/6*zab134*zaba2342*zb32*st34*zbab1341
     & -265._dp/96*zab134*zaba2342*st13*zb32*zbab1341
     & -4._dp/3*zab134*st24*zaba2342*zb32*zbab1341
     & +71._dp/72*zab134*st24*zb31*zaba1342*zbab1341
     & -31._dp/72*zab134*st14*zb31*zaba1342*zbab1341
     & +7._dp/24*zab134*st13*zb31*zaba1342*zbab1341
     & +511._dp/24*st23*zba341*zaba1342*zb14*zbab1341
     & -601._dp/96*st24*zba341*zaba1342*zb14*zbab1341
     & -4._dp/3*st24*zb32*zab234*zaba1342*zbab1341
     & -83._dp/4*mt2*zb32*zab234*zaba1342*zbab1341
     & -173._dp/24*st23*zb32*zab234*zaba1342*zbab1341
     & +13._dp/24*st14*zb32*zab234*zaba1342*zbab1341
     & +1._dp/2*zb32*st34*zab234*zaba1342*zbab1341
     & +4._dp/3*st13*zb32*zab234*zaba1342*zbab1341
     & +1009._dp/72*st14*zaba2342*zb32*zab234*zbab1342
     & +1._dp/3*zbab2342*zaba2342*zb32*zab231*zab234
     & +2._dp/3*zbab2342*zaba2342*zb31*st34*zab234
     & -181._dp/48*zbab2342*zaba2342*st13*zb31*zab234
     & +1465._dp/144*zbab2342*st24*zaba2342*zb31*zab234
     & +81._dp/8*mt2*st24*zaba2342*zb34*zbab1342
     & +17._dp/12*st23*st24*zaba2342*zb34*zbab1342
     & -205._dp/24*st14*st24*zaba2342*zb34*zbab1342
     & -11._dp/3*st24*zaba2342*zb34*st13*zbab1342
     & +925._dp/96*zaba2342*zb34*zbab1342*st13**2
     & -67._dp/24*st23*zaba2342*zb34*st13*zbab1342
     & +23._dp/8*st14*zaba2342*zb34*st13*zbab1342
     & -247._dp/18*st23*zaba2342*zb34*st34*zbab1342
     & +257._dp/12*st14*zaba2342*zb34*st34*zbab1342
     & -5._dp/6*st14**2*zaba2342*zb34*zbab1342
     & +181._dp/144*st23*st14*zaba2342*zb34*zbab1342
     & +1._dp/12*st23**2*zaba2342*zb34*zbab1342
     & +5._dp/4*zbab2342*st23*zaba2342*zba342*zb14
     & +253._dp/36*zbab2342*mt2*zaba2342*zba342*zb14
     & -109._dp/12*zbab2342*st14*zaba2342*zba342*zb14
     & +1._dp/12*zbab2342*zaba2342*zba342*st34*zb14
     & -599._dp/144*zbab2342*zaba2342*st13*zba342*zb14
     & +2._dp/3*zbab2342*st24*zaba2342*zba342*zb14
     & +2._dp/3*st24*zaba2342*zba341*zb14*zbab1342
     & +253._dp/36*mt2*zaba2342*zba341*zb14*zbab1342
     & +191._dp/72*st23*zaba2342*zba341*zb14*zbab1342
     & +5._dp/6*st14*zaba2342*zba341*zb14*zbab1342
     & -37._dp/12*zaba2342*st13*zba341*zb14*zbab1342
     & +39._dp/4*zbab2342*zaba2342*zab241*zba341*zb14
     & +103._dp/12*zbab2342*zaba2342*zb34*st13*zab241
     & +133._dp/48*zbab2342*zaba2342*zb34*st13*zab231
     & +205._dp/96*zbab2342*st23*zaba2342*zb34*zab231
     & +81._dp/8*zbab2342*zaba2342*zb34*zab231*st34
     & -7._dp/2*zbab2342*st24*zaba2342*zb34*zab231
     & -14._dp/3*zbab2342*zaba2342*zab231*zba341*zb14
     & +49._dp/24*zaba2342*zb31*zb14*zbab1342*zaba1341
     & +569._dp/48*zbab2342*zaba2342*zb31*zaba1342*zb14
     & +1._dp/2*zab134*st23*zaba2342*zb31*zbab1342
     & +4*zab134*zaba2342*st13*zb31*zbab1342
     & -145._dp/72*zab134*st24*zaba2342*zb31*zbab1342
     & -2._dp/3*zbab1342**2*zaba2342*zb34*za12
     & -1._dp/2*zbab2342*st23*zaba2342*za12*zb31*zb14
     & -1*zbab2342*st14*zaba2342*za12*zb31*zb14
     & -265._dp/48*zbab2342*zaba2342*za12*zb31*st34*zb14
     & -3._dp/4*zbab2342*zaba2342*za12*st13*zb31*zb14
     & -5._dp/6*zbab2342*st24*zaba2342*za12*zb31*zb14
     & +25._dp/12*st23*zaba2342*za12*zb24*zb31*zbab1342
     & -1._dp/3*st14*zaba2342*za12*zb24*zb31*zbab1342
     & +553._dp/144*zaba2342*za12*zb24*zb31*st34*zbab1342
     & +5._dp/6*zaba2342*za12*st13*zb24*zb31*zbab1342
     & +1._dp/3*st24*zaba2342*za12*zb24*zb31*zbab1342
     & -1*zab132*zaba2342*za12*zb24*zb31*zbab1341
     & -1._dp/3*zaba2342*za12*zb24*zb31*zab142*zbab1341
     & -61._dp/144*mt2*st14**2*zb31*zaba1342*zb14
     & +11._dp/8*st14**2*zaba2342*zb31*zb14*zab142
     & -163._dp/72*mt2*st14*zaba2342*zb31*zb14*zab142
     & +253._dp/12*mt2**2*zaba2342*zb31*zb14*zab142
     & +5._dp/6*st14*zaba2342*zb31*st34*zb14*zab142
     & -14._dp/3*mt2*zaba2342*zb31*st34*zb14*zab142
     & +1._dp/2*zbab2342*zb31*zab231*zab234*zaba1342
     & -1._dp/6*zbab2342*mt2*zba342*zab231*zab234
     & -59._dp/36*st14*zb31*zab234*zaba1342*zbab1342
     & +121._dp/144*st24*zb31*zab234*zaba1342*zbab1342
     & -9._dp/2*st13*zb31*zab234*zaba1342*zbab1342
     & +1._dp/3*st23*mt2*zba342*zab234*zbab1342
     & -1._dp/24*zba342*zbab1342*st23**2*zab234
     & -5._dp/6*st14**2*zbab1342*zab234*zba342
     & -793._dp/144*st23*st14*zba342*zab234*zbab1342
     & -1._dp/6*st23*zba342*st34*zab234*zbab1342
     & -13._dp/6*st14*zba342*st34*zab234*zbab1342
     & +1._dp/6*mt2*st24*zba342*zab234*zbab1342
     & +1._dp/12*st23*st24*zba342*zab234*zbab1342
     & +1._dp/12*st24*zba342*st34*zab234*zbab1342
     & -109._dp/96*zba342*zbab1342*zab234*st13**2
     & +77._dp/24*st23*st13*zba342*zab234*zbab1342
     & -5._dp/12*st14*st13*zba342*zab234*zbab1342
     & -1._dp/12*zbab2342*st24*zba342*zab231*zab234
     & +13._dp/144*zab241*zb34*st13**3*mt2
     & -1._dp/12*zab241*zb34*st13**4
     & +1._dp/6*mt2**2*st14*zb34*st13*zab241
     & -5._dp/24*mt2*st14*zb34*st13**2*zab241
     & -35._dp/24*st14*zab241*zb34*st13**3
     & -1._dp/24*st14**2*zab241*zb34*st13**2
     & +469._dp/144*mt2*st24**2*zb34*st13*zab241
     & +7._dp/12*st24**3*zab241*zb34*st13
     & -119._dp/32*mt2*st24*zb34*st13**2*zab241
     & -8._dp/3*st24*zab241*zb34*st13**3
     & +17._dp/24*st24**2*zab241*zb34*st13**2
     & +11._dp/8*st14**2*st24*zb34*st13*zab241
     & -11._dp/6*st14*st24**2*zb34*st13*zab241
     & -11._dp/24*st14*st24*zb34*st13**2*zab241
     & +553._dp/144*zbab2342*zb31*zab234*zab241*zaba1342
     & -1._dp/6*st14**2*zab241**2*zba341*zb24
     & -3._dp/4*zab132*st23**2*zaba2342*zb31*zb14
     & +1*zba342*zbab1342**2*za12*zab234
     & -11._dp/3*st23*zba342*zaba1342*zb14*zbab1342
     & -14._dp/3*mt2*zba342*zaba1342*zb14*zbab1342
     & -2._dp/3*st14*zba342*zaba1342*zb14*zbab1342
     & +11._dp/6*st13*zba342*zaba1342*zb14*zbab1342
     & -5._dp/8*zab132*st23*zaba2342*zb31*st34*zb14
     & -1*st24**3*zb14*zab231*zba341
     & -5._dp/6*st23**2*st24*zab231*zba341*zb14
     & +1._dp/3*st23*st24**2*zab231*zba341*zb14
     & +1._dp/6*zb14*zab231*st13**3*zba341
     & +21._dp/16*st23**2*st13*zab231*zba341*zb14
     & +7._dp/3*st23*st13*zab231*st34*zba341*zb14
     & -1*st24**2*st13*zab231*zba341*zb14
     & +5._dp/4*st24*st13**2*zab231*zba341*zb14
     & -19._dp/12*st23*st24*st13*zab231*zba341*zb14
     & -55._dp/48*st23**2*zb31*zab231*zb14*zaba1341
     & +2._dp/3*st23*st24*zb31*zab231*zb14*zaba1341
     & -1._dp/6*st13**2*zb31*zab231*zb14*zaba1341
     & +1._dp/12*st23*st13*zb31*zab231*zb14*zaba1341
     & -1._dp/4*st24*st13*zb31*zab231*zb14*zaba1341
     & -7._dp/3*st23*zb31*zab231*st34*zb14*zaba1341
     & +7._dp/3*zba342*zab231*zb14*zbab1342*zaba1341
     & -3._dp/2*zb34*st13*zab241*zaba1342*zbab1342
     & -3._dp/2*zb34*st34*zab241*zaba1342*zbab1342
     & -1._dp/24*zab134*st14*st13**2*zb31*zab241
     & -2._dp/3*zab134*st24*zba342*zab241*zbab1342
     & -1._dp/3*zab134*zbab2342*zba342*zab231*zab241
     & -7._dp/6*zab132*st24**2*zaba2342*zb31*zb14
     & +5._dp/6*zab132*st23*st24*zaba2342*zb31*zb14
     & -7._dp/24*zab132*zaba2342*st13**2*zb31*zb14
     & +7._dp/6*zab132*st23*zaba2342*st13*zb31*zb14
     & -1._dp/4*zab132*st24*zaba2342*st13*zb31*zb14
     & -2._dp/3*zab132*zaba2342*zb31*st34**2*zb14
     & -3._dp/8*st14*zaba2342*st13*zb31*zb14*zab142
     & +7._dp/12*st24**2*zaba2342*zb31*zb14*zab142
     & -17._dp/6*st14*st24*zaba2342*zb31*zb14*zab142
     & +2._dp/3*st24*zaba2342*st13*zb31*zb14*zab142
     & -1._dp/3*za12*zb24*zab241**2*zba341*zbab1342
     & +25._dp/24*za12*zab234*zba341*zbab1342*zbab1341
     & +1*mt2*st14*za12**2*zb24*zb31*zbab1341
     & -1._dp/3*st23**2*za12*zb32*zab234*zbab1341
     & -1._dp/3*st23*st14*za12*zb32*zab234*zbab1341
     & -2._dp/3*za12*zb32*st34**2*zab234*zbab1341
     & -1._dp/3*st23*za12*zb32*st34*zab234*zbab1341
     & -25._dp/24*st14*za12*zb32*st34*zab234*zbab1341
     & -1._dp/3*st23*za12*st13*zb32*zab234*zbab1341
     & +1._dp/6*st14*za12*st13*zb32*zab234*zbab1341
     & -5._dp/6*st23*st24*za12*zb32*zab234*zbab1341
     & +1._dp/3*st14*st24*za12*zb32*zab234*zbab1341
     & +1._dp/3*st24*za12*st13*zb32*zab234*zbab1341
     & +5._dp/4*st23**2*za12*zb31*zab234*zbab1342
     & -1._dp/4*st14**2*za12*zb31*zab234*zbab1342
     & +1*st23*st14*za12*zb31*zab234*zbab1342
     & +1._dp/4*za12*st13**2*zb31*zab234*zbab1342
     & +1._dp/6*st23*za12*st13*zb31*zab234*zbab1342
     & +1*st14*za12*st13*zb31*zab234*zbab1342
     & +1._dp/12*st23*st24*za12*zb31*zab234*zbab1342
     & +1._dp/3*st24*st14*za12*zb31*zab234*zbab1342
     & +1._dp/6*st24*za12*st13*zb31*zab234*zbab1342
     & -3._dp/2*st23**2*za12*zba341*zb14*zbab1341
     & -1._dp/3*st23*st14*za12*zba341*zb14*zbab1341
     & -25._dp/24*st23*za12*st34*zba341*zb14*zbab1341
     & -1._dp/6*za12*st13**2*zba341*zb14*zbab1341
     & -11._dp/6*st23*za12*st13*zba341*zb14*zbab1341
     & +2._dp/3*st23*st24*za12*zba341*zb14*zbab1341
     & -25._dp/24*st14*st24*za12*zba341*zb14*zbab1341
     & +1._dp/8*st24*za12*st13*zba341*zb14*zbab1341
     & +7._dp/48*st23**2*mt2*st14*za12*zb31*zb14
     & +5._dp/4*st23*mt2*st14*za12*zb31*st34*zb14
     & -1._dp/3*st23*st14**2*za12*zb31*st34*zb14
     & -11._dp/6*st23**2*st14*za12*zb31*st34*zb14
     & -25._dp/24*st23*st14*za12*zb31*st34**2*zb14
     & +5._dp/2*st23*za12*zb31*zb14*zbab1341*zaba1341
     & +1._dp/4*zb34*za12*st13**2*zab241*zbab1342
     & -1._dp/3*st14*zb34*za12*st13*zab241*zbab1342
     & -2*st23*zb34*za12**2*zbab1342*zbab1341
     & +1._dp/4*st14*zb34*za12**2*zbab1342*zbab1341
     & -5._dp/3*zb34*za12**2*st13*zbab1342*zbab1341
     & -2._dp/3*zbab2342*za12**2*zb31*zab234*zbab1341
     & -1._dp/4*za12**2*zba341*zb14*zbab1342*zbab1341
     & +1._dp/6*zbab2342*st24*zb34*za12*zab231*zab241
     & -7._dp/12*za12*zb31*zab241*zb14*zbab1342*zaba1341
     & -1._dp/2*za12*zb31*zab231*zb14*zbab1342*zaba1341
     & +1*zb31*zbab1342**2*za12**2*zab234
     & +5._dp/12*st24**2*za12*zba342*zb14*zbab1342
     & +1._dp/2*st23*st24*za12*zba342*zb14*zbab1342
     & -5._dp/6*st23**2*za12*zba342*zb14*zbab1342
     & -1._dp/2*mt2*st14*za12**2*zb31*zb14*zbab1342
     & -13._dp/12*za12*st13**2*zba342*zb14*zbab1342
     & -4._dp/3*st23*za12*st13*zba342*zb14*zbab1342
     & +5._dp/6*st14*za12*st13*zba342*zb14*zbab1342
     & +17._dp/6*st14*st24*za12*zba342*zb14*zbab1342
     & -1._dp/4*st14*za12**2*zb31*st34*zb14*zbab1342
     & +1._dp/3*st23*st14**2*zb31*zaba1342*zb14
     & +19._dp/24*st23**2*st14*zb31*zaba1342*zb14
     & -7._dp/6*st23**2*st24*zb31*zaba1342*zb14
     & +1._dp/24*zb31*zaba2342*st13**3*zb24
     & +1._dp/6*st14*zaba2342*st13**2*zb24*zb31
     & +1*st14**2*st24*zaba2342*zb24*zb31
     & -5._dp/12*st24*zaba2342*st13**2*zb24*zb31
     & +5._dp/4*st24**2*zaba2342*st13*zb24*zb31
     & +3._dp/4*st14*st24*zaba2342*st13*zb24*zb31
     & -1._dp/24*st23*st14**2*zaba2342*zb24*zb31
     & +1._dp/16*st23*zaba2342*st13**2*zb24*zb31
     & -1._dp/3*st23*za12*zb31*zaba1342*zb14*zbab1342
     & -2._dp/3*st14*zaba2342*zb24*zba342*zbab1342
     & -1._dp/12*zaba2342*zb24*zba342*st34*zbab1342
     & +1._dp/4*zb12*st14**2*zaba2342*zb34*st13
     & -29._dp/12*zb12*st14*zaba2342*zb34*st13**2
     & -1._dp/3*zbab2342*st24*za12*zb31*zab234*zab241
     & +7._dp/12*st24**2*zb34*za12*zab241*zbab1342
     & -4._dp/3*zbab2342*st23*za12*zb31*zab231*zab234
     & +1._dp/3*zbab2342*za12*zb32*zab231**2*zab234
     & -2._dp/3*zbab2342*zb34*za12*zab231**2*st34
     & -1._dp/3*zb34*za12*st13**2*zab231*zbab1342
     & +1._dp/3*za12**2*zb32*zab234*zbab1342*zbab1341
     & +1*zbab2342*za12*zab231**2*zba341*zb14
     & +1._dp/3*za12*st13*zb32*zab231*zab234*zbab1342
     & -1._dp/6*st24**2*zb34*za12*zab231*zbab1342
     & -4._dp/3*st24*zb34*za12*st13*zab231*zbab1342
     & +1*zbab2342*za12**2*zb31*zab231*st34*zb14
     & +1*zab132*st23*za12*zba342*zb14*zbab1341
     & -1._dp/3*st14*za12*zba342*zb14*zab142*zbab1341
     & +1*za12**2*zb24*zba342*zbab1342*zbab1341
     & -1._dp/3*zab132*za12*st13*zba342*zb14*zbab1341
     & +1._dp/6*zb12*za12*zba342*zb14*zbab1341*zaba1341
     & +1._dp/3*zb12**2*zaba2342*zba342*zb14*zaba1341
     & -1._dp/6*st23*za12*zb24*zba342*st34*zbab1341
     & -1._dp/3*st14*za12*st13*zb24*zba342*zbab1341
     & -1._dp/6*st23*st24*za12*zb24*zba342*zbab1341
     & +5._dp/12*st24*za12*st13*zb24*zba342*zbab1341
     & +5._dp/6*st24*zaba2342*za12*zb24*zb32*zbab1341
     & -7._dp/24*zab134*zb12*st14*zaba2342*st13*zb31
     & -1._dp/6*mt2**2*zb12*zaba2342*zb24*zba342
     & -1._dp/6*zab134*zb12**2*st24*zaba2342*zba342
     & -1._dp/3*zab134*zb12*st24**2*zba342*zab241
     & -5._dp/6*st23*zb12*zaba2342*st13*zba341*zb14
     & +1._dp/3*zb12*st14*zaba2342*zb34*zab241*zab142
     & +1._dp/2*za12*zb31*zaba1342*zb14*zab142*zbab1341
     & -1._dp/3*za12*st13*zba342*zb14*zab142*zbab1341
     & -1._dp/6*zab132*za12*zb31*zaba1342*zb14*zbab1341
     & +1._dp/12*st13*zb24*zba342*zaba1342*zbab1341
     & -1._dp/3*zbab2342*st24*za12*zba342*zab241*zb14
     & +1._dp/3*zbab2342*zb34*za12*st13*zab241**2
     & +1._dp/3*st24*za12*zb24*zba342*zab241*zbab1342
     & +2._dp/3*za12*st13*zb24*zba342*zab241*zbab1342
     & +1._dp/3*za12*zb24*zba342*zab241*zab142*zbab1341
     & +1._dp/3*zab132*zb12**2*zaba2342*zba342*zab234
     & -1._dp/6*zab132*zb12*st24*zaba2342*zba342*zb14
     & +1._dp/3*zb12*za12*zab231*zab234*zba341*zbab1342
     & +1._dp/3*st23*zb12*za12*zba342*zab234*zbab1342
     & -2._dp/3*zb12*zaba2342*za12*zb24*zba342*zbab1342
     & +1._dp/3*mt2*zb12*zaba2342**2*zb24*zb32
     & +1._dp/12*st23*zb12*st24**2*zba342*zab234
     & -1._dp/12*st23*zb12*zaba2342*zb24*zba342*st34
     & -1._dp/12*st23*zb12*st24*zaba2342*zb24*zba342
     & -1._dp/3*zbab2342*zb12*za12*zba342*zab234*zab241)/(za12*zb12*Gram12x3*Gram12x3x4)
      res=res
     & +st34*(1._dp/12*st23*zab231*st34*za24*zab342
     & +1._dp/12*st23*zaba2342*zba134*zab342
     & +1._dp/12*za34*mt2*st13**2*zab231
     & +1._dp/6*za34*st23*mt2*st13*zab231)/(za12*zb12*Gram12x3*Gram12x3x4)
      res=res
      res=res
     & +(41._dp/6*za12*zab234*zbab1341*zb32
     & -1727._dp/18*zb31*st23*zab234*mt2
     & -6361._dp/144*zb31*st23**2*zab234
     & +1063._dp/18*zb31*zab234*mt2*st24
     & -5._dp/3*zb31*zab234*mt2*st14
     & -1727._dp/18*zb31*zab234*st13*mt2
     & -8935._dp/144*zb31*zab234*st13**2
     & +3._dp/2*zb31*st34*zab234*st13
     & +269._dp/4*zb31*zab234*st13*st24
     & -224._dp/3*zb31*st34*zab234*st24
     & -953._dp/9*zb31*st23*zab234*st13
     & +5._dp/6*zb31*st34*st23*zab234
     & +2467._dp/48*zb31*st23*zab234*st24
     & +943._dp/48*zb31*zab234*st13*st14
     & +173._dp/24*zb31*st23*zab234*st14
     & -31._dp/6*zb31*zbab1342*za12*zab234
     & +1*zb34*za12*zbab1341*mt2
     & -3._dp/8*zb34*za12*st13*zbab1341
     & -253._dp/16*zb31*zab134*za12*zbab1341
     & -14._dp/3*zaba2342*zb34*mt2*zb12
     & -121._dp/24*zaba2342*zb34*st13*zb12
     & +224._dp/3*st34*zaba2342*zb34*zb12
     & +965._dp/12*st14*zaba2342*zb34*zb12
     & +1891._dp/72*zb31*zaba2342*zab134*zb12
     & +1003._dp/18*zab241*zb34*st13*mt2
     & -43._dp/24*st23*zaba2342*zb34*zb12
     & +14._dp/3*zba342*zb14*zaba1342*zb12
     & -224._dp/3*zaba2342*zb34*zbab1342
     & +965._dp/12*zb31*zaba2342*st14*zb24
     & -77*zb34*zbab1341*zaba1342
     & -11._dp/12*st23*zb34*za12*zbab1341
     & -13._dp/9*zb12*st14*za12*zb31*zab234
     & +10._dp/3*zab231*st34*zab234*zb32
     & -7._dp/3*zab231*zab234*mt2*zb32
     & -13._dp/8*zab231*zab234*st13*zb32
     & -19._dp/24*zab231*st23*zab234*zb32
     & +5._dp/8*zb31*zb14*zab241*zaba1341
     & +2._dp/3*zb31*zb14*mt2*zaba1342
     & -253._dp/16*zb31*zb14*st13*zaba1342
     & +407._dp/18*zba342*zb14*st13*mt2
     & +163._dp/8*zba342*zb14*st13**2
     & -245._dp/3*zba342*zb14*st34*st13
     & -1*st14*zb14*st34*zba342
     & +351._dp/4*st24*zb14*zba342*st13
     & -1*st24*zb14*st34*zba342
     & +83*zba342*zb14*st23*mt2
     & +199._dp/12*zba342*zb14*st23**2
     & +113._dp/3*zba342*zb14*st23*st13
     & -238._dp/3*zba342*zb14*st23*st34
     & -1021._dp/12*st14*zb14*st23*zba342
     & +8._dp/3*st24*zb14*st23*zba342
     & +77*zb31*zb14*st34*zaba1342
     & -5._dp/8*zb31*zb14*st14*zaba1342
     & -121._dp/24*zb31*zb14*st23*zaba1342
     & -1735._dp/72*zb31*zb14*zaba2342*zab132
     & -965._dp/12*zb31*zb14*zaba2342*zab142
     & -1541._dp/144*zb31*zaba2342*st23*zb24
     & +143._dp/24*zba342*st23*zab234*zb12
     & +224._dp/3*zb31*zaba2342*st34*zb24
     & -1081._dp/18*zb31*zaba2342*mt2*zb24
     & +1021._dp/12*zba342*zb14*zbab1342*za12
     & -7._dp/24*st23*mt2*za12*zb31*zb14
     & +19._dp/24*zb31*zb14*st23**2*za12
     & -2._dp/3*mt2*za12*zb31*st34*zb14
     & +65._dp/24*st23*za12*zb31*st34*zb14
     & -23._dp/24*zb31*zb14*za12*st13**2
     & +5._dp/2*st23*za12*st13*zb31*zb14
     & +253._dp/16*mt2*st14*za12*zb31*zb14
     & -43._dp/18*st23*st14*za12*zb31*zb14
     & +113._dp/36*st24*za12*st13*zb31*zb14
     & +13._dp/6*zb31*zb14*zbab1342*za12**2
     & +19._dp/4*st23*zb12*za12*zba342*zb14
     & -8._dp/3*zb12*st24*za12*zba342*zb14
     & +25._dp/12*zba342*zb14*za12**2*zb12**2
     & -5._dp/24*st23*zb12*za12**2*zb31*zb14
     & +17._dp/8*zb12*za12**2*st13*zb31*zb14
     & -1*zba342*zab234*mt2*zb12
     & +73._dp/8*zba342*zab234*st13*zb12
     & -37._dp/12*st23*zb12*za12*zb31*zab234
     & +35._dp/36*zb31*za12**2*zbab1341*zb24
     & +45._dp/4*zb12*za12*st13*zb31*zab234
     & -337._dp/9*zb12*st24*za12*zb31*zab234
     & -5._dp/2*zb12*zaba2342*za12*zb24*zb31
     & +25._dp/12*zaba2342*zb34*za12*zb12**2
     & -16._dp/3*zba342*za12*zab234*zb12**2
     & +53._dp/12*zb31*za12**2*zab234*zb12**2
     & +77*st14*zb34*zab241*mt2
     & +1*st14*st34*zb34*zab241
     & +224._dp/3*st24*zb34*zab241*mt2
     & +1*st24*st34*zb34*zab241
     & -77*zb31*zab134*st34*zab241
     & +11._dp/24*zb14*zab231*st13*zba341
     & +37._dp/8*st23**2*zab231*zb34
     & +7._dp/3*st34*st23*zab231*zb34
     & -131._dp/24*zab231*zb34*st13**2
     & +14._dp/3*st34*zab231*zb34*st13
     & -11._dp/12*zbab1342*zab231*zb34*za12
     & -91._dp/12*zab231*zb34*za12**2*zb12**2
     & +5._dp/2*st23*zb12*zb34*za12*zab231
     & +61._dp/4*zb12*zb34*za12*st13*zab231
     & -4._dp/3*zb12*za12*zb32*zab231*zab234
     & -25._dp/12*zb34*za12**2*zab241*zb12**2)/(za12*zb12*Gram12x3*st123)
      res=res
     & +za24*mt*(
     & -1*zba341*zbab1341
     & -1*zbab1342*zba342)/(za12*zb12*Gram12x3*st123)
      res=res
     & +(1*za24*zab231*st34*zab342
     & +1*za34*zaba2342*zbab1342
     & +1*za34*zbab1341*zaba1342
     & +1*za24*st34*zab341*st13
     & +7._dp/24*za24*st23**2*za32*zb12
     & +41._dp/24*za24*za32*st13**2*zb12
     & -19._dp/6*za14*zab231**2*za31*zb12
     & -2*za34*st23*zb12*za12*zab231
     & -5._dp/12*st23*zb12**2*za12*za24*za32
     & +3._dp/4*zb12**2*za12*st13*za24*za32
     & +19._dp/12*zba134*za12**2*za32*zb12**2)/(za12*zb12*Gram12x3*st123)
      res=res
      res=res
     & +(
     & -167._dp/12*zab231*zb34
     & -563._dp/36*zb31*zab234
     & -955._dp/18*zb34*zab241
     & +1039._dp/18*zba342*zb14
     & +19._dp/6*zb31*zb14*za12)/(za12*zb12*st123)
      res=res
     & +za32*(
     & -4*zba134
     & -47._dp/6*za24*zb12)/(za12*zb12*st123)


==> b123xm0_sym.f <==
      subroutine b123xm0_sym(p,i1,i2,i3,i4,h1,h3,h4,mt,
     & za,zb,zab,zba,zaba,zbab,res)
      use double_precision
      use dotc_generic
      implicit none
      include 'mxpart.f'
      integer:: i1,i2,i3,i4,h1,h3,h4,hh3,hh4
      complex(dp) :: res,p1(4),p2(4),p3(4),p4(4),p5(4),
     & za(4,2,4,2),zb(4,2,4,2),
     & zab(4,2,3:5,4,2),zba(4,2,3:5,4,2),
     & zaba(4,2,3:5,3:5,4,2),zbab(4,2,3:5,3:5,4,2),
     & za12,za21,za24,za14,za31,za32,zb12,zb31,zb32,za34,
     & zb24,zb14,zb34,
     & zab132,zab134,zab231,zab241,zab234,zab341,zab342,
     & zba134,zba234,zba342,zba341,
     & zaba1342,zbab1342,
     & zaba2342,zbab1341,zdiff34x5,zdiff12x34
      real(dp):: mt,mt2,s12,s13,s23,s34,st13,st14,st23,st24,st123,
     & s123,p(mxpart,4),
     & Gram12x3x4,st34,st12D3,st12D4,st12D34,mhsq,
     & Gram12x3,Gram123x4,s12pst13,st35,st45
      integer mm,pp

      p1(:)=cmplx(p(i1,:),kind=dp)
      p2(:)=cmplx(p(i2,:),kind=dp)
      p3(:)=cmplx(p(i3,:),kind=dp)
      p4(:)=cmplx(p(i4,:),kind=dp)
      p5(:)=cmplx(p(5,:),kind=dp)
      mhsq=dotc(p5,p5)      

      if (i1 == 1) then
        mm=1
        pp=2
      elseif (i1 == 2) then
        mm=2
        pp=1
      else
        write(6,*) 'Unforeseen value of i1 in b123xm0_sym: i1 = ',i1
        stop
      endif
      
      hh3=(h3+3)/2
      hh4=(h4+3)/2
      mt2=mt**2
      s12=2*dotc(p1,p2)
      st13=2*dotc(p1,p3); st14=2*dotc(p1,p4)
      st23=2*dotc(p2,p3); st24=2*dotc(p2,p4)
      st34=2*dotc(p3,p4)
      st35=2*dotc(p3,p5)
      st45=2*dotc(p4,p5)
      st123=s12+st13+st23
      s123=st123+mt2
      s13=st13+mt2
      s23=st23+mt2
      
      st12D3=st13+st23; st12D4=st14+st24
      s12pst13=s12+st13
      st12D34=st12D3+st12D4
      s34=st34+2*mt2

      Gram12x3 = st12D3**2/4._dp-mt2*s12
      Gram123x4 = (st14+st24+st34)**2/4._dp-s123*mt2
      Gram12x3x4 =(s34*(st12D3*st12D4-s12*s34)
     & +mt2*(4*s12*s34-st12D34**2))/4

!     zdiff12x34= (tr(1+2|3)tr(1+2|4)-2s12tr(3|4))
      zdiff12x34=st12D3*st12D4-2*s12*st34
      zdiff34x5=st35*st45-2*mhsq*st34
      za12  = za(i1,mm,i2,pp) 
      za21  = -za12
      za24  = za(i2,mm,i4,hh4) 
      za14  = za(i1,mm,i4,hh4) 
      za31  = za(i3,hh3,i1,pp) 
      za32  = za(i3,hh3,i2,pp) 
      za34  = za(i3,hh3,i4,hh4)  

      zb12  = zb(i1,pp,i2,mm)  
      zb31  = zb(i3,hh3,i1,mm)  
      zb32  = zb(i3,hh3,i2,mm)  
      zb24  = zb(i2,pp,i4,hh4)  
      zb14  = zb(i1,pp,i4,hh4)  
      zb34  = zb(i3,hh3,i4,hh4)  
      zab134= zab(i1,mm,i3,i4,hh4)
      zab132= zab(i1,mm,i3,i2,mm)
      zab231= zab(i2,mm,i3,i1,mm)
      zab241= zab(i2,mm,i4,i1,mm)
      zab234= zab(i2,mm,i3,i4,hh4)
      zab341= zab(i3,hh3,i4,i1,mm)
      zab342= zab(i3,hh3,i4,i2,mm)
      zba134= zba(i1,pp,i3,i4,hh4)
      zba234= zba(i2,pp,i3,i4,hh4)
      zba342= zba(i3,hh3,i4,i2,pp)
      zba341= zba(i3,hh3,i4,i1,pp)

      zaba1342=zaba(i1,mm,i3,i4,i2,pp)
      zaba2342=zaba(i2,mm,i3,i4,i2,pp)

      zbab1341=zbab(i1,pp,i3,i4,i1,mm)
      zbab1342=zbab(i1,pp,i3,i4,i2,mm)
      

      include 'b123xm0_sym_inc.f'

      return        
      end subroutine b123xm0_sym


==> b123xm0_sym_inc.f <==
      res=
     & +(+3._dp/2*s23*mt*(za31*zb14-zb31*za14)/(s12pst13*zab132*st123)
     & +(+3._dp/2*s23*zb32*za21*zb14)/(s12pst13*zab132*st123))
      res=res
     & +za32*mt*(s12-mt2)*(-1._dp/3*zab234+2._dp/3*zb14*za12)
     & /(za12*s123*Gram12x3)
     & +(s12-mt2)*(-1._dp/3*zb12*za32*za24-1._dp/3*za34*zab231)
     & /(s123*Gram12x3)
      res=res
     & +(-16._dp/3*mt2*za32*za24)/(za12*st123**2)
     & +(-16._dp/3*za34*zab231*mt2)/(za12*zb12*st123**2)
      res=res
     & +1._dp/2*mt2*s12*(s12-mt2+3._dp/2*s123)
     & *(za34*zab231-2*zba134*za32)/(Gram12x3**2*st123)
     & +1._dp/8*mt*zb12*za32*(zab234-mt*za24)
     & *((s12-mt2)*st123+5*s12*(s12-mt2)-6*s12*s123)
     & /(Gram12x3**2*st123)
      res=res
     & +(+1._dp/6*mt2*zdiff34x5*(mt2-mhsq+2*s123)*za32*za24)
     & /(za12*Gram123x4*Gram12x3x4)
     & +(-1._dp/6*mt2*(st45*st34-2*mt2*st35)*(mt2-mhsq)*za32*za24)
     & /(za12*Gram123x4*Gram12x3x4)
     & +mt*zdiff34x5*(mt2-mhsq+s123)*(-1._dp/12*za32*zab234
     & +1._dp/3*za32*zb14*za12+1._dp/4*zba342*za24)
     & /(za12*Gram123x4*Gram12x3x4)
     & +mt*(st45*st34-2*mt2*st35)*(mt2-mhsq)*(1._dp/6*za32*zab234
     & -2._dp/3*za32*zb14*za12-1._dp/6*zba342*za24)
     & /(za12*Gram123x4*Gram12x3x4)
     & +mt2*zdiff34x5*(+1._dp/6*za12*za34*zab241
     & -1._dp/6*(s123-mt2)*za32*za24-1._dp/6*zba342*zab234)
     & /(za12*Gram123x4*Gram12x3x4)
     & +mt2*(st45*st34-2*mt2*st35)*(+1._dp/6*za12*za34*(zab231-zab241)
     & -1._dp/6*s12*za32*za24+1._dp/6*zba342*zab234)
     & /(za12*Gram123x4*Gram12x3x4)
     & +(-4._dp/3*mt2*mhsq*(za32*za24*zb12+zab231*za34))
     & /(za12*zb12*Gram123x4*st123)
      res=res
     & +mt**3*(s13-s23)*(-3._dp/4*zb24*za32-3._dp/8*zb14*za31)/(zab132*Gram12x3*st123)
     & +mt2*(s13-s23)*(-3._dp/8*za32*zba234
     & -3._dp/8*za34*st13+3._dp/4*za34*za12*zb12+9._dp/8*za31*zb12*za24)/(zab132*Gram12x3*st123)
     & +zb24*za32*mt*(s13-s23)*(-3._dp/4*st13-3._dp/8*st23)/(zab132*Gram12x3*st123)
     & +(s13-s23)*(-3._dp/8*za34*st13**2+3._dp/8*za14*zab231*za31*zb12)/(zab132*Gram12x3*st123)
      res=res
     & +za32*mt*(-5._dp/3*zb12*zab234-3._dp/4*zb14*st23-4._dp/3*zb14*za12*zb12-17._dp/12*zab241*zb24
     & +17._dp/12*zb14*st24-13._dp/6*mt2*zb14)/(Gram12x3*st123)
     & +(-23._dp/24*za34*zab231*st23-17._dp/4*za34*zab231*mt2
     & -41._dp/24*za34*zab231*st13-5._dp/24*zab231*za31*zb12*za24-23._dp/24*st23*zb12*za32*za24)/(Gram12x3*st123)
      res=res
     &     +mt*(st34*st12D3-2*mt2*st12D4)*(1._dp/4*zb24*zaba2342*za32
     & -1._dp/12*st23*za32*zab234
     & +2._dp/3*zab234*za32*st13-7._dp/12*zab241*zab134*za32
     & -2._dp/3*zab241*za12*zb24*za32-2._dp/3*zab231*zab134*za32
     & +5._dp/24*st14*za32*zab234
     & +1._dp/6*za12*zb12*za32*zab234-1._dp/12*zb14*za12*st23*za32
     & -1._dp/8*st14*zb14*za12*za32
     & +1._dp/12*zb14*za12*za32*st13
     & +25._dp/24*zb14*za12*st24*za32-5._dp/24*st24*za32*zab234
     & +1._dp/12*mt2*za32*zab234-1._dp/12*zb14*za12*za32*st34
     & +1._dp/2*zb14*zaba1342*za32-1._dp/6*zb14*za31*zaba2342
     & +1._dp/8*zb14*za12**2*zab341)/(za12*Gram12x3*Gram12x3x4)
      res=res
     & +mt*(st34*st12D3-2*mt2*st12D4)*(-3._dp/8*zaba2342*zb32*za24
     & +7._dp/24*zba342*st23*za24
     & +1._dp/4*zba341*zab231*za24-1._dp/3*zb31*za14*zaba2342
     & +1._dp/8*st14*zba342*za24
     & +1._dp/8*zba342*st24*za24-1._dp/12*mt2*zba342*za24)
     & /(za12*Gram12x3*Gram12x3x4)
      res=res
     & +mt*zdiff12x34*(1._dp/4*zb24*zaba2342*za32-5._dp/24*zab234*za32*st13-17._dp/24*zab241*zab134*za32
     & +5._dp/24*zab231*zab134*za32
     & +7._dp/12*st14*za32*zab234-1._dp/4*st24*za32*zab234
     & +1._dp/4*mt2*za32*zab234
     & +2._dp/3*zb14*za12*za32*st34
     & +5._dp/24*st34*za32*zab234
     & +5._dp/24*zb14*zaba1342*za32-1._dp/12*zb14*za31*zaba2342)/(za12*Gram12x3*Gram12x3x4)
      res=res
     & +mt*zdiff12x34*(-1._dp/6*zaba2342*zb32*za24
     & +1._dp/6*zba342*st23*za24
     & +1._dp/6*zba341*zab231*za24-1._dp/6*zb31*za14*zaba2342
     & +5._dp/24*zba342*st34*za24-1._dp/8*st14*zba342*za24-1._dp/6*mt2*zba342*za24)/(za12*Gram12x3*Gram12x3x4)
      res=res
     & +mt*(st34*st12D3-2*mt2*st12D4)*(-1._dp/12*st14*zb24*za32*zab241-1._dp/24*zab241*zb24*st24*za32
     & +1._dp/12*mt2*zb14*st24*za32
     & +1._dp/12*zab241*zb24*za32*st34-1._dp/6*zab241*zb24*za32*st13-1._dp/12*zb14*st23**2*za32
     & +1._dp/6*st14*mt2*zb14*za32-1._dp/24*st14**2*zb14*za32
     & -1._dp/12*zb14*st24*st23*za32-1._dp/12*mt2*zb14*za32*st13
     & -1._dp/12*zb14*za32*st13**2-1._dp/12*st14*zb14*za32*st13
     & -1._dp/12*zb14*st34*za32*st13-1._dp/12*zb14*st24*za32*st34
     & -1._dp/12*zb14*st23*za32*st34-1._dp/6*zb14*st23*za32*st13
     & -1._dp/12*zab342*zb14*zaba2342-1._dp/12*zbab1341*zab134*za32
     & -1._dp/12*st14*zab341*zab234-1._dp/12*zab341*st23*zab234)/(za12*zb12*Gram12x3*Gram12x3x4)
      res=res
     & +mt*zdiff12x34*(-1._dp/4*mt2*zb14*st24*za32
     & +1._dp/4*zab241*mt2*zb24*za32-1._dp/6*mt2**2*zb14*za32
     & -1._dp/6*mt2*zab341*zab234
     & +1._dp/3*zab241*zb24*za32*st34
     & +1._dp/12*mt2*zb14*st23*za32-1._dp/12*st14*mt2*zb14*za32
     & +1._dp/6*mt2*zb14*za32*st13-1._dp/12*mt2*zb14*za32*st34
     & -1._dp/24*st14*zb14*za32*st34-3._dp/8*zb14*st24*za32*st34
     & -1._dp/6*zbab1342*za32*zab234-1._dp/12*zab241*zab342*zab234
     & +1._dp/12*zab342*zb14*zaba2342
     & +1._dp/12*zab241*zab341*zab134-1._dp/12*zbab1341*zab134*za32
     & -1._dp/12*st14*zab341*zab234-1._dp/12*st34*zab341*zab234
     & +1._dp/12*zab341*st23*zab234)/(za12*zb12*Gram12x3*Gram12x3x4)
      res=res
     & +(st34*st12D3-2*mt2*st12D4)*(1._dp/6*st24*st23*za32*za24
     & -1._dp/12*st14*za12*zab341*za24
     & +1._dp/12*za34*zab231*za12*st34
     & +1._dp/24*zab241*za34*za12*st24-1._dp/6*zab241*za34*za12*st13
     & -1._dp/6*zab241*za12*za32*zba234-1._dp/8*zab241**2*za14*za31
     & +1._dp/6*zab241*za14*zab231*za31-1._dp/6*zbab1341*za34*za12**2
     & -1._dp/12*za34*zaba2342*st23
     & +1._dp/6*st14*st23*za32*za24
     & +1._dp/12*st34*st13*za32*za24-1._dp/8*st14*st24*za32*za24
     & +1._dp/6*st24*st13*za32*za24)/(za12*Gram12x3*Gram12x3x4)
      res=res
     & +zaba2342*zb34*(st34*st12D3-2*mt2*st12D4)*(-1._dp/8*st14
     & -1._dp/8*st24-1._dp/12*st23-1._dp/12*st13)/(za12*Gram12x3*Gram12x3x4)
      res=res
     & +zdiff12x34*(1._dp/24*zab341*zaba1342*za24
     & +1._dp/12*za14*zab341*zaba2342
     & -1._dp/6*za34*zab231*za12*st34)/(za12*Gram12x3*Gram12x3x4)
      res=res
     & +(-1._dp/8*st34*zaba2342*zb34*zdiff12x34)/(za12*Gram12x3*Gram12x3x4)
      res=res
     & +zab341*za24*(st34*st12D3-2*mt2*st12D4)*(1._dp/12*st23**2
     & +1._dp/12*st13**2
     & +1._dp/6*st23*st13)/(za12*zb12*Gram12x3*Gram12x3x4)
      res=res
     & +za32*mt*(1._dp/12*zab234-47._dp/24*zb14*za12)/(za12*Gram12x3)
     & +(-zba342*za24*mt)/(za12*Gram12x3)
      res=res
     & +mt*(1._dp/3*st14*zb14*za32
     & +1._dp/3*zab241*zb24*za32
     & +2._dp/3*zab341*zab234-2._dp/3*mt2*zb14*za32)/(za12*zb12*Gram12x3)
      res=res
     & +(-2._dp/3*st23*za32*za24
     & +1._dp/3*za12*zb12*za32*za24
     & +zab241*za31*za24
     & +2._dp/3*zab241*za34*za12
     & +1._dp/2*za34*zab231*za12-2._dp/3*zab231*za31*za24)
     & /(za12*Gram12x3)
      res=res
     & +(zba342*zab234)/(za12*Gram12x3)
      res=res
     & +za34*zab231*(-1._dp/3*st23+4._dp/3*mt2
     & -1._dp/3*st13)/(za12*zb12*Gram12x3)
      res=res
     & +za32*mt*(-1._dp/3*st23*zab234-1._dp/3*zab234*st13
     & +4._dp/3*zb14*za12*st23
     & +4._dp/3*zb14*za12*st13)/(za12*Gram12x3x4)
      res=res
     & +za24*mt*(zaba2342*zb32
     & +zba341*zab231)/(za12*Gram12x3x4)
      res=res
     & +(-1._dp/12*mt2*za34*zdiff34x5
     & *(st45*(zab231+zab241)+2*mhsq*zab241))
     & /(za12*zb12*Gram123x4*Gram12x3x4)


==> b12x00.f <==
      subroutine b12x00(p,i1,i2,i3,i4,h1,h3,h4,mt,
     & za,zb,zab,zba,zaba,zbab,amplo,res)
!      This is a fortran implementation of Eq(4.13) of FERMILAB-PUB-25-0255-T
      use double_precision
      implicit none
      include 'mxpart.f'
      include 'nflav.f'
      integer:: i1,i2,i3,i4,h1,h3,h4
      complex(dp) :: res,res1234,res1243,res2134,res2143,
     & za(4,2,4,2),zb(4,2,4,2),
     & zab(4,2,3:5,4,2),zba(4,2,3:5,4,2),
     & zaba(4,2,3:5,3:5,4,2),zbab(4,2,3:5,3:5,4,2),amplo
      real(dp):: p(mxpart,4),mt
      call b12x00_fullsym_nobox(p,i1,i2,i3,i4,h1,h3,h4,mt,
     &     za,zb,zab,zba,zaba,zbab,res)
      call b12x00_fullsym_box(p,i1,i2,i3,i4,h1,h3,h4,mt,
     &     za,zb,zab,zba,zaba,zbab,res1234)
      res1234=res+res1234
      call b12x00_fullsym_nobox(p,i1,i2,i4,i3,h1,h4,h3,mt,
     &     za,zb,zab,zba,zaba,zbab,res)
      call b12x00_fullsym_box(p,i1,i2,i4,i3,h1,h4,h3,mt,
     &     za,zb,zab,zba,zaba,zbab,res1243)
      res1243=res+res1243
      call b12x00_fullsym_nobox(p,i2,i1,i3,i4,h1,h3,h4,mt,
     &     zb,za,zba,zab,zbab,zaba,res)
      call b12x00_fullsym_box(p,i2,i1,i3,i4,h1,h3,h4,mt,
     &     zb,za,zba,zab,zbab,zaba,res2134)
      res2134=res+res2134
      call b12x00_fullsym_nobox(p,i2,i1,i4,i3,h1,h4,h3,mt,
     &     zb,za,zba,zab,zbab,zaba,res)
      call b12x00_fullsym_box(p,i2,i1,i4,i3,h1,h4,h3,mt,
     &     zb,za,zba,zab,zbab,zaba,res2143)
      res2143=res+res2143
      res=res1234+res1243+res2134+res2143
      call b12x00_halfsym(p,i1,i2,i3,i4,h1,h3,h4,mt,
     &     za,zb,zab,zba,zaba,zbab,res1234)
      call b12x00_halfsym(p,i2,i1,i4,i3,h1,h4,h3,mt,
     &     zb,za,zba,zab,zbab,zaba,res2143)
      res=res+res1234+res2143
      
      res=res+nflav*(-2._dp/3._dp)*amplo
      return
      end subroutine b12x00


==> b12x00_fullsym_box.f <==
      subroutine b12x00_fullsym_box(p,i1,i2,i3,i4,h1,h3,h4,mt,
     & za,zb,zab,zba,zaba,zbab,res)
      use double_precision
      implicit none
      include 'mxpart.f'
      integer:: i1,i2,i3,i4,h1,h3,h4
      complex(dp) :: res,
     & za(4,2,4,2),zb(4,2,4,2),
     & zab(4,2,3:5,4,2),zba(4,2,3:5,4,2),
     & zaba(4,2,3:5,3:5,4,2),zbab(4,2,3:5,3:5,4,2)
      real(dp):: p(mxpart,4),mt
      call b12xmm_unsym_boxgram(p,i1,i2,i3,i4,h1,h3,h4,mt,
     &     za,zb,zab,zba,zaba,zbab,res)
      res=-9*res
      return
      end subroutine b12x00_fullsym_box


==> b12x00_fullsym_nobox.f <==
      subroutine b12x00_fullsym_nobox(p,i1,i2,i3,i4,h1,h3,h4,mt,
     & za,zb,zab,zba,zaba,zbab,res)
      use double_precision
      use dotc_generic
      implicit none
      include 'mxpart.f'
      integer:: i1,i2,i3,i4,h1,h3,h4,hh3,hh4,mm,pp
      complex(dp) :: res,p1(4),p2(4),p3(4),
     & za(4,2,4,2),zb(4,2,4,2),
     & zab(4,2,3:5,4,2),zba(4,2,3:5,4,2),
     & zaba(4,2,3:5,3:5,4,2),zbab(4,2,3:5,3:5,4,2),
     & za31,za32,za34,
     & zb24,zb14,zab231,
     & zba231,zba132,zabab3x12x3x12x4
      real(dp):: mt,mt2,s12,st13,st23,st123,
     & p1Dp3,p2Dp3,p(mxpart,4),
     & st12D3,Gram12x3

      p1(:)=cmplx(p(i1,:),kind=dp)
      p2(:)=cmplx(p(i2,:),kind=dp)
      p3(:)=cmplx(p(i3,:),kind=dp)
!      p4(:)=cmplx(p(i4,:),kind=dp)
!      p5(:)=cmplx(p(5,:),kind=dp)
      
      if (i1 == 1) then
        mm=1
        pp=2
      elseif (i1 == 2) then
        mm=2
        pp=1
      else
         write(6,*)
     &        'Unforeseen value of i1 in b12x00_fullsym_nobox: i1 = ',i1
        stop
      endif
      
      hh3=(h3+3)/2
      hh4=(h4+3)/2
      mt2=mt**2
      p1Dp3=dotc(p1,p3); p2Dp3=dotc(p2,p3)
      s12=2*dotc(p1,p2)
      st13=2*p1Dp3; st23=2*p2Dp3
      st123=s12+st13+st23
      st12D3=st13+st23
      Gram12x3 = st12D3**2/4._dp-mt2*s12

      za31  = za(i3,hh3,i1,pp) 
      za32  = za(i3,hh3,i2,pp) 
      za34  = za(i3,hh3,i4,hh4)  

      zb24  = zb(i2,pp,i4,hh4)  
      zb14  = zb(i1,pp,i4,hh4)  
      zab231= zab(i2,mm,i3,i1,mm)
      zba231= zba(i2,pp,i3,i1,pp)
      zba132= zba(i1,pp,i3,i2,pp)

      zabab3x12x3x12x4=za31*(st13*zb14+zba132*zb24)
     & +za32*(zba231*zb14+st23*zb24)

      res=9*zab231*s12*(mt2*s12*za34-mt*zabab3x12x3x12x4)
     & /(16*Gram12x3**2*st123)

      return        
      end subroutine b12x00_fullsym_nobox


==> b12x00_halfsym.f <==
      subroutine b12x00_halfsym(p,i1,i2,i3,i4,h1,h3,h4,mt,
     & za,zb,zab,zba,zaba,zbab,res)
      use double_precision
      use dotc_generic
      implicit none
      include 'mxpart.f'
      integer:: i1,i2,i3,i4,h1,h3,h4,hh3,hh4,mm,pp
      complex(dp) :: res,p1(4),p2(4),p3(4),
     & za(4,2,4,2),zb(4,2,4,2),
     & zab(4,2,3:5,4,2),zba(4,2,3:5,4,2),
     & zaba(4,2,3:5,3:5,4,2),zbab(4,2,3:5,3:5,4,2),
     & za12,za24,za14,za31,za32,zb12,zb31,za34,
     & zb24,zb14,zb34,zb32,
     & zab132,zab231,zab234,
     & zba132,zba234
      real(dp):: mt,mt2,s12,st13,st23,st123,
     & p1Dp3,p2Dp3,p(mxpart,4),st12D3,Gram12x3,s13ms23

      p1(:)=cmplx(p(i1,:),kind=dp)
      p2(:)=cmplx(p(i2,:),kind=dp)
      p3(:)=cmplx(p(i3,:),kind=dp)
!      p4(:)=cmplx(p(i4,:),kind=dp)
!      p5(:)=cmplx(p(5,:),kind=dp)
      
      if (i1 == 1) then
        mm=1
        pp=2
      elseif (i1 == 2) then
        mm=2
        pp=1
      else
        write(6,*) 'Unforeseen value of i1 in b12x00_halfsym: i1 = ',i1
        stop
      endif
      
      hh3=(h3+3)/2
      hh4=(h4+3)/2
      mt2=mt**2
      p1Dp3=dotc(p1,p3)
      p2Dp3=dotc(p2,p3)
      s12=2*dotc(p1,p2)
      st13=2*p1Dp3; st23=2*p2Dp3
      st123=s12+st13+st23
      st12D3=st13+st23
      s13ms23=st13-st23
      Gram12x3 = st12D3**2/4._dp-mt2*s12

      za12  = za(i1,mm,i2,pp) 
      za24  = za(i2,mm,i4,hh4) 
      za14  = za(i1,mm,i4,hh4) 
      za31  = za(i3,hh3,i1,pp) 
      za32  = za(i3,hh3,i2,pp) 
      za34  = za(i3,hh3,i4,hh4)  

      zb12  = zb(i1,pp,i2,mm)  
      zb31  = zb(i3,hh3,i1,mm)  
      zb32  = zb(i3,hh3,i2,mm)  
      zb24  = zb(i2,pp,i4,hh4)  
      zb14  = zb(i1,pp,i4,hh4)  
      zb34  = zb(i3,hh3,i4,hh4)  
      zab132= zab(i1,mm,i3,i2,mm)
      zab231= zab(i2,mm,i3,i1,mm)
      zab234= zab(i2,mm,i3,i4,hh4)
      zba132= zba(i1,pp,i3,i2,pp)
      zba234= zba(i2,pp,i3,i4,hh4)

      include 'b12x00_halfsym_inc.f'

      return        
      end subroutine b12x00_halfsym


==> b12x00_halfsym_inc.f <==
      res=
     & (-4*mt2*zb31*zab234+48*za32*mt*st23*zb14
     & +12*za31*mt*zab231*zb14-8*za12*zb31*(st13*zb14+zb12*za24*mt)
     & +76*mt2*za34*zab231+20*zb12*za32*mt2*za24
     & -28*zb12*za31*za24*zab231-49*zb12*za12*za32*mt*zb14)/(24*Gram12x3*st123)

      res=res
     & +(-17*zab231*zb34-za32*mt*zb14-37*za34*zab231)*(st13+st23)/(24*Gram12x3*s12)

      res=res
     & +(-21*zb31*zb14*st12D3/zb12+23*za24*za32*st12D3/za12
     & -zab231*zb34-65*za32*mt*zb14-36*za24*zb31*mt+19*za34*zab231)
     & /(24*Gram12x3)

      res=res
     & +(43*za34*zab231+24*zb14*za32*mt+29*zb12*za24*za32
     &  +zb31*(23*zab234-27*za12*zb14))/(6*s12*st123)

      res=res
     & +(9*zb24*za31*mt*zab231-9*za12*zb31*mt*zba234
     & -2*za12*zb24*zb32*zab231
     & -7*zb12*za31*za14*zab231-9*zb12*mt2*za14*za32)*s13ms23
     & /(12*zab132*Gram12x3*st123)
     
! Translated from TeX
!      res=
!     & (1)/(24*Gram12x3*st123)*(
!     & -4*mt2*zb31*zab234+48*za32*mt*st23*zb14
!     & +12*za31*mt*zab231*zb14
!     & 
!     & -8*za12*zb31*(st13*zb14+zb12*za24*mt)
!     & +76*mt2*za34*zab231
!     & 
!     & +20*zb12*za32*mt2*za24
!     & -28*zb12*za31*za24*zab231-49*zb12*za12*za32*mt*zb14)
!     & 
!     & -((17*zab231*zb34+za32*mt*zb14
!     & +37*za34*zab231)*(st13+st23))/(24*Gram12x3*s12)
!     & 
!     & +(1)/(24*Gram12x3)*(-(21*zb31*zb14*(st13+st23))/(zb12)
!     & +(23*za24*za32*(st13+st23))/(za12)
!     & 
!     & -zab231*zb34-65*za32*mt*zb14-36*za24*zb31*mt
!     & +19*za34*zab231)
!     & 
!     & +(43*za34*zab231+za32*(24*zb14*mt+29*zb12*za24)
!     & +zb31*(23*zab234-27*za12*zb14))/(6*s12*st123)
!     & 
!     & +((st13-st23))/(12*zab132*Gram12x3*st123)*(
!     & 9*zb24*za31*mt*zab231-9*za12*zb31*mt*zba234
!     & 
!     & -2*za12*zb24*zb32*zab231
!     & -7*zb12*za31*za14*zab231
!     & -9*zb12*mt2*za14*za32)


==> b12x00_inc.f <==
      res=res
     & +mt*(
     & -9._dp/16*za24*zb31*zaba2342*zab142*zb12
     & +9._dp/16*za24*st23*zb31*st24*st14
     & -9._dp/16*st24**2*za24*st13*zb31
     & -9._dp/16*za24*za12*zb32*zbab1341*st24
     & +9._dp/16*st13*za12**2*zb31*zba134*zb12
     & +9._dp/16*st23*za12**2*zb31*zba134*zb12
     & +9._dp/16*za24*st13**2*za12*zb31*zb12
     & +9._dp/16*za24*st23*st13*za12*zb31*zb12
     & +9._dp/16*za24*zba342*za12*zbab1342*zb12
     & +9._dp/16*za24*st23*za12*zb32*zab231*zb12
     & +9._dp/16*za24*st13*za12*zb32*zab231*zb12)/(Gram12x3**2*st123)
      res=res
     & +za12*zb12*mt*(9._dp/16*za24*zb31*st24**2
     & +9._dp/16*za24*zb31*st24*st14
     & +9._dp/16*za24*zba342*zb12*st14
     & +9._dp/16*za24*zba342*st24*zb12
     & +9._dp/16*zab241*zb31*za14*st14
     & +9._dp/16*zab241*zb31*st24*za14)/(Gram12x4**2*st124)
      res=res
     & +mt*(
     & -3._dp/4*st23*zb31*za24*mt2*st24
     & -3._dp/4*zb31*za24*mt2*zb12*zaba1342
     & -3._dp/2*zb31*za24*mt2*st13*st24
     & +3._dp/8*st23*zb31*za24*st13*st34
     & -3._dp/4*st14*zb31*za24*mt2*st13
     & -3._dp/4*zab231*zb31*zba234*zaba1342
     & -3._dp/4*st14*zba342*zbab1342*za24
     & +3._dp/4*zbab1341*za24*zba341*st24
     & +3._dp/4*zba134*zb31*zaba2342*zab132
     & -3._dp/4*st14*zb31*mt2*za12*zba134
     & +3._dp/8*st23*zb31*za12*zba134*st34
     & -3._dp/4*st23*zba342*za24*mt2*zb12
     & +3._dp/4*zb32*zaba2342*za24*mt2*zb12
     & +3._dp/8*zab231*st23*zb32*za24*st34
     & +3._dp/8*zab231*zb32*za24*st13*st34
     & +3._dp/8*zab231*zb31*za14*st13*st34)/(Gram12x3*Gram12x3x4)
      res=res
     & +mt*(
     & -3._dp/4*st23*zb31*za24*mt2*st24
     & -3._dp/4*zb31*za24*mt2*zb12*zaba1342
     & +3._dp/8*st34*zb31*za24*st24**2
     & -3._dp/2*zb31*za24*mt2*st13*st24
     & +3._dp/4*zb31*st13*zba234*zaba2342
     & +3._dp/8*st14*zb31*za24*st34*st24
     & -3._dp/4*st14*zb31*za24*mt2*st13
     & -3._dp/4*zab231*zb31*zba234*zaba1342
     & +3._dp/8*zba342*zbab1342*za24*st24
     & -3._dp/4*st14*zba342*zbab1342*za24
     & +3._dp/4*zab142*zba342*za24*zbab1341
     & -3._dp/8*zab241*zba342*za24*zbab2342
     & -3._dp/4*st14*zb31*mt2*za12*zba134
     & +3._dp/8*zba342*st14*za24*zb12*st34
     & -3._dp/8*st23*zba342*za24*mt2*zb12
     & +3._dp/4*zb31*mt2*za12*zbab1341*za14
     & +3._dp/8*zab241*st14*zb31*za14*st34
     & +3._dp/8*zab241*zb31*za14*st34*st24)/(Gram12x4*Gram12x3x4)
      res=res
     & +mt*(169._dp/192*za24*st23**2*za12*zb32
     & +3._dp/8*za24*st13*zab142*zba342
     & -3._dp/8*za24*zba341*st13*st24
     & +3._dp/8*st23*mt2*zb32*za24*za12
     & +137._dp/192*za24*st13**2*za12*zb32
     & -51._dp/32*st23*st13*zb32*za24*za12
     & +247._dp/48*zb31*za12*st23**2*za14
     & -3*zb31*za14*za12*st24*st14
     & +9._dp/4*zb31*st23*st13*za14*za12
     & +7._dp/24*st13**2*zb31*za12*za14
     & +3*zb31*zab241*za14*za12*zab142
     & -3*zab132*zba134*zb31*za12**2
     & -75._dp/16*zba234*zb31*za12**2*st23
     & -7._dp/12*zba134*zb32*za12**3*zb12
     & +3*zba234*zb31*za12**3*zb12
     & -43._dp/12*zb31*st23*zb12*za14*za12**2
     & +7._dp/12*zb32*zab231*zb12*za14*za12**2
     & +7._dp/12*zb31*st13*zb12*za14*za12**2
     & -7._dp/12*st23*zb32*zb12*za24*za12**2)/(za12*zab132*Gram12x3*st123)
      res=res
     & +zba331*st23*za24*mt*(3._dp/8*st23
     & +3._dp/8*st13)/(za12*zab132*Gram12x3*st123)
      res=res
     & +mt*(3._dp/4*zb31*st14**2*za14
     & -3._dp/4*zb31*st14*st24*za14
     & -7._dp/12*zb31*zb12*za14*za12*st14
     & +7._dp/12*zb31*zb12*za14*za12*st24
     & +3*za24*zab142*zb31*st14
     & +3*za24*zb31*zab142*st24
     & +3._dp/4*za24*zb32*st14**2
     & -3._dp/4*za24*zb32*st24*st14
     & -7._dp/12*zb32*zb12*za24*za12*st14
     & +7._dp/12*zb32*zb12*za24*za12*st24
     & -3*zb31*zb12*za24*za12*zab142)/(zab142*Gram12x4*st124)
      res=res
     & +mt*(
     & -169._dp/48*zb32*za24
     & -7._dp/6*za14*zb31)/(zab132*st123)
      res=res
     & +(
     & -3*za14*zb31*mt)/(zab142*st124)
      res=res
      res=res
     & +za12*zb12*mt*(
     & -9._dp/16*st23*za32*zab234*zb12
     & -9._dp/16*st13*za32*zab234*zb12
     & +9._dp/16*zb14*st23**2*za32
     & +9._dp/16*zb14*st13*st23*za32
     & +9._dp/16*zb14*st23*zab231*za31
     & +9._dp/16*zb14*st13*zab231*za31)/(Gram12x3**2*st123)
      res=res
     & +mt*(9._dp/64*zb14*st24**3*za32
     & +9._dp/64*zb14*st14**2*za32*st24
     & +9._dp/32*zb14*st14*za32*st24**2
     & -9._dp/16*st24*zab241**2*zb24*za31
     & -9._dp/16*zab342*zb24*zab241**2*za12
     & -9._dp/32*st14**2*zb24*zab241*za32
     & -9._dp/32*zb24*zab241*za32*st24**2
     & +9._dp/16*za32*za12*zb24*zb12*st14*zab241
     & -9._dp/16*zb14*zab341*za12**2*st24*zb12
     & +9._dp/16*zb14*za32*za12*zb12*st14**2
     & +9._dp/16*zb14*za32*za12*st24*zb12*st14
     & -9._dp/16*zb14*zab341*za12**2*zb12*st14
     & +9._dp/16*za32*za12*st24*zb24*zb12*zab241)/(Gram12x4**2*st124)
      res=res
     & +mt*(
     & -3._dp/4*zab234*zbab2342*za32*zab231
     & +15._dp/8*zab132*zab234*zbab1341*za32
     & +3._dp/4*zbab1342*st23*zab234*za32
     & -3._dp/8*st13*zab234*zbab1342*za32
     & -3._dp/8*st23*za32*zab234*zb12*st34
     & -9._dp/8*za32*zab234*mt2*zb12*st14
     & -3._dp/2*st23*zbab1341*za32*zab134
     & -3._dp/4*zb14*st23*za32*mt2*st14
     & +3._dp/4*zb14*za32*st24*st34*st14
     & +3._dp/16*st13**2*zb14*za32*st34
     & -3._dp/4*zb14*st13*za32*st24*mt2
     & +9._dp/16*zb14*st23**2*za32*st34
     & -3._dp/4*zb14*st23*za32*st24*mt2
     & +3._dp/4*zb14*st13*st23*za32*st34
     & +3._dp/4*zb14*st14*zab342*zaba2342
     & +3._dp/2*zab342*zab241**2*zab134
     & +3._dp/4*zb14*za32*za12*mt2*zbab1342
     & -3._dp/4*zb14*zbab1341*za12*mt2*za31
     & -3._dp/4*zb14*st24*st34*zab241*za31
     & -3._dp/4*zb14*st13*mt2*zab241*za31
     & -3._dp/4*zb14*zaba1342*zab241*zab342
     & -3._dp/2*st24*zab241*zab134*zab341
     & +3._dp/8*zb14*st23*zab231*st34*za31
     & +3._dp/8*zb14*st13*zab231*st34*za31)/(Gram12x3*Gram12x3x4)
      res=res
     & +mt*(
     & -3._dp/4*zab234*zbab2342*za32*zab231
     & -3._dp/4*zab132*zab234*zbab1341*za32
     & +3._dp/4*zbab1342*st23*zab234*za32
     & +3._dp/4*za32*zab234*mt2*zb12*st14
     & -3._dp/16*zb14*st14**2*za32*st34
     & +3._dp/4*st23*zbab1341*za32*zab134
     & -3._dp/4*zb14*st23*za32*mt2*st14
     & -3._dp/16*zb14*st24**2*za32*st34
     & +3._dp/8*zb14*za32*st24*st34*st14
     & -3._dp/4*zb14*st13*za32*st24*mt2
     & -3._dp/4*zb14*st23*za32*st24*mt2
     & +3._dp/4*zb14*st14*zab342*zaba2342
     & -3._dp/4*zb14*mt2*zaba2342*zb12*za31
     & +3._dp/4*st24*zab341*zb24*zaba2342
     & +3._dp/8*zb14*st34*st14*zab241*za31
     & -3._dp/4*zb14*za32*za12*mt2*zbab1342
     & -3._dp/8*zb14*st24*st34*zab241*za31
     & -3._dp/4*zb14*st13*mt2*zab241*za31
     & -3._dp/4*zb14*zaba1342*zab241*zab342
     & +3._dp/8*za32*zb24*st34*st14*zab241
     & +3._dp/8*za32*st24*zb24*st34*zab241
     & -3._dp/4*zab342*zab241*zb24*zaba2342)/(Gram12x4*Gram12x3x4)
      res=res
     & +mt*(
     & -3._dp/32*zb14*za31*st23**3
     & +3._dp/32*zb14*za31*st13*st23**2
     & -3._dp/8*zb14*zab132*st13**2*za32
     & -3._dp/8*st23*zab132*st13*za32*zb14
     & -3._dp/32*zb14*za31*st13**3
     & +3._dp/32*zb14*za31*st13**2*st23
     & +25._dp/24*za31*st13**2*zb12*za12*zb14
     & +11._dp/24*za31*st23**2*zb12*za12*zb14
     & -3._dp/2*za31*st23*st13*zb12*za12*zb14
     & -9._dp/2*za31*zb24*zab241*zb12*za12*st24
     & -9._dp/2*zb24*zab241*zab342*zb12*za12**2
     & +97._dp/24*zb24*st13**2*zb12*za32*za12
     & +9._dp/2*zb24*zb12*za32*za12*st24*st14
     & -25._dp/24*zb24*st23**2*zb12*za32*za12
     & -1._dp/6*za31*st13*zb12**2*za12**2*zb14
     & +1._dp/6*za31*st23*zb12**2*za12**2*zb14
     & +9._dp/2*st13*zb12**2*za32*za12*zab134
     & +3*st23*zb12**2*za32*za12*zab134
     & -19._dp/6*zb24*st13*zb12**2*za32*za12**2
     & +1._dp/6*zb24*st23*zb12**2*za32*za12**2
     & -3*zab134*za32*za12**2*zb12**3)/(za12*zb12*zab132*Gram12x3*st123)
      res=res
     & +mt*(
     & -3._dp/4*zab241*zab342*za12*zb14*zab142
     & -3._dp/16*zb14*za12*zab342*st14**2
     & -9._dp/16*zb14*za12*zab342*st24**2
     & -3._dp/32*zb24*za32*st14**3
     & -3._dp/32*zb24*za32*st24**3
     & +3._dp/32*zb24*za32*st24**2*st14
     & +3._dp/32*zb24*za32*st24*st14**2
     & -3._dp/8*zb14*za31*st24**3
     & -3._dp/8*zb14*za31*st14*st24**2
     & +39._dp/8*za31*zb12*za12*st24**2*zb14
     & +9._dp/4*za31*zb12*za12*st24*zb14*st14
     & +3*zab342*zb12*za12**2*zb14*st14
     & -33._dp/16*za31*zb24*zab241*zb12*za12*st24
     & -33._dp/16*zb24*zab241*zab342*zb12*za12**2
     & +1._dp/6*za31*zb24*zab241*zb12**2*za12**2
     & +7._dp/24*zb24*zb12*za32*za12*st24**2
     & -7._dp/24*zb24*zb12*za32*za12*st14**2
     & +33._dp/8*zab342*zb12*za12**2*st24*zb14
     & -19._dp/6*za31*zb12**2*za12**2*st24*zb14
     & +1._dp/6*za31*zb12**2*za12**2*zb14*st14
     & -3*zb14*za12**3*zab342*zb12**2
     & +1._dp/6*zab341*zb24*za12**3*zb12**2
     & -1._dp/6*zb24*zb12**2*za32*za12**2*st24)/(za12*zb12*zab142*Gram12x4*st124)
      res=res
     & +mt*(
     & -25._dp/6*zab134*za31*st24*zb12
     & +25._dp/6*zb14*za31*zab132*st24
     & +25._dp/6*za31*zb24*st23*st24
     & -91._dp/24*za31*zb12*za12*zb14*zab142
     & +25._dp/6*zb24*za12**2*zab342*zb12)/(za12*zb12*zab132*zab142*st123)
      res=res
     & +mt*(
     & -19._dp/24*za32*zb24*zb12
     & +3._dp/4*zb14*zab342)/(zb12*zab142*st124)
      res=res
     & +mt*(3._dp/8*zab132*zb24*za32
     & +3._dp/8*zb14*za31*zab142
     & -25._dp/6*za31*zb24*st24)/(za12*zb12*zab132*zab142)
      res=res
      res=res
     & +zab231*za12*zb12*zb34*(
     & -9._dp/32*st23**2
     & -9._dp/32*st13**2
     & -9._dp/16*st23*st13)/(Gram12x3**2*st123)
      res=res
     & +zb34*za12*zb12**2*(9._dp/8*st13*zaba2342
     & -9._dp/8*zaba1342*zab231)/(Gram12x4**2*st124)
      res=res
     & +zb34*(
     & -3._dp/8*zbab1341*zab142*zaba2342
     & +9._dp/16*zab132*zbab1341*zaba2342
     & -3._dp/8*st13*zbab1342*zaba2342
     & +3._dp/8*st14*zbab1342*zaba2342
     & +3._dp/8*st14*zaba1342*zbab1341
     & +3._dp/4*zaba1342*zbab1341*st24
     & -3._dp/32*st24**2*mt2*zab231
     & -3._dp/8*zaba1341*zbab1341*zab231
     & +9._dp/32*st23**2*mt2*zab231
     & +9._dp/32*st13**2*mt2*zab231
     & +9._dp/16*st13*st23*mt2*zab231
     & -3._dp/4*zaba1342*st23*zbab1341
     & -3._dp/4*zbab1342*zaba1342*zab241
     & -3._dp/8*zaba1341*zab241*zbab1341
     & -3._dp/32*st13*mt2*st14*zab241
     & -3._dp/16*st13*st24*mt2*zab241
     & +3._dp/32*st13*zaba1342*zbab1341
     & -3._dp/8*st23*zbab1341*za12*mt2
     & +3._dp/8*za12*zab231*st34*zbab1342
     & +3._dp/4*za12*mt2*zab231*zbab1342
     & +3._dp/16*mt2*zaba2342*zb12*st14
     & -3._dp/8*st23*mt2*zb12*zaba2342
     & -3._dp/32*st23*zb12*zaba2342*st34
     & -9._dp/32*zbab2342*zaba2342*zab231)/(Gram12x3*Gram12x3x4)
      res=res
     & +zb34*(
     & -3._dp/4*zab132*zbab1341*zaba2342
     & +9._dp/8*st13*zbab1342*zaba2342
     & -3._dp/2*zaba1342*zbab1342*zab231
     & -3._dp/8*st24**2*mt2*zab231
     & -3._dp/8*zaba1341*zbab1341*zab231
     & +3._dp/8*zaba1342*st23*zbab1341
     & +3._dp/32*st14**2*zab241*st34
     & +3._dp/32*st34*zab241*st24**2
     & +3._dp/16*st24*st34*st14*zab241
     & -3._dp/8*st13*mt2*st14*zab241
     & -3._dp/4*st13*st24*mt2*zab241
     & -3._dp/8*st23*zbab1342*zaba2342
     & +3._dp/8*za12*zab231*st34*zbab1342)/(Gram12x4*Gram12x3x4)
      res=res
     & +(s13
     & -s23)*(9._dp/32*zb34*st13**3
     & -9._dp/32*zb34*st23**3
     & -3._dp/8*zb34*st23*st24*st14
     & +3._dp/8*zb34*st13*st14*st24
     & -3._dp/4*zb34*st13*st23**2
     & +3._dp/4*zb34*st13**2*st23
     & -3._dp/32*zaba2342*zba341*zb24*zb12
     & -3._dp/32*zb14*zba341*st23*st24
     & +9._dp/16*zba341*zab234*st24*zb12
     & +3._dp/32*zba342*zb24*st23*st14
     & -3._dp/32*zab134*st13**2*zb31
     & +1._dp/12*zb24*zab241*zb12*za12*zba341
     & -15._dp/32*zba342*zab234*zab142*zb12
     & -15._dp/32*st13**2*zb32*zab234
     & -5._dp/48*zb34*st23**2*za12*zb12
     & -5._dp/48*zb34*st13**2*za12*zb12
     & -5._dp/24*st23*st13*zb12*zb34*za12
     & -1._dp/12*st23*zb32*zab234*zb12*za12
     & -1._dp/12*st13*zb32*zab234*zb12*za12
     & +31._dp/48*zb34*st23*za12**2*zb12**2
     & -23._dp/48*zb34*st13*za12**2*zb12**2
     & -1._dp/12*zba342*zb24*zb12*za12*st14
     & +1._dp/12*st13**2*zb24*zb31*za12)/(za12*zb12*zab132*Gram12x3*st123)
      res=res
     & +(3._dp/2*zb34*zbab1341*za12*st24
     & -3._dp/2*zb14*zba341*zaba2342*zb12
     & +15._dp/8*zb34*st13*st23*zab231
     & -3._dp/2*zb14*zba342*st13*st24
     & +3._dp/2*zb14*zba342*st23*st14
     & -3._dp/2*zb14*zba342*zbab1342*za12
     & +3._dp/2*zb34*st13*zab241*st24
     & +43._dp/24*zb14*st13**2*zb31*za12
     & +9._dp/32*zb31*st23**2*zab234
     & +15._dp/32*st13*zb31*st23*zab234
     & +15._dp/8*zb14*zb31*za12*st23**2
     & -45._dp/32*st13*zab231*zb32*zab234
     & -15._dp/32*zab231*zb32*st23*zab234
     & +23._dp/6*zb31*st23*st13*za12*zb14
     & -1._dp/12*zb31*st13*zab234*zb12*za12
     & +1._dp/12*zb31*st23*zab234*zb12*za12
     & -9._dp/8*zb31*st23*zb12*za12**2*zb14
     & -9._dp/8*zb31*st13*zb12*za12**2*zb14)/(za12*zb12*Gram12x3*st123)
      res=res
     & +(
     & -3._dp/16*zb34*st24**4
     & -3._dp/16*zb34*st14**4
     & +3._dp/8*zb34*st14**2*st24**2
     & +3._dp/16*zb34*za12*st24**3*zb12
     & +33._dp/16*zb34*st14**3*za12*zb12
     & -51._dp/16*zb12*zb34*za12*st24*st14**2
     & +15._dp/16*zb12*zb34*za12*st24**2*st14
     & +23._dp/48*zb34*za12**2*st24**2*zb12**2
     & -5._dp/48*zb34*st14**2*za12**2*zb12**2
     & -3._dp/8*zb12**2*zb34*za12**2*st24*st14
     & +3._dp/2*zb24*zb31*za12*st14**3
     & -3*zb24*zb31*za12*st24*st14**2
     & +3._dp/2*zb24*zb31*za12*st24**2*st14
     & +9._dp/32*zb24*zb31*zb12*za12**2*st14**2
     & +9._dp/32*zb24*zb31*zb12*za12**2*st24**2
     & -9._dp/16*zb24*zb31*zb12*za12**2*st24*st14)/(za12*zb12*zab142*Gram12x4*st124)
      res=res
     & +(
     & -3._dp/2*zb34*zab231*st24*zb12
     & -3._dp/2*zb34*st13*zab241*zb12
     & -3._dp/2*zb34*zbab1341*za12*zb12
     & +6*zb14*zba341*zab241*zb12
     & +3._dp/2*zb34*zab231*za12*zb12**2
     & +9._dp/8*zb14*zba342*za12*zb12**2
     & +6*zb14*zb31*st14*st24
     & -9._dp/8*zb31*zb12*za12*zb14*st14)/(zb12*Gram12x4*st124)
      res=res
     & +(95._dp/24*zb34*mt2*za12*zbab2342
     & +15._dp/8*zb34*st13*za12*zbab2342
     & +25._dp/24*zb34*st23*za12*zbab2342
     & -1._dp/3*zbab2342*zab234*za12*zb32
     & -25._dp/8*zab134*zbab1342*za12*zb32
     & -25._dp/8*zab134*st13*zb32*st24
     & -3._dp/2*zb34*zab142*st14*st24
     & +95._dp/24*zb34*st13*zab142*mt2
     & +15._dp/8*zb34*st13**2*zab142
     & +14._dp/3*st13*zab142*zb32*zab234
     & -25._dp/8*zab134*st13*zb31*zab142
     & -37._dp/8*zab132*zb31*zab142*zab234
     & +95._dp/24*zab132*zb34*mt2*st24
     & +15._dp/8*zab132*zb34*st13*st24
     & +25._dp/24*zab132*zb34*st23*st24
     & -1._dp/3*zab132*zb32*st24*zab234
     & +2._dp/3*zb24*zb31*zb12*za12**2*zab142
     & -23._dp/6*zb24*zb31*st13*za12*zab142)/(za12*zb12*zab132*zab142*st123)
      res=res
     & +(11._dp/3*zb24*zb31*za12*mt2
     & +13._dp/3*zb34*mt2*st14
     & -41._dp/12*zb34*st14**2
     & +13._dp/3*zb34*mt2*st24
     & +5._dp/12*zb34*st24**2
     & -7._dp/3*zb34*st14*st24
     & -11._dp/3*zb14*zba342*zab142
     & +29._dp/24*zb24*zb31*za12**2*zb12
     & -7._dp/3*zb24*zb31*za12*st14
     & -11._dp/3*zb14*zba341*st14)/(za12*zb12*zab142*st124)
      res=res
     & +(
     & -31._dp/12*zb34*zab142*za12*zb12
     & -5._dp/12*zab132*zb34*za12*zb12
     & +1._dp/6*zb14*zba341*zab132
     & -13._dp/3*zab132*zb34*mt2
     & -11._dp/6*zab132*zb34*st24
     & -95._dp/24*zb34*mt2*zab142
     & +14._dp/3*zb34*st13*zab142
     & +1._dp/3*zab142*zb32*zab234
     & +23._dp/3*zb34*zaba1341*zb12
     & +7._dp/2*zb24*zb31*zaba1341
     & -13._dp/6*zb34*za12*zbab2342)/(za12*zb12*zab132*zab142)
      res=res
      res=res
     & +(
     & -9._dp/32*st23*zab342*zbab1341*za12*za24
     & -9._dp/64*st13*zab342*zbab1341*za12*za24
     & -9._dp/32*st23*zbab1341*st24*za24*za31
     & -9._dp/64*st13*zbab1341*st24*za24*za31
     & +9._dp/32*st23*za32*za24*st14*zbab1342
     & +9._dp/64*st13*za32*za24*st14*zbab1342
     & +9._dp/64*st23**2*za32*za24*mt2*zb12
     & -9._dp/32*st23**2*za12*za34*zb12*zab231
     & -9._dp/32*st13**2*za12*za34*zb12*zab231
     & -9._dp/16*st13*st23*za12*za34*zb12*zab231)/(Gram12x3**2*st123)
      res=res
     & +(
     & -9._dp/64*za32*st24*za24*zab231*zbab2342
     & +9._dp/128*zab241*st24**3*za34
     & -9._dp/128*st24**3*za24*zab341
     & +9._dp/256*zab241*st14**3*za34
     & +9._dp/64*zab241*st14**2*za34*st24
     & +45._dp/256*zab241*st14*za34*st24**2
     & -9._dp/32*za14*st24**2*zab241*zab341
     & -9._dp/64*zab341*za14*st24*st14*zab241
     & -9._dp/256*st14**3*za24*zab341
     & -45._dp/256*st14*za24*zab341*st24**2
     & -9._dp/64*st14**2*za24*zab341*st24
     & +9._dp/64*za14*zab342*st14*zab241**2
     & +9._dp/32*za14*zab342*st24*zab241**2
     & +9._dp/64*st23*za32*st24*za24*zbab1342
     & +9._dp/8*st13*za12*za34*zaba2342*zb12**2
     & -9._dp/8*zaba1342*za12*za34*zb12**2*zab231)/(Gram12x4**2*st124)
      res=res
     & +(
     & -15._dp/16*zaba1341*za34*zbab1341*zab231
     & -9._dp/16*zbab2342*za34*zaba2342*zab231
     & -3._dp/4*zbab1342*zaba1342*za34*zab231
     & -3._dp/16*st14**2*zba134*za32*mt2
     & +3._dp/16*zaba1341*zbab1341*zba134*za32
     & +3._dp/8*za34*mt2*zaba2342*zb12*st14
     & +3._dp/16*zbab1341*za12*za34*mt2*st14
     & -3._dp/2*st24*za34*mt2*st14*zab241
     & -3._dp/8*st13**2*zab241*za34*mt2
     & -3._dp/4*zab241*za24*st34*zbab1342*za31
     & +3._dp/4*st13*zbab1342*za34*zaba2342
     & +3._dp/2*zbab1342*st14*za34*zaba2342
     & -3._dp/8*zab132*za34*zbab1341*zaba2342
     & +3._dp/4*st24*mt2*zba134*zab241*za31
     & -3._dp/8*st13*st24*za34*mt2*zab241
     & +3._dp/4*zab341*za14*st24*mt2*zab241
     & +9._dp/4*zab342*zbab1341*za12*za24*mt2
     & -9._dp/4*zab341*za12*za24*mt2*zbab1342
     & +3._dp/8*st13**2*za24*mt2*zab341
     & -3._dp/16*st13**2*st34*za24*zab341
     & -3._dp/8*zab341*st13*st23*za24*mt2
     & -3._dp/4*zab341*st13*st24*za24*mt2
     & +9._dp/8*st23*zbab1341*za24*mt2*za31
     & -3._dp/8*st13*zbab1341*za24*mt2*za31
     & +3._dp/16*st13*zbab1341*za24*st34*za31
     & +3._dp/4*zbab1341*st24*za24*mt2*za31
     & -3._dp/4*zbab1341*st24*za24*st34*za31
     & -3._dp/2*zbab1342*zaba1342*za24*zab341
     & -3._dp/4*za14*zab342*zab241**2*mt2
     & +3._dp/4*za14*st34*zab342*zab231**2
     & +3._dp/4*za14*zab342*mt2*zab231**2
     & +3._dp/2*zab342*za24*mt2*st14*zab241
     & +9._dp/16*st23**2*zba134*za32*mt2
     & -15._dp/8*st23*za32*zba134*mt2*st14
     & +3._dp/8*st13**2*zba134*za32*mt2
     & +9._dp/8*st13*st23*za32*zba134*mt2
     & +3._dp/8*st13*za32*zba134*mt2*st14
     & -3._dp/4*za32*st24*mt2*zba134*st14
     & +3._dp/2*za32*st24*zba134*st34*st14
     & -3._dp/16*st23**2*za34*mt2*zab231
     & -9._dp/8*st13*st23*za34*mt2*zab231
     & -3._dp/16*st24**2*za34*mt2*zab231
     & -3._dp/8*st13*st24*za34*mt2*zab231
     & +3._dp/4*st23*mt2*zba134*zab231*za31
     & +3._dp/4*st24*mt2*zba134*zab231*za31
     & -3._dp/4*zbab1342*zba134*zaba2342*za31
     & -3._dp/4*za24*zab231*st34*zbab1342*za31
     & +3._dp/16*st13*zaba1342*za34*zbab1341
     & -3._dp/8*st23*za34*mt2*zb12*zaba2342
     & -3._dp/16*st23*za34*zb12*zaba2342*st34)/(Gram12x3*Gram12x3x4)
      res=res
     & +(3._dp/8*zbab2342*za34*zaba2342*zab231
     & -3._dp/4*zbab1342*zaba1342*za34*zab231
     & -9._dp/16*st14**2*zba134*za32*mt2
     & -3._dp/8*za34*mt2*zaba2342*zb12*st14
     & +3._dp/8*zbab1341*za12*za34*mt2*st14
     & +3._dp/16*st34*zab241*st14**2*za34
     & +3._dp/4*st13*zbab1342*za34*zaba2342
     & -3._dp/8*zbab1342*st23*za34*zaba2342
     & +3._dp/16*st34*zab241*st24**2*za34
     & +3._dp/8*st24*za34*st34*st14*zab241
     & -9._dp/8*st13*st24*za34*mt2*zab241
     & -9._dp/4*zab342*zbab1341*za12*za24*mt2
     & +9._dp/4*zab341*za12*za24*mt2*zbab1342
     & +9._dp/8*zab341*st13*st24*za24*mt2
     & -9._dp/8*zbab1341*st24*za24*mt2*za31
     & -9._dp/16*st24**2*zba134*za32*mt2)/(Gram12x4*Gram12x3x4)
      res=res
     & +(9._dp/32*za34*st23**4
     & -3._dp/8*st23*zbab1342*za34*za12*st14
     & +3._dp/16*st13**4*za34
     & +3._dp/32*st13**3*za34*st23
     & -3._dp/32*st13**2*za34*st23**2
     & +9._dp/32*st13*za34*st23**3
     & +3._dp/8*zbab2342*st13*za24*za32*st14
     & -3._dp/8*za31*st23*zbab1342*za24*st14
     & -3._dp/32*zba234*st23**3*za32
     & -3._dp/32*zba234*st13**3*za32
     & -9._dp/32*zba234*st13**2*st23*za32
     & -9._dp/32*zba234*st13*st23**2*za32
     & +3._dp/8*zbab1342*za32*za12*zba234*st14
     & -3._dp/32*zba234*za31*st13**2*zab231
     & +9._dp/32*zba234*za31*st23**2*zab231
     & -3._dp/16*za31*st23*st13*zab231*zba234
     & -3._dp/8*za31*zab241*zbab1342*za12*zba234
     & -3._dp/8*za24*st14**2*zab342*st24
     & -3._dp/8*za31*zab241*zbab2342*st13*za24
     & +23._dp/48*za34*za12*st23**3*zb12
     & +3._dp/8*zab241*zab342*za24*zab142*st14
     & +3._dp/8*za31*st23*za14*st24*zbab1341
     & -3._dp/8*za31*zba134*st23**3
     & -57._dp/32*zb12*za31*st23**3*za24
     & -157._dp/48*za31*st23**2*st13*zb12*za24
     & -57._dp/32*za31*st23*st13**2*zb12*za24
     & -57._dp/8*za31*st13*zb12*za24*st24**2
     & +57._dp/8*za31*st23*zb12*za24*st24*st14
     & +9._dp/8*za31*st23**2*zb12**2*za24*za12
     & +9._dp/8*za31*st23*st13*zb12**2*za24*za12
     & -57._dp/8*zbab2342*zb12*za24*za32*za12*st14
     & -57._dp/8*zaba1341*zb12**2*za24*za32*st24
     & +57._dp/8*zbab2342*zb12*zab341*za24*za12**2
     & +57._dp/8*zab342*zb12**2*za24*zaba1342*za12
     & +13._dp/48*st13**3*za34*za12*zb12
     & -23._dp/48*st23*st13**2*zb12*za34*za12
     & -13._dp/48*st23**2*st13*zb12*za34*za12
     & -7._dp/24*st23**2*zb12*za32*za12*zba234
     & +7._dp/24*st13**2*zb12*za32*za12*zba234
     & +23._dp/48*za34*za12**2*st23**2*zb12**2
     & -59._dp/48*st13**2*za34*za12**2*zb12**2
     & +3*st23*st13*zb12**2*za34*za12**2
     & -9._dp/8*st23*zb12**2*za32*za12**2*zba234
     & -9._dp/8*st13*zb12**2*za32*za12**2*zba234
     & -7._dp/24*za31*st23**2*zab231*zb12*za14
     & +7._dp/24*za31*st13**2*zb12*zba134*za12)/(za12*zb12*zab132*Gram12x3*st123)
      res=res
     & +(
     & -3._dp/16*za34*st24**4
     & -3._dp/16*za34*st14**4
     & -3._dp/8*st23*zbab1342*za34*za12*st14
     & +3._dp/8*za34*st14**2*st24**2
     & +3._dp/8*zbab2342*zbab1342*za24*za32*za12
     & -3._dp/8*st23*zbab1342*zab342*za24*za12
     & +3._dp/8*zbab2342*st13*za24*za32*st14
     & -3._dp/8*za31*st23*zbab1342*za24*st14
     & +3._dp/8*zbab2342*st13*za24*za32*st24
     & -3._dp/8*za31*st23*zbab1342*za24*st24
     & +3._dp/8*zbab1342*za32*za12*zba234*st14
     & +9._dp/256*zb12*za31*st14**3*za24
     & -219._dp/128*zb12*za31*st24**3*za24
     & -867._dp/256*za31*zb12*za24*st24**2*st14
     & -105._dp/64*za31*zb12*za24*st24*st14**2
     & +9._dp/8*za31*zb12**2*za24*za12*st24**2
     & +9._dp/8*za31*zb12**2*za24*za12*st24*st14
     & -331._dp/192*zab342*zb12*za24*za12*st14**2
     & -163._dp/96*zab342*zb12*za24*za12*st24**2
     & -105._dp/32*zab342*zb12*za24*za12*st24*st14
     & +9._dp/8*zab342*zb12**2*za24*za12**2*st14
     & +9._dp/8*zab342*zb12**2*za24*za12**2*st24
     & +57._dp/256*st14**3*za34*za12*zb12
     & +211._dp/384*za34*za12*st24**3*zb12
     & -75._dp/256*zb12*za34*za12*st24**2*st14
     & -23._dp/48*zb12*za34*za12*st24*st14**2
     & -17._dp/96*za34*za12**2*st24**2*zb12**2
     & -1._dp/96*st14**2*za34*za12**2*zb12**2
     & +3._dp/16*zb12**2*za34*za12**2*st24*st14)/(za12*zb12*zab142*Gram12x4*st124)
      res=res
     & +(
     & -17._dp/3*zbab2342*za34*za12*st23
     & -27._dp/8*zbab2342*st13*za34*za12
     & -1._dp/24*za31*zbab2342*zb12*za24*za12
     & +125._dp/24*zba234*st23*za12*zab342
     & +125._dp/24*zba234*st13*za12*zab342
     & +3._dp/8*zba234*za31*zbab1342*za12
     & +45._dp/8*za31*zb12*za12*st24*zba234
     & -2._dp/3*zab132*zbab1342*za34*za12
     & -17._dp/3*zab132*za34*st23*st24
     & -97._dp/24*zab132*st13*za34*st24
     & -3._dp/8*za31*st23*zbab2342*za24
     & +37._dp/24*st23**2*zab342*za14
     & -7._dp/6*st13**2*zab342*za14
     & -7._dp/6*za31*zbab1342*st23*za14
     & -7._dp/6*za31*zbab1342*st13*za14
     & +23._dp/12*st13**2*za34*zab142
     & +9._dp/8*za31*st23*zb12*za14*st24
     & -7._dp/3*za31*st13*zb12*za14*st24)/(za12*zb12*zab132*zab142*st123)
      res=res
     & +(
     & -45._dp/32*za34*st24**2
     & +2._dp/3*za34*mt2*st24
     & +2._dp/3*mt2*za34*st14
     & +17._dp/24*za34*st14**2
     & -1._dp/32*za34*st14*st24
     & +25._dp/8*za24*st14*zab342
     & +25._dp/8*za24*zab342*st24
     & -155._dp/192*zab341*st14*za14
     & -155._dp/192*zab341*st24*za14
     & -155._dp/192*zb12*za31*zab241*za14
     & +241._dp/96*zb12*za31*st24*za24)/(za12*zb12*zab142*st124)
      res=res
     & +(
     & -1._dp/8*zbab2342*za34*za12
     & -59._dp/12*zab142*za34*za12*zb12
     & -91._dp/24*st13*za34*zab142
     & -2._dp/3*zab132*za34*mt2
     & +65._dp/32*zab132*za34*st24
     & -1._dp/24*zab132*za34*za12*zb12
     & -41._dp/24*zba234*za12*zab342
     & -55._dp/24*za34*zaba1341*zb12
     & -7._dp/6*za31*zba134*zab142
     & -103._dp/24*za31*zbab2342*za24
     & +121._dp/24*zba234*za31*st24
     & +7._dp/3*zba234*za31*st14
     & -2._dp/3*zba234*za31*za12*zb12
     & +7._dp/3*zb12*za31*st24*za14
     & +2._dp/3*zb12*za31*st23*za14
     & +7._dp/3*zb12*za31*st34*za14
     & +201._dp/64*zab132*zab341*za14
     & +7._dp/3*zb12*za12*zab342*za14)/(za12*zb12*zab132*zab142)


==> b12xmm.f <==
      subroutine b12xmm(p,i1,i2,i3,i4,h1,h3,h4,mt,
     & za,zb,zab,zba,zaba,zbab,res)
!      This is a fortran implementation of Eq(4.9) of FERMILAB-PUB-25-0255-T
      use double_precision
      implicit none
      include 'mxpart.f'
      integer:: i1,i2,i3,i4,h1,h3,h4
      complex(dp) :: res,res1234,res1243,res2134,res2143,
     & za(4,2,4,2),zb(4,2,4,2),
     & zab(4,2,3:5,4,2),zba(4,2,3:5,4,2),
     & zaba(4,2,3:5,3:5,4,2),zbab(4,2,3:5,3:5,4,2)
      real(dp)::p(mxpart,4),mt

      call b12xmm_unsym_noboxgram(p,i1,i2,i3,i4,h1,h3,h4,mt,
     & za,zb,zab,zba,zaba,zbab,res)
      call b12xmm_unsym_boxgram(p,i1,i2,i3,i4,h1,h3,h4,mt,
     & za,zb,zab,zba,zaba,zbab,res1234)
      res1234=res+res1234

      call b12xmm_unsym_noboxgram(p,i1,i2,i4,i3,h1,h4,h3,mt,
     & za,zb,zab,zba,zaba,zbab,res)
      call b12xmm_unsym_boxgram(p,i1,i2,i4,i3,h1,h4,h3,mt,
     & za,zb,zab,zba,zaba,zbab,res1243)
      res1243=res+res1243

      call b12xmm_unsym_noboxgram(p,i2,i1,i3,i4,h1,h3,h4,mt,
     & zb,za,zba,zab,zbab,zaba,res)
      call b12xmm_unsym_boxgram(p,i2,i1,i3,i4,h1,h3,h4,mt,
     & zb,za,zba,zab,zbab,zaba,res2134)
      res2134=res+res2134

      call b12xmm_unsym_noboxgram(p,i2,i1,i4,i3,h1,h4,h3,mt,
     & zb,za,zba,zab,zbab,zaba,res)
      call b12xmm_unsym_boxgram(p,i2,i1,i4,i3,h1,h4,h3,mt,
     & zb,za,zba,zab,zbab,zaba,res2143)
      res2143=res+res2143

      res=res1234+res1243+res2134+res2143

      return        
      end subroutine b12xmm


==> b12xmm_unsym.f <==
      subroutine b12xmm_unsym(p,i1,i2,i3,i4,h1,h3,h4,mt,
     & za,zb,zab,zba,zaba,zbab,res)
      use double_precision
      use dotc_generic
      implicit none
      include 'mxpart.f'
      integer:: i1,i2,i3,i4,h1,h3,h4,hh3,hh4,mm,pp
      integer, parameter:: i5=5
      complex(dp) :: res,p1(4),p2(4),p3(4),p4(4),
     & za(4,2,4,2),zb(4,2,4,2),
     & zab(4,2,3:5,4,2),zba(4,2,3:5,4,2),
     & zaba(4,2,3:5,3:5,4,2),zbab(4,2,3:5,3:5,4,2),
     & za12,za24,za14,za31,za32,zb12,zb31,zb32,za34,
     & zb24,zb14,zb34,
     & zab134,zab231,zab251,zab241,zab234,zab341,
     & zba132,zba234,zba341,zaba1342,zaba2342,zaba3x12x3x2

      real(dp):: mt,mt2,s12,s34,st13,st14,st23,st24,
     & st123,st34,st12D3,st12D4,st12D34,p(mxpart,4),
     & Gram12x3x4,Gram12x34,Gram12x3,F1,F2
      p1(:)=cmplx(p(i1,:),kind=dp)
      p2(:)=cmplx(p(i2,:),kind=dp)
      p3(:)=cmplx(p(i3,:),kind=dp)
      p4(:)=cmplx(p(i4,:),kind=dp)
      

      hh3=(h3+3)/2
      hh4=(h4+3)/2

      if (i1 == 1) then
        mm=1
        pp=2
      elseif (i1 == 2) then
        mm=2
        pp=1
      else
        write(6,*) 'Unforeseen value of i1 in b12xmm_unsym: i1 = ',i1
        stop
      endif

      mt2=mt**2
      s12=2*dotc(p1,p2)
      st13=2*dotc(p1,p3); st14=2*dotc(p1,p4)
      st23=2*dotc(p2,p3); st24=2*dotc(p2,p4)
      st123=s12+st13+st23
      st12D3=st13+st23; st12D4=st14+st24
      st12D34=st12D3+st12D4
      st34=2*dotc(p3,p4)
      s34=st34+2*mt2

      Gram12x3 = st12D3**2/4._dp-mt2*s12
      Gram12x34 = st12D34**2/4._dp-s12*s34
      Gram12x3x4 =(s34*(st12D3*st12D4-s12*s34)
     & +mt2*(4*s12*s34-st12D34**2))/4

      za12  = za(i1,mm,i2,pp) 
      za24  = za(i2,mm,i4,hh4) 
      za14  = za(i1,mm,i4,hh4) 
      za31  = za(i3,hh3,i1,pp) 
      za32  = za(i3,hh3,i2,pp) 
      za34  = za(i3,hh3,i4,hh4)  

      zb12  = zb(i1,pp,i2,mm)  
      zb31  = zb(i3,hh3,i1,mm)  
      zb32  = zb(i3,hh3,i2,mm)  
      zb24  = zb(i2,pp,i4,hh4)  
      zb14  = zb(i1,pp,i4,hh4)  
      zb34  = zb(i3,hh3,i4,hh4)  
      zab134= zab(i1,mm,i3,i4,hh4)
      zab231= zab(i2,mm,i3,i1,mm)
      zab241= zab(i2,mm,i4,i1,mm)
      zab251= zab(i2,mm,i5,i1,mm)
      zab234= zab(i2,mm,i3,i4,hh4)
      zab341= zab(i3,hh3,i4,i1,mm)
      zba132= zba(i1,pp,i3,i2,pp)
      zba234= zba(i2,pp,i3,i4,hh4)
      zba341= zba(i3,hh3,i4,i1,pp)

      zaba1342=zaba(i1,mm,i3,i4,i2,pp)
      zaba2342=zaba(i2,mm,i3,i4,i2,pp)

!     zaba3x12x3x2=⟨3|1+2|3|2⟩
      zaba3x12x3x2=za31*zba132+za32*st23
      F1=st12D3*st12D4-2*s12*st34
      F2=st34*st12D3-2*mt2*st12D4

      include 'b12xmm_unsym_inc.f'

      return        
      end subroutine b12xmm_unsym


==> b12xmm_unsym_boxgram.f <==
      subroutine b12xmm_unsym_boxgram(p,i1,i2,i3,i4,h1,h3,h4,mt,
     & za,zb,zab,zba,zaba,zbab,res)
      use double_precision
      use dotc_generic
      implicit none
      include 'mxpart.f'
      integer:: i1,i2,i3,i4,h1,h3,h4,hh3,hh4,mm,pp
      complex(dp) :: res,p1(4),p2(4),p3(4),p4(4),
     & za(4,2,4,2),zb(4,2,4,2),
     & zab(4,2,3:5,4,2),zba(4,2,3:5,4,2),
     & zaba(4,2,3:5,3:5,4,2),zbab(4,2,3:5,3:5,4,2),
     & za12,za24,za14,za32,zb12,zb31,zb32,za34,
     & zb24,zb14,zb34,
     & zab134,zab231,zab241,zab234,zab341,
     & zba341,zaba1342,zaba2342
      real(dp):: mt,mt2,s12,s34,st13,st14,st23,st24,
     & st34,st12D3,st12D4,st12D34,p(mxpart,4),
     & Gram12x3x4,Gram12x3,F1,F2
      p1(:)=cmplx(p(i1,:),kind=dp)
      p2(:)=cmplx(p(i2,:),kind=dp)
      p3(:)=cmplx(p(i3,:),kind=dp)
      p4(:)=cmplx(p(i4,:),kind=dp)
      

      hh3=(h3+3)/2
      hh4=(h4+3)/2

      if (i1 == 1) then
        mm=1
        pp=2
      elseif (i1 == 2) then
        mm=2
        pp=1
      else
         write(6,*)
     &   'Unforeseen value of i1 in b12xmm_unsym_boxgram: i1 = ',i1
        stop
      endif

      mt2=mt**2
      s12=2*dotc(p1,p2)
      st13=2*dotc(p1,p3); st14=2*dotc(p1,p4)
      st23=2*dotc(p2,p3); st24=2*dotc(p2,p4)
      st12D3=st13+st23; st12D4=st14+st24
      st12D34=st12D3+st12D4
      st34=2*dotc(p3,p4)
      s34=st34+2*mt2

      Gram12x3 = st12D3**2/4._dp-mt2*s12
      Gram12x3x4 =(s34*(st12D3*st12D4-s12*s34)
     & +mt2*(4*s12*s34-st12D34**2))/4

      za12  = za(i1,mm,i2,pp) 
      za24  = za(i2,mm,i4,hh4) 
      za14  = za(i1,mm,i4,hh4) 
      za32  = za(i3,hh3,i2,pp) 
      za34  = za(i3,hh3,i4,hh4)  

      zb12  = zb(i1,pp,i2,mm)  
      zb31  = zb(i3,hh3,i1,mm)  
      zb32  = zb(i3,hh3,i2,mm)  
      zb24  = zb(i2,pp,i4,hh4)  
      zb14  = zb(i1,pp,i4,hh4)  
      zb34  = zb(i3,hh3,i4,hh4)  
      zab134= zab(i1,mm,i3,i4,hh4)
      zab231= zab(i2,mm,i3,i1,mm)
      zab241= zab(i2,mm,i4,i1,mm)
      zab234= zab(i2,mm,i3,i4,hh4)
      zab341= zab(i3,hh3,i4,i1,mm)
      zba341= zba(i3,hh3,i4,i1,pp)

      zaba1342=zaba(i1,mm,i3,i4,i2,pp)
      zaba2342=zaba(i2,mm,i3,i4,i2,pp)

      F1=st12D3*st12D4-2*s12*st34
      F2=st34*st12D3-2*mt2*st12D4

      include 'b12xmm_unsym_boxgram_inc.f'

      return        
      end subroutine b12xmm_unsym_boxgram


==> b12xmm_unsym_boxgram_inc.f <==
      res=
     & +(za24*(st23*zab341+mt2*za32*zb12)+2*st13*za34*zab241
     & -zab231*(zab341*za14-4*za34*st34)
     & -3*za34*(zb12*zaba2342+2*zab231*mt2))*F2/(96*Gram12x3*Gram12x3x4)
      res=res
     & -mt*((6*zab234-4*zb14*za12)*zab341
     & +4*za32*(zb14*(st14+2*st34-2*mt2)+zb24*zab241)
     & +za32*zb14*(st23-st13))*F2/(96*Gram12x3*Gram12x3x4)
      res=res
     & +(-st34*za34*zab231*F1)/(96*Gram12x3*Gram12x3x4)
      res=res
     & +((zab234*st13*za32-za24*zab231*zba341)*mt*F2)
     & /(48*za12*Gram12x3*Gram12x3x4)
      res=res
     & +zaba2342*mt*F1*(za24*zb32+zb31*za14)
     & /(24*za12*Gram12x3*Gram12x3x4)
      res=res
     & +F2*(za24*st34*st13*za32-(zb34*st12D3+za34*st23)*zaba2342)
     & /(48*za12*Gram12x3*Gram12x3x4)
      res=res
     & +za32*mt*((zab241+2*zab231)*zab134
     & -2*zaba2342*zb24-(2*st13+st14)*zab234-st34*za12*zb14)
     & /(12*za12*Gram12x3x4)
      res=res
     &  -(za24*zab341*zaba1342+(zab341*za14+2*za34*st23)*zaba2342)
     & /(12*za12*Gram12x3x4)
     
! Implementation from TeX   
!      zba134=zba(i1,pp,i3,i4,hh4)
!      zab3x12x4=za31*zb14+za32*zb24
!      zba3x12x4=zb31*za14+zb32*za24
!      res=
!     & ((-s12*mt*zab231*((st13+st23)+4*mt2))
!     & *(2*zb24*za32+zb14*za31))/(32*Gram12x3**2*st123)
!     & 
!     & +(s12*zab231*((st13+st23)+4*mt2)
!     & *(zba234*za32+st13*za34))/(32*Gram12x3**2*st123)
!     & 
!     & +(3*za32*zb24*zab251*mt*(2*s12+st12D34))/(2*Gram12x34**2)
!     & 
!     & +(4*mt2*(-za32*za24*zb12-zab231*za34))/(3*s12**2*st123)
!     & 
!     & +((zb12*mt*za32*(zab234-za24*mt)))/(s34*Gram12x34)
!     & 
!     & +(zb12*za32*mt*(4*zab234-3*za12*zb14))/(24*Gram12x3*st123)
!     & 
!     & +((4*za34*zab231*((st13+st23)+2*mt2)
!     & +zb12*za24*zaba3x12x3x2))/(24*Gram12x3*st123)
!     & 
!     & +((za32*zb14*mt))/(Gram12x34)
!     & 
!     & +((mt2*za32*za24*zb12
!     & +2*za34*zab241*(st13-st23)
!     & -zab231*(zab341*za14-4*za34*st34
!     & -3*za34*(st24-2*mt2)))
!     & 
!     & -mt*(6*zab234*zab341+4*zab3x12x4*zab241
!     & -za32*zb14*st13
!     & +8*za32*zb14*(st34-mt2)))
!     & *(F2)/(96*Gram12x3*Gram12x3x4)
!     & 
!     & -(st34*za34*zab231*F1)/(96*Gram12x3*Gram12x3x4)
!     & 
!     & +(((zab234*st13*za32
!     & -za24*zab231*zba341)*mt*F2))/(48*za12*Gram12x3*Gram12x3x4)
!     & 
!     & +(mt*zaba2342*zba3x12x4*F1)/(24*za12*Gram12x3*Gram12x3x4)
!     & 
!     & +(F2
!     & *(za24*st34*st13*za32-(zb34*(st13+st23)
!     & +za34*st23)*zaba2342))/(48*za12*Gram12x3*Gram12x3x4)
!     & 
!     & +(za32*mt*(mt*za12*zba134+2*mt2*za12*zb14
!     & -2*zaba2342*zb24))/(12*za12*Gram12x3x4)
!     & 
!     & -((za24*zab341*zaba1342+(zab341
!     & *za14+2*za34*st23)*zaba2342)/(12*za12*Gram12x3x4))


==> b12xmm_unsym_inc.f <==
      res=-s12*mt*zab231*(st12D3+4*mt2)
     & *(2*zb24*za32+zb14*za31)/(32*Gram12x3**2*st123)
      res=res
     & +s12*zab231*(st12D3+4*mt2)
     & *(zba234*za32+st13*za34)/(32*Gram12x3**2*st123)
      res=res
     & +3*za32*zb24*zab251*mt*(2*s12+st12D34)/(2*Gram12x34**2)
      res=res
     & +4*mt2*(-za32*za24*zb12-zab231*za34)/(3*s12**2*st123)
      res=res
     & +(-zb12*mt*za32*(za24*mt-zab234))/(s34*Gram12x34)
      res=res
     & +zb12*za32*mt*(4*zab234-3*za12*zb14)/(24*Gram12x3*st123)
      res=res
     & +(4*za34*zab231*(st12D3+2*mt2)
     & +zb12*za24*zaba3x12x3x2)/(24*Gram12x3*st123)
      res=res
     & +(za32*zb14*mt)/(Gram12x34)
      res=res
     & +(za24*(st23*zab341+mt2*za32*zb12)+2*st13*za34*zab241
     & -zab231*(zab341*za14-4*za34*st34)
     & -3*za34*(zb12*zaba2342+2*zab231*mt2))*F2/(96*Gram12x3*Gram12x3x4)
      res=res
     & -mt*((6*zab234-4*zb14*za12)*zab341
     & +4*za32*(zb14*(st14+2*st34-2*mt2)+zb24*zab241)
     & +za32*zb14*(st23-st13))*F2/(96*Gram12x3*Gram12x3x4)
      res=res
     & +(-st34*za34*zab231*F1)/(96*Gram12x3*Gram12x3x4)
      res=res
     & +((zab234*st13*za32-za24*zab231*zba341)*mt*F2)
     & /(48*za12*Gram12x3*Gram12x3x4)
      res=res
     & +zaba2342*mt*F1*(za24*zb32+zb31*za14)
     & /(24*za12*Gram12x3*Gram12x3x4)
      res=res
     & +F2*(za24*st34*st13*za32-(zb34*st12D3+za34*st23)*zaba2342)
     & /(48*za12*Gram12x3*Gram12x3x4)
      res=res
     & +za32*mt*((zab241+2*zab231)*zab134
     & -2*zaba2342*zb24-(2*st13+st14)*zab234-st34*za12*zb14)
     & /(12*za12*Gram12x3x4)
      res=res
     &  -(za24*zab341*zaba1342+(zab341*za14+2*za34*st23)*zaba2342)
     & /(12*za12*Gram12x3x4)
     
! Implementation from TeX   
!      zba134=zba(i1,pp,i3,i4,hh4)
!      zab3x12x4=za31*zb14+za32*zb24
!      zba3x12x4=zb31*za14+zb32*za24
!      res=
!     & ((-s12*mt*zab231*((st13+st23)+4*mt2))
!     & *(2*zb24*za32+zb14*za31))/(32*Gram12x3**2*st123)
!     & 
!     & +(s12*zab231*((st13+st23)+4*mt2)
!     & *(zba234*za32+st13*za34))/(32*Gram12x3**2*st123)
!     & 
!     & +(3*za32*zb24*zab251*mt*(2*s12+st12D34))/(2*Gram12x34**2)
!     & 
!     & +(4*mt2*(-za32*za24*zb12-zab231*za34))/(3*s12**2*st123)
!     & 
!     & +((zb12*mt*za32*(zab234-za24*mt)))/(s34*Gram12x34)
!     & 
!     & +(zb12*za32*mt*(4*zab234-3*za12*zb14))/(24*Gram12x3*st123)
!     & 
!     & +((4*za34*zab231*((st13+st23)+2*mt2)
!     & +zb12*za24*zaba3x12x3x2))/(24*Gram12x3*st123)
!     & 
!     & +((za32*zb14*mt))/(Gram12x34)
!     & 
!     & +((mt2*za32*za24*zb12
!     & +2*za34*zab241*(st13-st23)
!     & -zab231*(zab341*za14-4*za34*st34
!     & -3*za34*(st24-2*mt2)))
!     & 
!     & -mt*(6*zab234*zab341+4*zab3x12x4*zab241
!     & -za32*zb14*st13
!     & +8*za32*zb14*(st34-mt2)))
!     & *(F2)/(96*Gram12x3*Gram12x3x4)
!     & 
!     & -(st34*za34*zab231*F1)/(96*Gram12x3*Gram12x3x4)
!     & 
!     & +(((zab234*st13*za32
!     & -za24*zab231*zba341)*mt*F2))/(48*za12*Gram12x3*Gram12x3x4)
!     & 
!     & +(mt*zaba2342*zba3x12x4*F1)/(24*za12*Gram12x3*Gram12x3x4)
!     & 
!     & +(F2
!     & *(za24*st34*st13*za32-(zb34*(st13+st23)
!     & +za34*st23)*zaba2342))/(48*za12*Gram12x3*Gram12x3x4)
!     & 
!     & +(za32*mt*(mt*za12*zba134+2*mt2*za12*zb14
!     & -2*zaba2342*zb24))/(12*za12*Gram12x3x4)
!     & 
!     & -((za24*zab341*zaba1342+(zab341
!     & *za14+2*za34*st23)*zaba2342)/(12*za12*Gram12x3x4))


==> b12xmm_unsym_noboxgram.f <==
      subroutine b12xmm_unsym_noboxgram(p,i1,i2,i3,i4,h1,h3,h4,mt,
     & za,zb,zab,zba,zaba,zbab,res)
      use double_precision
      use dotc_generic
      implicit none
      include 'mxpart.f'
      integer:: i1,i2,i3,i4,h1,h3,h4,hh3,hh4,mm,pp
      integer, parameter:: i5=5
      complex(dp) :: res,p1(4),p2(4),p3(4),p4(4),
     & za(4,2,4,2),zb(4,2,4,2),
     & zab(4,2,3:5,4,2),zba(4,2,3:5,4,2),
     & zaba(4,2,3:5,3:5,4,2),zbab(4,2,3:5,3:5,4,2),
     & za12,za24,za31,za32,zb12,za34,
     & zb24,zb14,
     & zab231,zab251,zab234,
     & zba132,zba234,zaba3x12x3x2
      real(dp):: mt,mt2,s12,s34,st13,st14,st23,st24,
     & st123,st34,st12D3,st12D4,st12D34,p(mxpart,4),
     & Gram12x34,Gram12x3
      p1(:)=cmplx(p(i1,:),kind=dp)
      p2(:)=cmplx(p(i2,:),kind=dp)
      p3(:)=cmplx(p(i3,:),kind=dp)
      p4(:)=cmplx(p(i4,:),kind=dp)
      

      hh3=(h3+3)/2
      hh4=(h4+3)/2

      if (i1 == 1) then
        mm=1
        pp=2
      elseif (i1 == 2) then
        mm=2
        pp=1
      else
         write(6,*)
     &      'Unforeseen value of i1 in b12xmm_unsym_noboxgram: i1 = ',i1
        stop
      endif

      mt2=mt**2
      s12=2*dotc(p1,p2)
      st13=2*dotc(p1,p3); st14=2*dotc(p1,p4)
      st23=2*dotc(p2,p3); st24=2*dotc(p2,p4)
      st123=s12+st13+st23
      st12D3=st13+st23; st12D4=st14+st24
      st12D34=st12D3+st12D4
      st34=2*dotc(p3,p4)
      s34=st34+2*mt2

      Gram12x3 = st12D3**2/4._dp-mt2*s12
      Gram12x34 = st12D34**2/4._dp-s12*s34

      za12  = za(i1,mm,i2,pp) 
      za24  = za(i2,mm,i4,hh4) 
      za31  = za(i3,hh3,i1,pp) 
      za32  = za(i3,hh3,i2,pp) 
      za34  = za(i3,hh3,i4,hh4)  

      zb12  = zb(i1,pp,i2,mm)  
      zb24  = zb(i2,pp,i4,hh4)  
      zb14  = zb(i1,pp,i4,hh4)  
      zab231= zab(i2,mm,i3,i1,mm)
      zab251= zab(i2,mm,i5,i1,mm)
      zab234= zab(i2,mm,i3,i4,hh4)
      zba132= zba(i1,pp,i3,i2,pp)
      zba234= zba(i2,pp,i3,i4,hh4)

!     zaba3x12x3x2=⟨3|1+2|3|2⟩
      zaba3x12x3x2=za31*zba132+za32*st23

      include 'b12xmm_unsym_noboxgram_inc.f'

      return        
      end subroutine b12xmm_unsym_noboxgram


==> b12xmm_unsym_noboxgram_inc.f <==
      res=-s12*mt*zab231*(st12D3+4*mt2)
     & *(2*zb24*za32+zb14*za31)/(32*Gram12x3**2*st123)
      res=res
     & +s12*zab231*(st12D3+4*mt2)
     & *(zba234*za32+st13*za34)/(32*Gram12x3**2*st123)
      res=res
     & +3*za32*zb24*zab251*mt*(2*s12+st12D34)/(2*Gram12x34**2)
      res=res
     & +4*mt2*(-za32*za24*zb12-zab231*za34)/(3*s12**2*st123)
      res=res
     & +(-zb12*mt*za32*(za24*mt-zab234))/(s34*Gram12x34)
      res=res
     & +zb12*za32*mt*(4*zab234-3*za12*zb14)/(24*Gram12x3*st123)
      res=res
     & +(4*za34*zab231*(st12D3+2*mt2)
     & +zb12*za24*zaba3x12x3x2)/(24*Gram12x3*st123)
      res=res
     & +(za32*zb14*mt)/(Gram12x34)


==> b13xm0.f <==
      subroutine b13xm0(p,i1,i2,i3,i4,h1,h3,h4,mt,
     & za,zb,zab,zba,zaba,zbab,res)
! This is a fortran implementation of Eq(4.8) of FERMILAB-PUB-25-0255-T
      use double_precision
      implicit none
      include 'mxpart.f'
      integer:: i1,i2,i3,i4,h1,h3,h4
      real(dp):: p(mxpart,4),mt
      complex(dp):: res,za(4,2,4,2),zb(4,2,4,2),
     & zab(4,2,3:5,4,2),zba(4,2,3:5,4,2),
     & zaba(4,2,3:5,3:5,4,2),zbab(4,2,3:5,3:5,4,2)

      call b13xm0_guts(p,i1,i2,i3,i4,h1,h3,h4,mt,
     & za,zb,zab,zba,zaba,zbab,res)

      res=2*(CF*xn-half)/xn*res
      return
      end subroutine b13xm0



==> b13xm0_guts.f <==
      subroutine b13xm0_guts(p,i1,i2,i3,i4,h1,h3,h4,mt,
     & za,zb,zab,zba,zaba,zbab,res)
      use double_precision
      use dotc_generic
      implicit none
      include 'mxpart.f'
      integer:: i1,i2,i3,i4,h1,h3,h4,hh3,hh4
      complex(dp):: res,p1(4),p2(4),p3(4),
     & za(4,2,4,2),zb(4,2,4,2),
     & zab(4,2,3:5,4,2),zba(4,2,3:5,4,2),
     & zaba(4,2,3:5,3:5,4,2),zbab(4,2,3:5,3:5,4,2),
     & za32,za14,za24,za31,za34,zb34,zb24,zb14,zb12,zb31,zb32,
     & zab132,zab231,zba134,zba234,zba3x12x4
      real(dp):: mt,mt2,s12,st13,st23,st123,zab2x13x2,p(mxpart,4)
      integer mm,pp

      p1(:)=cmplx(p(i1,:),0.,kind=dp)
      p2(:)=cmplx(p(i2,:),0.,kind=dp)
      p3(:)=cmplx(p(i3,:),0.,kind=dp)
!      p4(:)=cmplx(p(i4,:),0.,kind=dp)

      if (i1 == 1) then
        mm=1
        pp=2
      elseif (i1 == 2) then
        mm=2
        pp=1
      else
        write(6,*) 'Unforeseen value of i1 in b13xm0_guts: i1 = ',i1
        stop
      endif
      
      hh3=(h3+3)/2
      hh4=(h4+3)/2
      mt2=mt**2
      s12=2*dotc(p1,p2);st13=2*dotc(p1,p3);st23=2*dotc(p2,p3)
      st123=s12+st13+st23
      zab2x13x2=s12+st23

      za14  = za(i1,mm,i4,hh4)
      za24  = za(i2,mm,i4,hh4)
      za31  = za(i3,hh3,i1,pp)
      za32  = za(i3,hh3,i2,pp)
      za34  = za(i3,hh3,i4,hh4)

      zb12  = zb(i1,pp,i2,mm)
      zb14  = zb(i1,pp,i4,hh4)
      zb24  = zb(i2,pp,i4,hh4)
      zb31  = zb(i3,hh3,i1,mm)
      zb32  = zb(i3,hh3,i2,mm)
      zb34  = zb(i3,hh3,i4,hh4)
      
      zab132= zab(i1,mm,i3,i2,mm)
      zab231= zab(i2,mm,i3,i1,mm)

      zba134= zba(i1,pp,i3,i4,hh4)
      zba234= zba(i2,pp,i3,i4,hh4)
      zba3x12x4=zb31*za14+zb32*za24

      res=
     & (mt*(za32*zb24*st13*(st13+mt2)+za31*zb14*mt2*zab2x13x2))/(
     & st123*st13*zab132*zab2x13x2)
     & 
     & +(((za24*zb12+zba134)*mt2*za31+za34*(st13-mt2)**2))/(
     & st123*st13*zab132)
     & 
     & -(((st13-mt2)*(za34*zab231+za32*zba134)))/(
     & st123*st13*zab2x13x2)
     & 
     & +(((2*za32*zba234-za31*zb12*za24)*st13**2
     & -(za34*st23+za32*zb12*za14)*mt2**2))/(
     & st123*st13*zab132*zab2x13x2)
     & 
     & -(mt*(mt*zb34+zba3x12x4))/(st123*zab132)

      return
      end subroutine b13xm0_guts


==> b23xm0.f <==
      subroutine b23xm0(p,i1,i2,i3,i4,h1,h3,h4,mt,
     & za,zb,zab,zba,zaba,zbab,res)
      use double_precision
      implicit none
      include 'mxpart.f'
      integer:: i1,i2,i3,i4,h1,h3,h4
      real(dp):: p(mxpart,4),mt
      complex(dp):: res,za(4,2,4,2),zb(4,2,4,2),
     & zab(4,2,3:5,4,2),zba(4,2,3:5,4,2),
     & zaba(4,2,3:5,3:5,4,2),zbab(4,2,3:5,3:5,4,2)

      call b13xm0_guts(p,i2,i1,i3,i4,h1,h3,h4,mt,
     & zb,za,zba,zab,zbab,zaba,res)

      res=2/xn*res
      return
      end subroutine b23xm0


==> b34xmm.f <==
      subroutine b34xmm(p,i1,i2,i3,i4,h1,h3,h4,mt,
     & za,zb,zab,zba,zaba,zbab,res)
      use double_precision
      use dotc_generic
      implicit none
      include 'mxpart.f'
      integer:: i1,i2,i3,i4,h1,h3,h4,hh3,hh4
      complex(dp) :: res,p1(4),p2(4),p3(4),p4(4),
     & za(4,2,4,2),zb(4,2,4,2),
     & zab(4,2,3:5,4,2),zba(4,2,3:5,4,2),
     & zaba(4,2,3:5,3:5,4,2),zbab(4,2,3:5,3:5,4,2),
     & za12,za24,za14,za31,za32,zb12,zb31,zb32,za34,
     & zb24,zb14,zb34,
     & zab134,zab142,zab231,zab241,zab234,zab341,zab342,
     & zba134,zba144,zba234,zba342,zba341,
     & zaba1342,zbab1342,zaba1341,zbab2342,
     & zaba2342,zaba2344,zba344,zbab1341,zbab3341
      real(dp):: mt,mt2,s12,s34,st13,st14,st23,st24,
     & p1Dp3,p1Dp4,p2Dp3,p2Dp4,p3Dp4,p(mxpart,4),Gram12x34,
     & Gram12x3x4,s34m4mt2,st34,p12Dp34,st12D3,st12D4,st12D34
      
      p1(:)=cmplx(p(i1,:),kind=dp)
      p2(:)=cmplx(p(i2,:),kind=dp)
      p3(:)=cmplx(p(i3,:),kind=dp)
      p4(:)=cmplx(p(i4,:),kind=dp)
!      p5(:)=cmplx(p(5,:),kind=dp)
      

      hh3=(h3+3)/2
      hh4=(h4+3)/2
      mt2=mt**2
      p1Dp3=dotc(p1,p3); p1Dp4=dotc(p1,p4);
      p2Dp3=dotc(p2,p3); p2Dp4=dotc(p2,p4); p3Dp4=dotc(p3,p4);
      s12=2*dotc(p1,p2)
      st13=2*p1Dp3; st14=2*p1Dp4; st23=2*p2Dp3; st24=2*p2Dp4
      st12D3=st13+st23; st12D4=st14+st24
      st12D34=st12D3+st12D4
      p12Dp34=st12D34/2
      s34=2*(p3Dp4+mt2)
      st34=2*p3Dp4
      s34m4mt2=s34-4*mt2

      Gram12x34 = -(s12*s34-(p12Dp34)**2)
      Gram12x3x4 =(s34*(st12D3*st12D4-s12*s34)
     & +mt2*(4*s12*s34-st12D34**2))/4

      za12  = za(i1,1,i2,2) 
      za24  = za(i2,1,i4,hh4) 
      za14  = za(i1,1,i4,hh4) 
      za31  = za(i3,hh3,i1,2) 
      za32  = za(i3,hh3,i2,2) 
      za34  = za(i3,hh3,i4,hh4)  

      zb12  = zb(i1,2,i2,1)  
      zb31  = zb(i3,hh3,i1,1)  
      zb32  = zb(i3,hh3,i2,1)  
      zb24  = zb(i2,2,i4,hh4)  
      zb14  = zb(i1,2,i4,hh4)  
      zb34  = zb(i3,hh3,i4,hh4)  
      zab134= zab(i1,1,i3,i4,hh4)
      zab142= zab(i1,1,i4,i2,1)
      zab231= zab(i2,1,i3,i1,1)
      zab241= zab(i2,1,i4,i1,1)
      zab234= zab(i2,1,i3,i4,hh4)
      zab341= zab(i3,hh3,i4,i1,1)
      zab342= zab(i3,hh3,i4,i2,1)
      zba134= zba(i1,2,i3,i4,hh4)
      zba144= -mt*zb14
      zba234= zba(i2,2,i3,i4,hh4)
      zba342= zba(i3,hh3,i4,i2,2)
      zba344= -mt*zb34
      zba341= zba(i3,hh3,i4,i1,2)


!      zaba1341=QuarkString2(bra(:,i1,1),p3,p4,ket(:,i1,2))      
!      zaba1342=QuarkString2(bra(:,i1,1),p3,p4,ket(:,i2,2))      
!      zaba2342=QuarkString2(bra(:,i2,1),p3,p4,ket(:,i2,2))      

!      zbab1341=QuarkString2(bra(:,i1,2),p3,p4,ket(:,i1,1))
!      zbab2342=QuarkString2(bra(:,i2,2),p3,p4,ket(:,i2,1))
!      zbab1342=QuarkString2(bra(:,i1,2),p3,p4,ket(:,i2,1))

      zaba1341=zaba(i1,1,i3,i4,i1,2)
      zaba1342=zaba(i1,1,i3,i4,i2,2)
      zaba2342=zaba(i2,1,i3,i4,i2,2)

      zbab1341=zbab(i1,2,i3,i4,i1,1)
      zbab2342=zbab(i2,2,i3,i4,i2,1)
      zbab1342=zbab(i1,2,i3,i4,i2,1)

      zaba2344=-mt*zab234
      zbab3341=mt*zab341

      include 'b34xmm_inc.f'

      return        
      end                        


==> b34xmm_inc.f <==
      res=
     & +za24*zb31*mt*(1._dp/6*zbab1341*zaba1341
     & +1._dp/6*zaba2342*zbab2342
     & -1._dp/3*mt2*st14*st23
     & +1._dp/3*st24*mt2*st14
     & +1._dp/3*st13*mt2*st23
     & -1._dp/3*st13*st24*mt2)/(za12*zb12*s34m4mt2*Gram12x3x4)
      res=res
     & +mt*(9._dp/4*za24*st24*st23**2*zb31
     & +3._dp/4*za24*st24**3*zb31
     & +9._dp/4*za24*st24**2*st23*zb31
     & +3._dp/2*za24*st14**3*zb31
     & +3._dp/2*za24*st14*st23**2*zb31
     & -3*za24*st14**2*st23*zb31
     & +15._dp/4*za24*st24*st14**2*zb31
     & +3*za24*st24**2*st14*zb31
     & +9._dp/2*zb31*za24*st24*st14*st23
     & -9._dp/4*za24*st13**3*zb31
     & -9._dp/2*za24*st23*st13**2*zb31
     & -9._dp/4*za24*st23**2*st13*zb31
     & -9._dp/4*za24*st24*st13**2*zb31
     & +9._dp/4*za24*st24**2*st13*zb31
     & +3._dp/4*zb31*za24*st13*st24*st23
     & -9._dp/4*za24*st14*st13**2*zb31
     & +9._dp/4*za24*st14**2*st13*zb31
     & +39._dp/4*za24*st13*st24*st14*zb31
     & -3._dp/2*zbab1341*za24*zb32*za12**2*zb12
     & +3._dp/2*zbab1341*za24*zb32*za12*st23
     & +3._dp/2*zbab1341*za24*zb32*za12*st24
     & +3._dp/2*zbab1341*za24*zb32*za12*st13
     & +3._dp/4*zbab1341*za24*zb32*za12*st14
     & -12*zbab1341*za12**2*zba234*zb31
     & +24*zab142*zbab1341*za24*za12*zb31
     & +9._dp/4*zba342*za24*st23**2*zb12
     & +3._dp/2*zb12*za24*zba342*st14*st23
     & +9._dp/4*za12*st14**2*zba134*zb31
     & +9._dp/4*st24**2*za12*zba134*zb31
     & +9._dp/2*zba134*za12*st24*st14*zb31
     & +3._dp/4*zba134*za12*st13**2*zb31
     & +9._dp/4*zba134*za12*st13*st14*zb31
     & +3._dp/2*zba134*za12*st13*st24*zb31
     & +3._dp/4*zba134*za12*st23**2*zb31
     & +3*zb31*zba134*za12*st14*st23
     & +9._dp/4*zb31*zba134*za12*st24*st23
     & +3._dp/2*zb31*zba134*za12*st13*st23
     & -3*zb12*zba134*za12**2*st14*zb31
     & -3*zb12*zba134*za12**2*st24*zb31
     & -3._dp/2*zb12*zba134*za12**2*st13*zb31
     & -3._dp/2*zb12*zba134*st23*za12**2*zb31
     & +3._dp/4*zba342*za24*st14**2*zb12
     & +3._dp/4*zba342*za24*st24**2*zb12
     & +3._dp/2*za24*zba342*st24*st14*zb12
     & +9._dp/4*zba342*za24*st13**2*zb12
     & +9._dp/4*za24*zba342*st13*st14*zb12
     & +3*za24*zba342*st13*st24*zb12
     & +9._dp/4*zb12*za24*zba342*st24*st23
     & +9._dp/2*zb12*za24*zba342*st13*st23
     & -3._dp/4*zaba2342*za24*zb32*st24*zb12
     & -3._dp/2*zaba2342*za24*zb32*st13*zb12
     & -3._dp/2*zb12*zaba2342*za24*zb32*st23
     & -3._dp/2*zb12*za24*za12*st24**2*zb31
     & -3._dp/2*zb12*za24*za12*st24*st14*zb31
     & -3._dp/2*zb12*za24*za12*st13**2*zb31
     & -3*zb12*za24*za12*st13*st14*zb31
     & -6*zb12*za24*za12*st13*st24*zb31
     & -3*zb12*st23*za24*za12*st24*zb31
     & -3._dp/2*zb12*st23*za24*za12*st13*zb31
     & -18*za24*zbab1342*za12*st14*zb31
     & -12*za24*zbab1342*za12*st13*zb31
     & -3._dp/2*zbab1341*za14*za12*st14*zb31
     & -3._dp/2*zbab1341*za14*za12*st24*zb31
     & -3._dp/4*zbab1341*za14*za12*st13*zb31
     & +21._dp/2*zb31*zbab1341*za14*za12*st23
     & -3*zb12**2*za24*zba342*za12*st23
     & +6*zb12*za24*zaba1342*st14*zb31
     & -3._dp/2*za24*zba342*za12*st14*zb12**2
     & -3._dp/2*za24*zba342*za12*st24*zb12**2
     & -3*za24*zba342*za12*st13*zb12**2
     & +3._dp/2*zaba2342*za24*zb32*za12*zb12**2
     & +3._dp/4*zb12*zaba2342*st23*za14*zb31
     & +3._dp/2*zb12*zaba2342*za14*st14*zb31
     & +3._dp/2*zb12*zaba2342*za14*st24*zb31
     & +3._dp/2*zb12*zbab1341*za14*za12**2*zb31
     & -3._dp/2*zb12**2*zaba2342*za14*za12*zb31
     & +3._dp/4*zab241*za14*st14**2*zb31
     & +3._dp/4*za14*st24**2*zab241*zb31
     & +3._dp/2*za14*zab241*st24*st14*zb31
     & +3._dp/4*za24*zab231*zb32*st23**2
     & +3._dp/4*za24*zab231*zb32*st13**2
     & +3._dp/2*za24*zab231*zb32*st13*st23
     & -3._dp/2*st23*za24*zab231*zb32*za12*zb12
     & -3._dp/2*za24*zb32*zab231*za12*st13*zb12
     & -3._dp/2*zb12*za14*zab241*za12*st14*zb31
     & -3._dp/2*zb12*za14*zab241*za12*st24*zb31)/(za12*zb12*Gram12x34**2)
      res=res
     & +mt*(1._dp/12*st24*zba134*zba342
     & -1._dp/12*st24*mt2*zb31*za24
     & +29._dp/12*st14*mt2*zb31*za24
     & -1._dp/2*st14*st34*zb31*za24
     & -5._dp/12*zaba1342*zb12*za24*zb31
     & +1._dp/12*zba134*zba341*zab231
     & +217._dp/96*za14*mt2*zb31*zab231
     & +1._dp/12*st14*zba134*zba342
     & +7._dp/2*st34*za14*zb31*zab231
     & -1._dp/6*zba342*mt2*zb12*za24
     & -1._dp/12*st34*zba342*zb12*za24
     & -7._dp/2*st34*zb31*za24*st13
     & -75._dp/32*mt2*zb31*za24*st13
     & -1*st14*st24*zb31*za24
     & +1._dp/6*st24*za14*zb31*zab231
     & -3._dp/4*st24*zb31*za24*st13
     & +1._dp/12*st23*zba134*zba342
     & -1._dp/12*st23*mt2*zb31*za24
     & -5._dp/2*za14*mt2*zb31*zab241
     & +1._dp/2*st34*za14*zb31*zab241
     & +1*zab142*zb31*za24*zab241
     & +1._dp/4*st23*st14*zb31*za24
     & -1._dp/2*za12*zb31*za24*zbab1342)/(za12*zb12*Gram12x3x4)
      res=res
     & +mt*(
     & -1*st23*zb31*za24
     & +9*zb31*za24*st13
     & -2*zab231*za24*zb32
     & +2*za12*zb12*za24*zb31
     & -2*zba134*za12*zb31
     & -7*st14*zb31*za24
     & -3*st24*zb31*za24
     & -2*zba342*zb12*za24
     & -2*za14*zb31*zab241)/(za12*zb12*Gram12x34)
      res=res
     & +mt*(
     & -1._dp/6*zba234*zab241*zb31
     & -233._dp/96*mt2*zba134*zb31
     & -7._dp/2*st34*zba134*zb31
     & +1._dp/12*zbab1341*za24*zb32)/(zb12*Gram12x3x4)
      res=res
     & +mt*zba144*zb31*(
     & -1._dp/2*st34
     & +5._dp/2*mt2)/(zb12*Gram12x3x4)
      res=res
     & +(
     & -1._dp/12*zbab3341*zba134*mt)/(zb12*Gram12x3x4)
      res=res
     & +mt*(
     & -1._dp/12*zba342*zba134
     & +1._dp/12*za24*st34*zb31
     & -4._dp/3*za24*mt2*zb31)/(Gram12x3x4)
      res=res
     & +mt*(1._dp/12*zba344*zab231
     & +1._dp/6*zaba2344*zb31)/(Gram12x3x4)
      res=res
     & +zb14*za32*mt*(1._dp/6*zaba2342*zbab2342
     & +1._dp/6*zbab1341*zaba1341
     & -1._dp/3*mt2*st14*st23
     & +1._dp/3*st24*mt2*st14
     & -1._dp/3*st13*st24*mt2
     & +1._dp/6*st13*st34*st23)/(za12*zb12*s34m4mt2*Gram12x3x4)
      res=res
     & +mt*(
     & -9*zab134*zab231**2*za31
     & +6*zab341*zab134*zab231*za12
     & -9._dp/2*zab234*st24*za32*st23
     & -9._dp/4*zab234*st24**2*za32
     & -6*zbab1342*zab234*za12*za32
     & -9._dp/4*zab234*za32*st13**2
     & -21._dp/2*zab234*st24*za32*st13
     & +9*zab234*zab231*za31*st13
     & -9._dp/4*zab234*za32*st23**2
     & -9._dp/2*zab234*za32*st13*st23
     & -9._dp/4*zab234*za32*st14**2
     & +9._dp/2*zab234*st24*za32*st14
     & -21._dp/2*zab234*st14*za32*st13
     & +3._dp/2*zab234*za32*st14*st23
     & +6*zb24*zaba2342*za32*st13
     & -3._dp/2*zb24*zbab1341*za12**2*za32
     & -9*zb14*za12*za32*mt2*st23
     & -6*zaba1342*zb14*za32*st23
     & -3._dp/2*zb14*za12*za32*st23**2
     & -3*zb14*za12*za32*st34*st23
     & -3*zb14*za12*za32*st24*st23
     & -3._dp/2*zb14*za12*za32*st13*st23
     & -6*zb14*za12*za32*mt2*st14
     & +3._dp/2*zb14*za12*za32*st24*st14
     & +3*zb24*zaba2342*za32*st14
     & -3*zb24*zaba1342*za32*zab241
     & -3._dp/2*zab241*za12*za32*zb24*st24
     & -3*zab241*za12*za32*st13*zb24
     & -3._dp/2*zab241*za12*za32*zb24*st14
     & -3*zaba1342*zb14*za31*zab241
     & -3*zb14*za31*zab241*za12*st24
     & -3*zb14*za31*zab241*za12*st13
     & -3._dp/2*zab342*zb14*za12**2*zab241
     & -3._dp/2*zb14*za31*zab241*za12*st14
     & -9*zab234*st24*za31*zab241
     & +6*zab234*zab241*za31*st13
     & -9*zab342*zab234*za12*zab241
     & -3._dp/2*zb14*za31*zab231*za12*st23
     & -3*zb14*za31*zab231*za12*st34
     & -3._dp/2*zb14*za31*zab231*za12*st13
     & -3*zb14*za31*zab231*za12*st24
     & +3*zb14*zaba2342*za31*st14
     & -3._dp/2*zbab1341*zb14*za12**2*za31
     & -3._dp/2*zaba2342*za12*za32*zb24*zb12
     & +3._dp/2*zab134*zab231*za12*za32*zb12
     & +3*za12*za32*zab234*st24*zb12
     & +3._dp/2*zb12*za12*za32*zab234*st23
     & -3._dp/2*zb14*zaba2342*za31*za12*zb12)/(za12*Gram12x34**2)
      res=res
     & +mt*(1*zb24*za32*zab241
     & +2*zb12*za12*za32*zb14
     & -1*za32*st13*zb14
     & +8*zb12*zab234*za32
     & -1*st24*za32*zb14
     & -1*zab341*za12*zb14
     & +1*zab231*zb14*za31)/(za12*zb12*Gram12x34)
      res=res
     & +mt*(1._dp/3*st14*st24*za32*zb14
     & -1._dp/12*st24*mt2*za32*zb14
     & -1._dp/6*zb24*za32*st13*zab241
     & -1._dp/12*st23*mt2*za32*zb14
     & +1._dp/12*st14*mt2*za32*zb14
     & -1._dp/6*st23*st14*za32*zb14
     & -1._dp/12*mt2*za32*st13*zb14
     & -1._dp/6*st23*za32*st13*zb14
     & +1._dp/12*st14*st34*za32*zb14
     & +1._dp/12*zab342*zab234*zab241
     & +1._dp/12*zb12*zab234*mt2*za32
     & +1._dp/12*zb12*zab234*za32*st34
     & +1._dp/12*st23*zab341*zab234
     & +1._dp/12*st14*zab341*zab234
     & -1._dp/6*zb12*zab134*za32*zab241
     & -1._dp/6*mt2*zb14*zab241*za31
     & -1._dp/3*st24*zb14*zab241*za31
     & -1._dp/12*st34*zb14*zab241*za31
     & -1._dp/3*zab342*za12*zab241*zb14
     & +1._dp/6*zb14*zaba2342*zb12*za31
     & +1._dp/12*zab341*zab234*st13
     & +1._dp/6*st23*zab341*za12*zb14
     & -1._dp/6*zab342*zab231*za12*zb14)/(za12*zb12*Gram12x3x4)
      res=res
     & +(1._dp/3*zb34*zab231
     & -1._dp/3*zab234*zb31
     & -1._dp/3*zb34*zab241
     & +1._dp/3*zba342*zb14)/(za12*zb12*s34m4mt2)
      res=res
     & +(1._dp/12*zbab1342*zb34*zaba2342
     & -1._dp/12*zb34*zaba2342*mt2*zb12
     & -1._dp/12*zb34*zaba2342*st34*zb12
     & -1._dp/12*zb34*zab231*st24*mt2
     & -1._dp/12*zb34*zab231*mt2*st23
     & +1._dp/12*zab134*zab231*mt2*zb31
     & +1._dp/12*zba342*zb14*mt2*st13
     & +1._dp/12*zba342*zb14*st34*st13
     & -1._dp/12*zba342*st24*zb14*mt2
     & +1._dp/6*zba342*zb14*mt2*st23
     & +1._dp/6*zba342*zb14*st34*st23
     & -1._dp/12*zba342*zb14*mt2*st14
     & -1._dp/12*zb34*st24*mt2*zab241
     & +1._dp/12*zb14*za12*mt2**2*zb31
     & -1._dp/12*zab234*mt2*st14*zb31
     & -1._dp/12*zb24*zaba2342*mt2*zb31
     & -1._dp/12*zb24*zaba2342*st34*zb31
     & +1._dp/12*zab234*mt2*st23*zb31
     & +1._dp/12*zab234*st34*st13*zb31
     & -1._dp/12*zab234*st34*st14*zb31
     & -1._dp/12*zab134*zab231*st34*zb31
     & -1._dp/6*zba342*zab234*mt2*zb12
     & -1._dp/12*zba342*zab234*st34*zb12
     & -1._dp/12*zb14*za12*st34**2*zb31)/(za12*zb12*Gram12x3x4)
      res=res
     & +(
     & -1._dp/3*za34*zab241
     & +1._dp/3*zab231*za34
     & +1._dp/3*zab341*za24
     & -1._dp/3*za32*zba134)/(za12*zb12*s34m4mt2)
      res=res
     & +(
     & -1._dp/12*zab342*za24*mt2*zab241
     & +1._dp/12*mt2*zab241*za34*st13
     & +1._dp/12*zbab1341*mt2*za12*za34
     & +1._dp/12*zab341*za24*mt2*st23
     & -1._dp/12*mt2**2*za24*za32*zb12
     & +1._dp/12*mt2*za24*za32*st34*zb12
     & +1._dp/12*st34**2*za24*za32*zb12
     & +1._dp/12*zab341*za24*st34*st23
     & -1._dp/12*zab341*za24*mt2*st14
     & +1._dp/12*zab341*za24*st34*st13
     & +1._dp/12*zbab1341*mt2*za24*za31
     & +1._dp/12*mt2*za32*zba134*st23
     & -1._dp/12*mt2*st24*za32*zba134
     & -1._dp/12*st24*za32*zba134*st34
     & +1._dp/12*mt2*zba134*za32*st13
     & -1._dp/6*mt2*zab241*za31*zba134
     & -1._dp/12*zab241*za31*zba134*st34)/(za12*zb12*Gram12x3x4)


==> bub3xm0rel.f <==
      subroutine bub3xm0rel(mt,sumbub,lowamp,ct,res)
!      This is a fortran implementation of Eq(4.7) of FERMILAB-PUB-25-0255-T
      use double_precision
      implicit none
      include 'nflav.f'
      complex(dp):: res,ct,lowamp,sumbub
      real(dp):: Zm,mt
     
!     mass counterterm
      Zm=CF*mt*3d0
      ct=Zm*ct

      res=(sumbub+ct)/lowamp

! catani + overall mass renormalization
      res=(25d0/3d0*CF+11._dp/3._dp/xn
     & -4._dp/3._dp*TR*(nflav+1)-res)*lowamp

      return
      end



==> c124x3xm0m.f <==
      subroutine c124x3xm0m(p,i1,i2,i3,i4,h1,h3,h4,mt,
     & za,zb,zab,zba,zaba,zbab,res)
      use double_precision
      implicit none
      include 'mxpart.f'
      integer:: i1,i2,i3,i4,h1,h3,h4
      complex(dp) :: res,ress1,ress2,resa1,resa2,
     & za(4,2,4,2),zb(4,2,4,2),
     & zab(4,2,3:5,4,2),zba(4,2,3:5,4,2),
     & zaba(4,2,3:5,3:5,4,2),zbab(4,2,3:5,3:5,4,2)
      real(dp):: p(mxpart,4),mt
      call c124x3xm0m_guts(p,i1,i2,i3,i4,h1,h3,h4,mt,
     & za,zb,zab,zba,zaba,zbab,ress1,resa1)
      call c124x3xm0m_guts(p,i2,i1,i3,i4,h1,h3,h4,mt,
     & zb,za,zba,zab,zbab,zaba,ress2,resa2)
      res=ress1+ress2+resa1-resa2
      return
      end subroutine c124x3xm0m
      


==> c124x3xm0m_asym_inc.f <==
      res= + zaba1351**(-1)*zab152**(-1) * (  - 4*za31*mt*zab134*st24
     &     - 4*za31*mt*zab134*st23 - 4*za31*mt*zb14*zaba1341 - 4*za31*
     &    st34*mt*zab134 - 4*za31*st13*mt*zab134 + 4*za12*za31*mt*
     &    zab134*zb12 - 8*mt2*za31*mt*zab134 - 4*mt2*za14*za31*st34 + 4
     &    *mt2*za14*za31*st13 + 4*mt2*za12*zb24*zba341 - 4*mt2*za12*
     &    zba234*za31 - 8*mt2*za12*zab142*za34 + 8*mt2*za12*zab342*za14
     &     - 4*mt2*za12**2*zb24*zb32 - 8*mt2**2*za14*za31 )
      res = res + zab152**(-1) * ( 4*zb24*mt*za32 - 4*za31*mt*zb14 + 8*
     &    mt2*za34 )
      res = res + zab152**(-1)*zcomp*Gram12x3x4**(-1) * (  - mt*st23 + 
     &    st34*mt + st13*mt + 2*mt2*mt )
      res = res + Gram12x3x4**(-1) * (  - 2*mt*za32*zab234*zbab1342 - 
     &    st34*mt*zb14*st23*za32 + st34**2*mt*zb14*za32 + 3*st13*st34*
     &    mt*zb14*za32 - 2*mt2*za24*zab341*st14 + 2*mt2*st24*za24*
     &    zab341 + 2*mt2*st23*za24*zab341 + 4*mt2*st34*za24*zab341 + 2*
     &    mt2*za31*zab231*zba134 - 2*mt2*za34*st24*zab241 - mt2*za34*
     &    st23*zab231 - 4*mt2*za34*st34*zab241 + mt2*za34*st34*zab231
     &     + mt2*za34*st13*zab231 + 2*mt2*za14*zab341*zab241 + 2*mt2*
     &    za14*zab341*zab231 + 4*mt2**2*za24*zab341 - 4*mt2**2*za34*
     &    zab241 + 2*mt2**2*za34*zab231 )
      res=5*res/24


==> c124x3xm0m_guts.f <==
      subroutine c124x3xm0m_guts(p,i1,i2,i3,i4,h1,h3,h4,mt,
     & za,zb,zab,zba,zaba,zbab,ress,resa)
      use double_precision
      use dotc_generic
      implicit none
      include 'mxpart.f'
      integer:: i1,i2,i3,i4,h1,h3,h4,hh3,hh4
      integer, parameter:: i5=5
      complex(dp) :: res,ress,resa,p1(4),p2(4),p3(4),p4(4),p5(4),
     & za(4,2,4,2),zb(4,2,4,2),
     & zab(4,2,3:5,4,2),zba(4,2,3:5,4,2),
     & zaba(4,2,3:5,3:5,4,2),zbab(4,2,3:5,3:5,4,2),
     & za12,za24,za14,za31,za32,za34,
     & zb12,zb31,zb32,zb24,zb34,zb14,
     & zab132,zab142,zab152,zab134,zab231,zab241,zab234,
     & zab341,zab342,
     & zba134,zba234,zba342,zba341,zba142,zba241,
     & zaba1341,zaba1351,zaba1342,zaba2342,
     & zbab1341,zbab1434,zbab1342,zbab2342,zdiff21,
     & zcomp,zdiff34x5
      real(dp):: mt,mt2,s12,st13,st14,st23,st24,st124,s124,
     & p1Dp3,p1Dp4,p2Dp3,p2Dp4,p(mxpart,4),st34,s34,st45,st35,
     & Gram12x3x4,Gram124x3,mhsq,st12D3,st12D4,st12D34
      integer mm,pp

      p1(:)=cmplx(p(i1,:),kind=dp)
      p2(:)=cmplx(p(i2,:),kind=dp)
      p3(:)=cmplx(p(i3,:),kind=dp)
      p4(:)=cmplx(p(i4,:),kind=dp)
      p5(:)=cmplx(p(i5,:),kind=dp)

      if (i1 == 1) then
        mm=1
        pp=2
      elseif (i1 == 2) then
        mm=2
        pp=1
      else
        write(6,*) 'Unforeseen value of i1 in c124x3xm0m: i1 = ',i1
        stop
      endif

      hh3=(h3+3)/2
      hh4=(h4+3)/2
      mt2=mt**2
      mhsq=dotc(p5,p5)
      p1Dp3=dotc(p1,p3); p1Dp4=dotc(p1,p4);
      p2Dp3=dotc(p2,p3); p2Dp4=dotc(p2,p4)
      s12=2*dotc(p1,p2)
      st13=2*p1Dp3; st14=2*p1Dp4; st23=2*p2Dp3; st24=2*p2Dp4
      st12D3=st13+st23; st12D4=st14+st24
      st12D34=st12D3+st12D4
      st124=s12+st14+st24
      s124=st124+mt2
      st34=2*dotc(p3,p4)
      st35=2*dotc(p3,p5)
      st45=2*dotc(p4,p5)
      s34=st34+2*mt2
      Gram12x3x4 =(s34*(st12D3*st12D4-s12*s34)
     & +mt2*(4*s12*s34-st12D34**2))/4
      Gram124x3 = (st13+st23+st34)**2/4._dp-mt2*s124
      za12  = za(i1,mm,i2,pp) 
      za24  = za(i2,mm,i4,hh4) 
      za14  = za(i1,mm,i4,hh4) 
      za31  = za(i3,hh3,i1,pp) 
      za32  = za(i3,hh3,i2,pp) 
      za34  = za(i3,hh3,i4,hh4) 

      zb12  = zb(i1,pp,i2,mm)  
      zb14  = zb(i1,pp,i4,hh4)  
      zb24  = zb(i2,pp,i4,hh4)  
      zb31  = zb(i3,hh3,i1,mm)  
      zb34  = zb(i3,hh3,i4,hh4)  
      zb32  = zb(i3,hh3,i2,mm)  

      zab132= zab(i1,mm,i3,i2,mm)
      zab142= zab(i1,mm,i4,i2,mm)
      zab152= zab(i1,mm,i5,i2,mm)
      zab134= zab(i1,mm,i3,i4,hh4)
      zab231= zab(i2,mm,i3,i1,mm)
      zab241= zab(i2,mm,i4,i1,mm)
      zab234= zab(i2,mm,i3,i4,hh4)
      zab341= zab(i3,hh3,i4,i1,mm)
      zab342= zab(i3,hh3,i4,i2,mm)
      zba134= zba(i1,pp,i3,i4,hh4)
      zba234= zba(i2,pp,i3,i4,hh4)
      zba142= zba(i1,pp,i4,i2,pp)
      zba241= zba(i2,pp,i4,i1,pp)
      zba342= zba(i3,hh3,i4,i2,pp)
      zba341= zba(i3,hh3,i4,i1,pp)

      zaba1341=zaba(i1,mm,i3,i4,i1,pp)
      zaba1351=zaba(i1,mm,i3,i5,i1,pp)
      zaba1342=zaba(i1,mm,i3,i4,i2,pp)
      zaba2342=zaba(i2,mm,i3,i4,i2,pp)
      zbab1341=zbab(i1,pp,i3,i4,i1,mm)
      zbab1434=zbab(i1,pp,i4,i3,i4,hh4)
      zbab1342=zbab(i1,pp,i3,i4,i2,mm)
      zbab2342=zbab(i2,pp,i3,i4,i2,mm)

      zdiff21=zab231*st14+st23*zab241-zab241*st13-st24*zab231

!     zcomp=(⟨3|@(|1|2|3+4|4|3+4|-|1|3+4|1|4|3+4|+|1|3+4|3+4|4|1+2|-|3+4|2|3+4|4|1+2|)@|4])
      
      zcomp=+za31*(-zbab1434*st13-zbab1434*st14+s34*zb12*zab234
     & +s34*zb24*zba142-s34*zb14*st23-s34*zb14*st24
     & +s34*zb14*st14+mt2*zb14*st23-mt2*zb14*st13
     & +mt2*zb14*st24-mt2*zb14*st14)
     & -mt*za34*st23**2-mt*za34*st13*st23
     & -st24*mt*za34*st23-st24*mt*za34*st13-zab342*zab234*st23
     & -zab342*zab234*st24-zab341*zab134*st23-zab341*zab134*st24
     & -s34*za32*zb24*st23+s34*zb14*za32*zba241+mt2*za32*zb24*st23
     & +mt2*za32*zb24*st24

!     zdiff34x5=(tr(5|3)tr(5|4)-2s5tr(3|4))
      zdiff34x5=st35*st45-2*mhsq*st34
      res=0 
      include 'c124x3xm0m_sym_inc.f'
      ress=res
      res=0
      include 'c124x3xm0m_asym_inc.f'
      resa=res
      return        
      end subroutine c124x3xm0m_guts


==> c124x3xm0m_inc.f <==
      res=
     & +(8._dp/3*za24*za32*st23*zb12
     & -8._dp/3*zb12*za34*zaba2342
     & -8._dp/3*zab231*za34*st24
     & -8._dp/3*st13*za34*zab241
     & -8._dp/3*st34*za34*zab241
     & -8._dp/3*za24*zab341*st14
     & +8._dp/3*za14*zab341*zab241
     & +8._dp/3*st34*za24*za32*zb12
     & +8._dp/3*za24*st13*za32*zb12
     & +8._dp/3*zba134*st13*za32
     & -8._dp/3*zab231*zba134*za31)/(za12*zb12*st124)

      res=res
     & +(16._dp/3*zb34*zbab1341*za12
     & -8._dp/3*zb34*st34*zab241
     & -8._dp/3*zb34*zab231*zb12*za12
     & -8._dp/3*zb34*zb12*zaba2342
     & -8._dp/3*st23*zb31*zb14*za12
     & -8._dp/3*st13*zb31*zb14*za12)/(za12*zb12*st124)

      res=res
     & +(
     & -7._dp/3*zba234*st24*zab132*za12*zab341
     & -7._dp/3*za14*st24*zab132*zbab1341*za31
     & -7*za14*zab132*mt2*zbab1341*za31
     & -7._dp/3*za34*st24*mt2*zab132*st13
     & -14._dp/3*st13*za34*zab132*st24**2
     & +14._dp/3*za14*mt2*zab132*st13*zab341
     & +7._dp/3*zab142*st14**2*za34*mt2
     & -7._dp/3*za14*zab342*st14**2*mt2
     & -7*za14*zab342*st14**2*st24
     & +7._dp/3*za14*zab342*st14*st23**2
     & +14._dp/3*za14*st14*zbab1342*za31*st23
     & -28._dp/3*za14*st13**2*zab342*mt2
     & +28._dp/3*za14*mt2*st13*zbab1342*za31
     & +7*za14*st13**2*zab342*st24
     & +7._dp/3*za14*mt2*st13*zab342*st23
     & +7._dp/3*za14*st24*st13*zab342*st23
     & +7._dp/3*za14*st14*st34*zbab1342*za31
     & +14._dp/3*zbab2342*za14*zab231*mt2*za31
     & -14._dp/3*zbab2342*zab241*za14*st13*za31
     & -7._dp/3*zbab2342*zab241*za14*st34*za31
     & -7._dp/3*za34*zab142*st14*mt2*st24
     & +14._dp/3*zab142*st13**2*za34*mt2
     & -7*zab142*st13**2*za34*st24
     & -14._dp/3*zba234*st14*mt2*za31*st23
     & -7._dp/3*st14**2*zba234*za31*st23
     & -7._dp/3*st14**2*st34*zba234*za31
     & +7._dp/3*zba234*st14*st24*st34*za31
     & -7._dp/3*zba234*st14*mt2*st13*za31
     & +14._dp/3*zba234*st24*mt2*st13*za31
     & +14._dp/3*st13*za31*st24**2*zba234
     & +28._dp/3*zba234*st14*st24*st13*za31
     & +7._dp/3*zab241*za14*zab142*mt2*zab342
     & +7*zab241*za14*zab142*st14*zab342
     & -14._dp/3*za24*zbab2342*mt2*st13*za31
     & -14._dp/3*za24*zbab2342*st14*st13*za31
     & -14._dp/3*zbab2342*za24*st24*st13*za31
     & -14._dp/3*zbab2342*zba134*zab342*za12**2
     & +7._dp/3*zbab2342*zbab1342*za34*za12**2
     & -7._dp/3*zbab2342*za34*st14*za12*st23
     & -28._dp/3*zbab2342*za34*st14*st13*za12
     & -14._dp/3*zbab2342*za24*st13*zab342*za12
     & +28._dp/3*st14*zbab1342*za34*zaba1341
     & +7._dp/3*za14*zab342*za12*zbab1342*st23
     & +7._dp/3*zba234*st14*zab342*za12*st23
     & +35._dp/3*zba234*st14*st13*zab342*za12
     & -7._dp/3*zbab2342*zba234*st14*za12*za32
     & +7._dp/3*za14*st13*zab342*za12*zbab1342
     & -7._dp/3*zba234*st14*za12*zbab1342*za31
     & +7._dp/3*zbab2342*zba234*zab241*za12*za31
     & -7._dp/3*za34*zab142*st13*za12*zbab1342
     & -7._dp/3*za14*zaba1342*zab342*zbab1342
     & +14._dp/3*zb12**2*zaba1342*za34*zaba1341
     & +7._dp/3*zbab2342*zb12*za34*za12**2*st23
     & -35._dp/3*zab142*zba134*zab341*zaba1341
     & -14._dp/3*zb12*za34*zaba1341*st14*st23
     & -14._dp/3*zb12*za34*zaba1341*st14*st34
     & -7._dp/3*zb12*za14*st14*st34**2*za31
     & -7._dp/3*zb12*za14*st14*st34*za31*st23
     & -14._dp/3*zbab2342*zb12*za34*st13*za12**2
     & -7._dp/3*zb12*za14*zab342*za12*st23**2
     & +14._dp/3*zb12*za14*st13*zab342*za12*st23
     & -7._dp/3*zb12**2*za14*st13*zaba1342*za31
     & +7._dp/3*za24*zb12**2*zaba1341*st13*za31)/(za12*zb12*zaba1351*zbab2532)

      res=res
     & +(
     & -1._dp/12*za14*mt2**2*zbab1341**2*zaba1342*za31
     & +1._dp/48*za14*mt2*zbab1341**2*st34*zaba1342*za31
     & -5._dp/24*za14*st14*mt2*zbab1341**2*zaba1342*za31
     & -3._dp/16*za14*st14**2*zbab1341**2*zaba1342*za31
     & +1._dp/48*za14*zbab1341**2*st34**2*zaba1342*za31
     & +5._dp/24*za14*st14*zbab1341**2*st34*zaba1342*za31
     & -3._dp/16*zbab2342*zab241**2*za14*zbab1341*zaba1342*za31
     & +1._dp/32*zab241*za14*zab142*zbab1341**2*zaba1342*za31
     & -1._dp/4*za14*zab142*st14*zbab1341**2*za31*zaba2342
     & -9._dp/16*zbab2342*zab241**3*za14*st14*mt2*za31
     & +19._dp/48*zbab2342*zab241**3*za14*st14*st34*za31
     & -5._dp/8*zba134*za32*mt2**3*st23**3
     & +25._dp/12*zba134*za32*mt2**2*st23**4
     & -3._dp/16*zba134*za32*mt2*st23**5
     & +1._dp/144*mt2**2*st34*zba134*za32*st23**3
     & +23._dp/48*mt2*st34*zba134*za32*st23**4
     & +3._dp/16*st34*zba134*za32*st23**5
     & +7._dp/24*mt2*st34**2*zba134*za32*st23**3
     & +5._dp/24*st34**2*zba134*za32*st23**4
     & +1._dp/48*st34**3*zba134*za32*st23**3
     & -7._dp/144*st14*mt2**3*zba134*za32*st23**2
     & -7._dp/48*st14*mt2**2*zba134*za32*st23**3
     & -17._dp/32*st14*mt2*zba134*za32*st23**4
     & +4._dp/3*st14*mt2**2*st34*zba134*za32*st23**2
     & +47._dp/24*st14*mt2*st34*zba134*za32*st23**3
     & -3._dp/16*st14*st34*zba134*za32*st23**4
     & -1._dp/48*st14*mt2*st34**2*zba134*za32*st23**2
     & -1._dp/24*st14*st34**2*zba134*za32*st23**3
     & -1._dp/48*st14**2*mt2**3*zba134*za32*st23
     & +121._dp/24*st14**2*mt2**2*zba134*za32*st23**2
     & -5._dp/3*st14**2*mt2*zba134*za32*st23**3
     & -1._dp/48*st14**2*mt2**2*st34*zba134*za32*st23
     & +19._dp/48*st14**2*mt2*st34*zba134*za32*st23**2
     & -5._dp/12*st14**2*st34*zba134*za32*st23**3
     & +1._dp/4*st14**2*mt2*st34**2*zba134*za32*st23
     & -23._dp/24*st14**2*st34**2*zba134*za32*st23**2
     & +7._dp/48*st14**3*mt2**2*zba134*za32*st23
     & -109._dp/96*st14**3*mt2*zba134*za32*st23**2
     & -1._dp/24*st14**3*mt2**2*st34*zba134*za32
     & +1._dp/48*st14**3*mt2*st34**2*zba134*za32
     & +1._dp/16*st34**3*zba134*za32*st14**3
     & -77._dp/48*st14**3*mt2*st34*zba134*za32*st23
     & -21._dp/16*st14**3*st34*zba134*za32*st23**2
     & -1._dp/24*st14**3*st34**2*zba134*za32*st23
     & +1._dp/4*zba134*za32*st14**4*mt2**2
     & -133._dp/144*st14**4*mt2*zba134*za32*st23
     & +1._dp/24*st14**4*mt2*st34*zba134*za32
     & -1._dp/4*st34**2*zba134*za32*st14**4
     & -1._dp/24*st14**4*st34*zba134*za32*st23
     & -1._dp/48*zba134*st13**3*za32*mt2**3
     & -5._dp/12*zba134*st13**4*za32*mt2**2
     & -1._dp/48*zba134*st13**5*za32*mt2
     & -19._dp/24*mt2**3*zba134*st13**2*za32*st23
     & +2._dp/3*mt2**2*zba134*st13**3*za32*st23
     & -109._dp/144*mt2*zba134*st13**4*za32*st23
     & -7._dp/12*mt2**3*zba134*st13*za32*st23**2
     & -541._dp/48*mt2**2*zba134*st13*za32*st23**3
     & -329._dp/48*mt2*zba134*st13*za32*st23**4
     & -7._dp/12*mt2**2*zba134*st13**2*za32*st23**2
     & -13._dp/36*mt2*zba134*st13**2*za32*st23**3
     & +37._dp/12*mt2*zba134*st13**3*za32*st23**2
     & +1._dp/48*mt2**2*st34*zba134*st13**3*za32
     & -13._dp/72*mt2**2*st34*zba134*st13**2*za32*st23
     & +1._dp/12*mt2*st34*zba134*st13**3*za32*st23
     & +13._dp/48*st34*zba134*st13**4*za32*st23
     & -29._dp/144*mt2**2*st34*zba134*st13*za32*st23**2
     & -19._dp/16*mt2*st34*zba134*st13*za32*st23**3
     & +1._dp/8*st34*zba134*st13*za32*st23**4
     & -17._dp/12*mt2*st34*zba134*st13**2*za32*st23**2
     & -41._dp/48*st34*zba134*st13**2*za32*st23**3
     & +25._dp/32*st34*zba134*st13**3*za32*st23**2
     & +13._dp/48*mt2*st34**2*zba134*st13**2*za32*st23
     & +1._dp/48*st34**3*zba134*st13**2*za32*st23
     & -3._dp/8*st34**2*zba134*st13**3*za32*st23
     & -43._dp/48*mt2*st34**2*zba134*st13*za32*st23**2
     & +19._dp/144*st34**3*zba134*st13*za32*st23**2
     & +2*st34**2*zba134*st13*za32*st23**3
     & +5._dp/4*st34**2*zba134*st13**2*za32*st23**2
     & -1._dp/48*st14*mt2**3*zba134*st13**2*za32
     & +5._dp/24*st14*mt2**2*zba134*st13**3*za32
     & -11._dp/48*st14**2*mt2**3*zba134*st13*za32
     & +7._dp/24*st14**2*mt2**2*zba134*st13**2*za32
     & +1._dp/48*st14**2*mt2*zba134*st13**3*za32
     & +1._dp/12*zba134*za32*st24**3*mt2**3
     & +1._dp/24*zba134*za32*st24**4*mt2**2
     & +13._dp/12*zba134*za32*st24**5*mt2
     & -5._dp/8*st24**2*mt2**3*zba134*za32*st23
     & -25._dp/24*st24**3*mt2**2*zba134*za32*st23
     & +289._dp/48*st24**4*mt2*zba134*za32*st23
     & +1._dp/48*st24*mt2**3*zba134*za32*st23**2
     & +17._dp/8*st24**2*mt2**2*zba134*za32*st23**2
     & +41._dp/48*st24**3*mt2*zba134*za32*st23**2
     & -25._dp/24*st24*mt2**2*zba134*za32*st23**3
     & +35._dp/6*st24**2*mt2*zba134*za32*st23**3
     & -11._dp/48*st24*mt2*zba134*za32*st23**4
     & +1._dp/16*st24**2*mt2**3*zba134*st13*za32
     & -71._dp/48*st24**3*mt2**2*zba134*st13*za32
     & +1._dp/6*st24**4*mt2*zba134*st13*za32
     & -5._dp/24*st24*mt2**3*zba134*st13*za32*st23
     & -349._dp/48*st24**2*mt2**2*zba134*st13*za32*st23
     & -9._dp/8*st24**3*mt2*zba134*st13*za32*st23
     & +1._dp/48*st24*mt2**2*zba134*st13*za32*st23**2
     & -671._dp/48*st24**2*mt2*zba134*st13*za32*st23**2
     & -9._dp/16*st24*mt2*zba134*st13*za32*st23**3
     & -17._dp/16*st24*mt2**2*zba134*st13**3*za32
     & +25._dp/32*st24*mt2*zba134*st13**4*za32
     & -2._dp/3*st24**2*mt2**2*zba134*st13**2*za32
     & +19._dp/48*st24**2*mt2*zba134*st13**3*za32
     & +121._dp/96*st24**3*mt2*zba134*st13**2*za32
     & +9._dp/16*st24*mt2**2*zba134*st13**2*za32*st23
     & +1105._dp/72*st24**2*mt2*zba134*st13**2*za32*st23
     & -89._dp/96*st24*mt2*zba134*st13**3*za32*st23
     & +15._dp/32*st24*mt2*zba134*st13**2*za32*st23**2
     & +13._dp/144*st14*mt2**3*st24**2*zba134*za32
     & -17._dp/6*st14*mt2**2*st24**3*zba134*za32
     & +41._dp/96*st14*mt2*st24**4*zba134*za32
     & -4._dp/3*st14*st24*mt2**2*zba134*za32*st23**2
     & +13._dp/24*st14*st24*mt2*zba134*za32*st23**3
     & +5._dp/24*st14*st24*mt2**3*zba134*st13*za32
     & +77._dp/48*st14*st24**2*mt2**2*zba134*st13*za32
     & +1._dp/16*st14*st24**3*mt2*zba134*st13*za32
     & +3._dp/2*st14*st24*mt2**2*zba134*st13**2*za32
     & -1._dp/2*st14*st24**2*mt2*zba134*st13**2*za32
     & -17._dp/144*st14*st24*mt2*zba134*st13**3*za32
     & +1._dp/24*st14**2*mt2**3*st24*zba134*za32
     & -1._dp/8*st14**2*mt2**2*st24**2*zba134*za32
     & -25._dp/96*st14**2*mt2*st24**3*zba134*za32
     & -5._dp/48*st14**2*st24*mt2**2*zba134*za32*st23
     & -1._dp/24*st14**2*st24*mt2*zba134*za32*st23**2
     & -29._dp/24*st14**2*st24*mt2**2*zba134*st13*za32
     & +383._dp/144*st14**2*st24**2*mt2*zba134*st13*za32
     & +25._dp/48*st14**2*st24*mt2*zba134*st13**2*za32
     & +1._dp/4*st14**3*mt2**2*st24*zba134*za32
     & -281._dp/96*st14**3*mt2*st24**2*zba134*za32
     & +5._dp/12*st14**4*mt2*st24*zba134*za32
     & -1._dp/36*st14**3*st24*mt2*zba134*za32*st23
     & -25._dp/48*st14**3*st24*mt2*zba134*st13*za32
     & -1._dp/8*st24**3*mt2**2*st34*zba134*za32
     & +1._dp/24*st24**3*mt2*st34**2*zba134*za32
     & -1._dp/48*st34**3*zba134*za32*st24**3
     & -1._dp/48*st24**4*mt2*st34*zba134*za32
     & +71._dp/48*st14*st24**2*mt2**2*st34*zba134*za32
     & -7._dp/72*st14*st24**2*mt2*st34**2*zba134*za32
     & -13._dp/12*st14*st24**2*st34**3*zba134*za32
     & +7._dp/8*st14*st24**3*mt2*st34*zba134*za32
     & -11._dp/12*st14*st24**3*st34**2*zba134*za32
     & -73._dp/24*st14*st24**4*st34*zba134*za32
     & -23._dp/48*st14**2*st24*mt2**2*st34*zba134*za32
     & -7._dp/24*st14**2*st24**2*mt2*st34*zba134*za32
     & -45._dp/8*st14**2*st24**3*st34*zba134*za32
     & -37._dp/12*st14**2*st24**2*st34**2*zba134*za32
     & +1._dp/4*st14**2*st24*st34**3*zba134*za32
     & -25._dp/48*st14**3*st24*mt2*st34*zba134*za32
     & +23._dp/18*st14**3*st24**2*st34*zba134*za32
     & +187._dp/144*st14**4*st24*st34*zba134*za32
     & +43._dp/48*st14**3*st24*st34**2*zba134*za32
     & +5._dp/24*zab241*st14*mt2**2*zba134*st13**2*za31
     & +3._dp/16*zab241*st14*mt2*zba134*st13**3*za31
     & -1._dp/24*zab241*st24**2*mt2**3*zba134*za31
     & -3._dp/8*zab241*st24**3*mt2**2*zba134*za31
     & +11._dp/16*zab241*st24**4*mt2*zba134*za31
     & -11._dp/48*zab241*st24*mt2**3*zba134*st13*za31
     & -11._dp/16*zab241*st24**2*mt2**2*zba134*st13*za31
     & +217._dp/48*zab241*st24**3*mt2*zba134*st13*za31
     & -1._dp/4*zab241*st24*mt2**2*zba134*st13**2*za31
     & +11._dp/32*zab241*st24**2*mt2*zba134*st13**2*za31
     & -19._dp/24*zab241*st24*mt2*zba134*st13**3*za31
     & -1._dp/12*zab241*st14*st24*mt2**3*zba134*za31
     & +1._dp/8*zab241*st14*st24**2*mt2**2*zba134*za31
     & -5._dp/4*zab241*st14*st24**3*mt2*zba134*za31
     & -19._dp/48*zab241*st14*st24*mt2**2*zba134*st13*za31
     & -95._dp/48*zab241*st14*st24**2*mt2*zba134*st13*za31
     & -5._dp/32*zab241*st14*st24*mt2*zba134*st13**2*za31
     & -5._dp/8*zab241*st14**2*st24*mt2**2*zba134*za31
     & +11._dp/16*zab241*st14**2*st24**2*mt2*zba134*za31
     & +31._dp/48*zab241*st14**2*st24*mt2*zba134*st13*za31
     & -91._dp/96*zab241*st14**3*st24*mt2*zba134*za31
     & +1._dp/8*zab241*st14**2*mt2**2*zba134*st34*za31
     & -1._dp/48*zab241*st14**2*zba134*st34**3*za31
     & +1._dp/4*zab241*st14**3*mt2*zba134*st34*za31
     & -7._dp/48*zab241*st24**2*mt2**2*st34*zba134*za31
     & +1._dp/24*zab241*st24**2*mt2*st34**2*zba134*za31
     & +1._dp/48*zab241*st24**2*st34**3*zba134*za31
     & -25._dp/48*zab241*st24**3*mt2*st34*zba134*za31
     & -5._dp/24*zab241*st24**3*st34**2*zba134*za31
     & -1._dp/4*zab241*st24**4*st34*zba134*za31
     & +1._dp/3*zab241*st14*st24*mt2**2*zba134*st34*za31
     & +7._dp/16*zab241*st14*st24**2*mt2*zba134*st34*za31
     & +209._dp/72*zab241*st14*st24**3*zba134*st34*za31
     & -1._dp/48*zab241*st14*st24*mt2*zba134*st34**2*za31
     & -5._dp/24*zab241*st14*st24**2*zba134*st34**2*za31
     & -1._dp/48*zab241*st14*st24*zba134*st34**3*za31
     & +49._dp/48*zab241*st14**2*st24*mt2*zba134*st34*za31
     & +211._dp/72*zab241*st14**2*st24**2*zba134*st34*za31
     & +1._dp/48*zab231*mt2**3*zba134*za31*st23**2
     & +3._dp/8*zab231*mt2**2*zba134*za31*st23**3
     & -1._dp/48*zab231*mt2**3*zba134*st13*za31*st23
     & +7._dp/6*zab231*mt2**2*zba134*st13*za31*st23**2
     & -1._dp/48*zab231*mt2**3*zba134*st13**2*za31
     & +5._dp/24*zab231*mt2**2*zba134*st13**3*za31
     & +3._dp/16*zab231*mt2*zba134*st13**4*za31
     & +5._dp/8*zab231*mt2**2*zba134*st13**2*za31*st23
     & -13._dp/24*zab231*mt2*zba134*st13**3*za31*st23
     & -461._dp/144*zab231*mt2*zba134*st13**2*za31*st23**2
     & +1._dp/48*zab231*st24**2*mt2**3*zba134*za31
     & -1._dp/8*zab231*st24**3*mt2**2*zba134*za31
     & +79._dp/48*zab231*st24**4*mt2*zba134*za31
     & -1._dp/24*zab231*st24*mt2**3*zba134*za31*st23
     & +3._dp/2*zab231*st24**2*mt2**2*zba134*za31*st23
     & -1._dp/16*zab231*st24**3*mt2*zba134*za31*st23
     & -1._dp/6*zab231*st24*mt2**2*zba134*za31*st23**2
     & -3._dp/16*zab231*st24**2*mt2*zba134*za31*st23**2
     & +9._dp/32*zab231*st24*mt2*zba134*za31*st23**3
     & +1._dp/48*zab231*st24*mt2**3*zba134*st13*za31
     & -15._dp/8*zab231*st24**2*mt2**2*zba134*st13*za31
     & +11._dp/24*zab231*st24**3*mt2*zba134*st13*za31
     & +5._dp/24*zab231*st24*mt2**2*zba134*st13*za31*st23
     & +19._dp/48*zab231*st24**2*mt2*zba134*st13*za31*st23
     & +13._dp/24*zab231*st24*mt2*zba134*st13*za31*st23**2
     & +5._dp/24*zab231*st24*mt2**2*zba134*st13**2*za31
     & -119._dp/48*zab231*st24**2*mt2*zba134*st13**2*za31
     & +1._dp/48*zab231*mt2**2*zba134*st34*za31*st23**2
     & +1._dp/48*zab231*mt2**2*zba134*st13*st34*za31*st23
     & -55._dp/96*zab231*zba134*st13**3*st34*za31*st23
     & +3._dp/2*zbab2342*za34*zab231**2*mt2*za12**2*zbab1342
     & +1._dp/6*zbab1342*za34*zaba2342*st23**4
     & -475._dp/144*zbab2342*za34*zab241*st14**3*zaba2342
     & -5._dp/24*mt2**2*st13**4*za34*zab241
     & -1._dp/8*st14**3*za34*zab241*mt2**3
     & -7._dp/24*st14**4*za34*zab241*mt2**2
     & +1._dp/16*za34*zab241*st14*mt2**3*st13**2
     & -1._dp/4*za34*zab241*st14*mt2**2*st13**3
     & -5._dp/24*za34*zab241*st14*mt2*st13**4
     & -1._dp/48*za34*zab241*st14**2*mt2**3*st13
     & -7._dp/24*za34*zab241*st14**2*mt2**2*st13**2
     & +157._dp/96*st14*mt2*zbab1341*zba134*za12**2*zbab1342*za31
     & -1._dp/48*za24*st13**3*mt2**3*zab341
     & +5._dp/24*za24*st13**4*mt2**2*zab341
     & -5._dp/48*za34*zab132**2*zbab1341**2*za12*zaba2342
     & -67._dp/96*za24*zbab2342*zaba1341*zab241*st14*zbab1341*za32
     & +25._dp/96*za24*st14**4*mt2*za32*zbab1342
     & +1._dp/24*za24*zab341*st14**4*mt2**2
     & +1._dp/48*za24*zab341*st14**3*mt2**3
     & -1._dp/4*zaba1342**2*zbab1341**2*zba234*za31
     & +5._dp/16*zba234*zbab1341*zbab1342*zaba1342**2*za32
     & -1._dp/2*zbab2342*za14*zab341*zbab1342*zaba2342**2
     & +1._dp/24*zbab2342*zba234*st23*zab341*zaba2342**2
     & +3._dp/16*za24*zab341*mt2*st23**5
     & -7._dp/48*za24*st14*mt2**3*st13**2*zab341
     & +1._dp/4*za24*st14*mt2**2*st13**3*zab341
     & -7._dp/48*za24*st14*mt2*st13**4*zab341
     & +1._dp/24*za24*st14**2*mt2**2*st13**2*zab341
     & +1._dp/144*za24*zab341*mt2**3*st23**3
     & +25._dp/48*za24*zab341*mt2**2*st23**4
     & +29._dp/144*za24*mt2**3*st13**2*zab341*st23
     & -19._dp/16*za24*mt2**2*st13**3*zab341*st23
     & +101._dp/96*za24*mt2*st13**4*zab341*st23
     & -7._dp/36*za24*mt2**3*st13*zab341*st23**2
     & -121._dp/48*za24*mt2**2*st13**2*zab341*st23**2
     & +95._dp/96*za24*mt2*st13**3*zab341*st23**2
     & -49._dp/48*za24*mt2**2*st13*zab341*st23**3
     & -15._dp/16*za24*mt2*st13**2*zab341*st23**3
     & -5._dp/48*za24*mt2*st13*zab341*st23**4
     & -17._dp/72*za24*st14**2*mt2**3*zab341*st23
     & -7._dp/24*za24*st14**3*mt2**2*zab341*st23
     & -3._dp/8*za24*st14**4*mt2*zab341*st23
     & +7._dp/12*za24*st14*mt2**3*zab341*st23**2
     & +43._dp/48*za24*st14**2*mt2**2*zab341*st23**2
     & -19._dp/36*za24*st14**3*mt2*zab341*st23**2
     & -7._dp/6*za24*st14*mt2**2*zab341*st23**3
     & -7._dp/6*za24*st14**2*mt2*zab341*st23**3
     & +17._dp/48*za24*st14*mt2*zab341*st23**4
     & +1._dp/48*za24*mt2**2*st13*zaba1342*zbab1342*zab341
     & -11._dp/24*za24*mt2*st13**2*zaba1342*zbab1342*zab341
     & -23._dp/48*za24*st13**3*zaba1342*zbab1342*zab341
     & +1._dp/3*za24*st14*mt2**2*zaba1342*zbab1342*zab341
     & +1._dp/24*za24*st14**2*mt2*zaba1342*zbab1342*zab341
     & -43._dp/36*za24*st14**3*zaba1342*zbab1342*zab341
     & -7._dp/6*za24*st14*mt2*st13*zaba1342*zbab1342*zab341
     & -1._dp/24*za24*zab341*st24**3*mt2**3
     & -1._dp/48*za24*zab341*st24**4*mt2**2
     & -31._dp/144*za24*st24**2*mt2**3*st13*zab341
     & -1._dp/24*za24*st24**3*mt2**2*st13*zab341
     & +1._dp/16*za24*st24**4*mt2*st13*zab341
     & +7._dp/12*za24*st24*mt2**3*st13**2*zab341
     & -11._dp/6*za24*st24*mt2**2*st13**3*zab341
     & +281._dp/144*za24*st24*mt2*st13**4*zab341
     & +13._dp/48*za24*st24**2*mt2**2*st13**2*zab341
     & +2._dp/3*za24*st24**2*mt2*st13**3*zab341
     & +47._dp/16*za24*st24**3*mt2*st13**2*zab341
     & +1._dp/48*za24*st24**2*mt2**3*zab341*st23
     & +1._dp/24*za24*st24**3*mt2**2*zab341*st23
     & +13._dp/12*za24*st24**4*mt2*zab341*st23
     & -5._dp/8*za24*st24*mt2**3*zab341*st23**2
     & -1*za24*st24**2*mt2**2*zab341*st23**2
     & +289._dp/48*za24*st24**3*mt2*zab341*st23**2
     & +37._dp/24*za24*st24*mt2**2*zab341*st23**3
     & -11._dp/48*za24*st24**2*mt2*zab341*st23**3
     & -1._dp/6*za24*st24*mt2*zab341*st23**4
     & -3._dp/2*za24*st24*mt2**3*st13*zab341*st23
     & -3._dp/16*za24*st24**2*mt2**2*st13*zab341*st23
     & -1*za24*st24**3*mt2*st13*zab341*st23
     & -14._dp/3*za24*st24*mt2**2*st13**2*zab341*st23
     & -431._dp/144*za24*st24*mt2*st13**3*zab341*st23
     & +161._dp/96*za24*st24**2*mt2*st13**2*zab341*st23
     & -445._dp/48*za24*st24*mt2**2*st13*zab341*st23**2
     & -31._dp/48*za24*st24**2*mt2*st13*zab341*st23**2
     & +761._dp/144*za24*st24*mt2*st13**2*zab341*st23**2
     & -329._dp/48*za24*st24*mt2*st13*zab341*st23**3
     & -5._dp/24*za24*mt2*st34*st13**4*zab341
     & +1._dp/6*st34*za24*st13**5*zab341
     & +1._dp/48*za24*mt2*st34**2*st13**3*zab341
     & +7._dp/24*za24*mt2**2*st34*zab341*st23**3
     & +1._dp/48*za24*mt2*st34**2*zab341*st23**3
     & +5._dp/24*za24*mt2*st34*zab341*st23**4
     & -31._dp/48*za24*mt2**2*st34*st13**2*zab341*st23
     & +31._dp/24*za24*mt2*st34*st13**3*zab341*st23
     & -187._dp/144*za24*st34*st13**4*zab341*st23
     & +5._dp/72*za24*mt2*st34**2*st13**2*zab341*st23
     & +7._dp/24*za24*st34**3*st13**2*zab341*st23
     & -1._dp/3*za24*mt2**2*st34*st13*zab341*st23**2
     & +1._dp/36*za24*mt2*st34**2*st13*zab341*st23**2
     & +7._dp/24*za24*st34**3*st13*zab341*st23**2
     & +13._dp/4*za24*mt2*st34*st13**2*zab341*st23**2
     & -1._dp/6*za24*st34*st13**3*zab341*st23**2
     & +25._dp/48*za24*st34**2*st13**2*zab341*st23**2
     & +11._dp/2*za24*mt2*st34*st13*zab341*st23**3
     & +23._dp/48*za24*st34**2*st13*zab341*st23**3
     & -1._dp/6*za24*st34*st13**2*zab341*st23**3
     & -17._dp/48*za24*st34*st13*zab341*st23**4
     & -1._dp/48*za24*st24**3*mt2**2*st34*zab341
     & -1._dp/48*za24*st24**3*mt2*st34**2*zab341
     & -1._dp/4*za24*st23*mt2**2*zaba1342*zbab1342*zab341
     & +4._dp/3*za24*st23**2*mt2*zaba1342*zbab1342*zab341
     & -21._dp/16*za24*st23*mt2*st13*zaba1342*zbab1342*zab341
     & +91._dp/96*za24*st23*st13**2*zaba1342*zbab1342*zab341
     & -29._dp/96*za24*st23**2*st13*zaba1342*zbab1342*zab341
     & +5._dp/2*za24*st24*mt2**2*zaba1342*zbab1342*zab341
     & -1._dp/4*za24*st24**2*mt2*zaba1342*zbab1342*zab341
     & -1._dp/4*za24*st24**3*zaba1342*zbab1342*zab341
     & -7._dp/16*za24*st24*mt2*st13*zaba1342*zbab1342*zab341
     & -1._dp/8*za24*st24**2*st13*zaba1342*zbab1342*zab341
     & +5._dp/18*za24*st24*st13**2*zaba1342*zbab1342*zab341
     & -1._dp/12*za24*st23*st24*mt2*zaba1342*zbab1342*zab341
     & +71._dp/48*za24*st23*st24**2*zaba1342*zbab1342*zab341
     & -245._dp/48*za24*st23**2*st24*zaba1342*zbab1342*zab341
     & +21._dp/16*za24*st24*st13*zaba1342*zab341*zbab1342*st23
     & -1._dp/48*za24*mt2*st34*st13*zaba1342*zbab1342*zab341
     & +5._dp/48*za24*st34**2*st13*zaba1342*zbab1342*zab341
     & -29._dp/24*za24*st23*mt2*st34*zaba1342*zbab1342*zab341
     & +1._dp/8*za24*st23*st34**2*zaba1342*zbab1342*zab341
     & -1._dp/6*za24*st23**2*st34*zaba1342*zbab1342*zab341
     & -5._dp/72*za24*st24*mt2*st34*zaba1342*zbab1342*zab341
     & -5._dp/24*za24*st24**2*st34*zaba1342*zbab1342*zab341
     & -1._dp/48*za24*st24*st34**2*zaba1342*zbab1342*zab341
     & +7._dp/32*za24*st14**2*st13*zaba1342*zbab1342*zab341
     & -7._dp/12*zba134*za32*zaba1342*zbab1342*st23**3
     & -713._dp/72*zba134*st13*zbab1342*zaba1342*za32*st23**2
     & -55._dp/48*mt2*zba134*st13**2*zbab1342*zaba1342*za32
     & +3._dp/16*mt2**2*zba134*st13*zbab1342*zaba1342*za32
     & +193._dp/72*zba134*st13**2*zbab1342*zaba1342*za32*st23
     & +47._dp/24*mt2*zba134*st13*zbab1342*zaba1342*za32*st23
     & -19._dp/12*mt2**2*zba134*za32*zaba1342*zbab1342*st23
     & +1._dp/6*zbab1342**2*zba134*zaba1342**2*za32
     & +35._dp/96*st14*zba134*st13**2*zbab1342*zaba1342*za32
     & -103._dp/36*st14**2*zba134*st13*zbab1342*zaba1342*za32
     & +5._dp/6*st14*mt2*zba134*st13*zbab1342*zaba1342*za32
     & +1*zab132*zba134*zab342*zbab1342*zaba2342**2
     & +1._dp/4*zbab2342**2*zba134*za32*zaba2342**2
     & +19._dp/24*zbab2342*st23*zba134*zab342*zaba2342**2
     & +3._dp/16*zbab2342*st23**3*zba134*za32*zaba2342
     & +41._dp/96*zbab2342*st23**2*st14*zba134*za32*zaba2342
     & -7._dp/96*st23**3*st14*zba134*zab342*zaba2342
     & +5._dp/24*st23**3*mt2*zba134*zab342*zaba2342
     & +1._dp/3*za24*st14**4*mt2*st24*zab341
     & -1._dp/4*za24*st14**3*mt2**2*st24*zab341
     & +5._dp/12*za24*st14**2*mt2**3*st24*zab341
     & +25._dp/96*za24*st14*st24**4*st34*zab341
     & -59._dp/24*za24*st14*mt2*st24**4*zab341
     & +1._dp/48*za24*st14**3*mt2**2*st34*zab341
     & +1._dp/16*za24*st14**3*mt2*st34**2*zab341
     & -1._dp/4*za24*st14**4*mt2*st34*zab341
     & +1._dp/8*za24*st14*mt2**3*st24**2*zab341
     & +5._dp/24*za24*st14*mt2**2*st24**3*zab341
     & +3._dp/8*za24*st14**2*mt2**2*st24**2*zab341
     & -487._dp/72*za24*st14**2*mt2*st24**3*zab341
     & +13._dp/6*za24*st14**3*mt2*st24**2*zab341
     & +13._dp/144*za24*st14*st24**2*mt2**2*st34*zab341
     & -11._dp/12*za24*st14*st24**3*mt2*st34*zab341
     & -13._dp/12*za24*st14*st24**2*mt2*st34**2*zab341
     & +3._dp/16*za24*st14**2*st24*mt2**2*st34*zab341
     & +7._dp/12*za24*st14**2*st24*mt2*st34**2*zab341
     & -73._dp/24*za24*st14**2*st24**2*mt2*st34*zab341
     & +5._dp/48*za24*st14**2*st24**3*st34*zab341
     & -5._dp/4*za24*st14**2*st24**2*st34**2*zab341
     & -5._dp/8*za24*st14**3*st24*mt2*st34*zab341
     & -1._dp/24*za24*st14**3*st24*st34**2*zab341
     & -79._dp/96*za24*st14**3*st24**2*st34*zab341
     & -1._dp/24*za24*st14**4*st24*st34*zab341
     & +7._dp/24*za24*st14*st24*mt2**3*st13*zab341
     & -3._dp/4*za24*st14*st24**2*mt2**2*st13*zab341
     & -7._dp/3*za24*st14*st24**3*mt2*st13*zab341
     & -7._dp/48*za24*st14*st24*mt2**2*st13**2*zab341
     & -43._dp/48*za24*st14*st24*mt2*st13**3*zab341
     & +307._dp/144*za24*st14*st24**2*mt2*st13**2*zab341
     & -4._dp/3*za24*st14**2*st24*mt2**2*st13*zab341
     & -53._dp/96*za24*st14**2*st24**2*mt2*st13*zab341
     & -2._dp/9*za24*st14**2*st24*mt2*st13**2*zab341
     & -1._dp/32*za24*st14**3*st24*mt2*st13*zab341
     & +5._dp/48*za24*st14*mt2**2*st34*zab341*st23**2
     & -7._dp/24*za24*st14*mt2*st34**2*zab341*st23**2
     & +1._dp/48*za24*st14*st34**3*zab341*st23**2
     & -23._dp/48*za24*st14*mt2*st34*zab341*st23**3
     & +1._dp/24*za24*st14*st34**2*zab341*st23**3
     & +1._dp/48*za24*st14*st34*zab341*st23**4
     & -1._dp/3*za24*st14**2*mt2**2*st34*zab341*st23
     & +1._dp/48*za24*st14**2*mt2*st34**2*zab341*st23
     & -3._dp/4*za24*st14**2*mt2*st34*zab341*st23**2
     & -7._dp/16*za24*st14**2*st34**2*zab341*st23**2
     & -35._dp/48*za24*st14**2*st34*zab341*st23**3
     & +5._dp/24*za24*st14**3*mt2*st34*zab341*st23
     & +1._dp/8*za24*st14**3*st34*zab341*st23**2
     & -11._dp/24*zbab2342*za24*st14*mt2**2*zab341*zaba2342
     & -3._dp/16*zbab2342*za24*st14**2*mt2*zab341*zaba2342
     & +7._dp/6*zbab2342*za24*st14**3*zab341*zaba2342
     & +11._dp/24*za24*zaba1341*zab341*zbab1342**2*zaba2342
     & -17._dp/144*zbab2342*za24*st14*mt2*st34*zab341*zaba2342
     & +1._dp/48*zbab2342*za24*st14*st34**2*zab341*zaba2342
     & -5._dp/24*zbab2342*za24*st14**2*st34*zab341*zaba2342
     & -1._dp/18*zbab2342*za24*mt2**2*st13*zab341*zaba2342
     & -7._dp/6*za24*st14*st24*mt2**2*zab341*st23**2
     & -1._dp/48*za24*st14*st24*mt2*zab341*st23**3
     & +23._dp/8*za24*st14**2*st24*mt2**2*zab341*st23
     & -49._dp/24*za24*st14**2*st24*mt2*zab341*st23**2
     & +5._dp/32*za24*st14**3*st24*mt2*zab341*st23
     & +61._dp/16*zbab2342*za24*mt2*st13**2*zab341*zaba2342
     & -29._dp/32*zbab2342*za24*st13**3*zab341*zaba2342
     & +25._dp/6*za24*zbab2342*st14*mt2*st13*zab341*zaba2342
     & +29._dp/144*za24*zbab2342*st14*st13**2*zab341*zaba2342
     & +23._dp/24*za24*zbab2342*st14**2*st13*zab341*zaba2342
     & +7._dp/48*zbab2342*za24*st24*mt2**2*zab341*zaba2342
     & +7._dp/48*zbab2342*za24*st24**2*mt2*zab341*zaba2342
     & +55._dp/48*zbab2342*za24*st24**3*zab341*zaba2342
     & -13._dp/48*za24*zbab2342*st14*st24*mt2*zab341*zaba2342
     & +287._dp/72*za24*zbab2342*st14*st24**2*zab341*zaba2342
     & +101._dp/144*za24*zbab2342*st14**2*st24*zab341*zaba2342
     & -67._dp/12*za24*zbab2342*st24*mt2*st13*zab341*zaba2342
     & -17._dp/144*zbab2342*za24*st23*mt2**2*zab341*zaba2342
     & -1._dp/4*za24*zbab2342*st23*st14*mt2*zab341*zaba2342
     & +41._dp/24*za24*zbab2342*st23*st14**2*zab341*zaba2342
     & +1._dp/3*zbab2342*za24*st23**2*mt2*zab341*zaba2342
     & -1._dp/48*zbab2342*za24*st23**3*zab341*zaba2342
     & +35._dp/48*za24*zbab2342*st23**2*st14*zab341*zaba2342
     & -31._dp/48*za24*zbab2342*st23*mt2*st13*zab341*zaba2342
     & +107._dp/48*za24*zbab2342*st23*st13**2*zab341*zaba2342
     & -25._dp/48*za24*zbab2342*st23**2*st13*zab341*zaba2342
     & +9._dp/8*zbab2342*za24*mt2*st34*st13*zab341*zaba2342
     & +1._dp/72*zbab2342*za24*st34**2*st13*zab341*zaba2342
     & -9._dp/8*zbab2342*za24*st34*st13**2*zab341*zaba2342
     & -1._dp/16*zbab2342*za24*st23*mt2*st34*zab341*zaba2342
     & +7._dp/16*za24*zbab2342*st23*st14*st34*zab341*zaba2342
     & -1._dp/24*zbab2342*za24*st23**2*st34*zab341*zaba2342
     & +23._dp/24*za24*zbab2342*st23*st34*st13*zab341*zaba2342
     & +29._dp/96*za24*zbab2342*st24**2*st13*zab341*zaba2342
     & +331._dp/24*za24*zbab2342*st24*st13**2*zab341*zaba2342
     & +17._dp/48*za24*zbab2342*st14*st24*st13*zab341*zaba2342
     & +7._dp/24*za24*zbab2342*st23*st24*mt2*zab341*zaba2342
     & +31._dp/96*za24*zbab2342*st23*st24**2*zab341*zaba2342
     & +19._dp/32*za24*zbab2342*zaba2342*st14*st24*zab341*st23
     & +3._dp/16*za24*zbab2342*st23**2*st24*zab341*zaba2342
     & -283._dp/48*za24*zbab2342*zaba2342*st24*st13*zab341*st23
     & +1._dp/48*zbab2342*za24*st24*st34**2*zab341*zaba2342
     & -5._dp/24*zbab2342*za24*st24**2*st34*zab341*zaba2342
     & -19._dp/24*za24*zbab2342*st14*st24*st34*zab341*zaba2342
     & +1._dp/48*za24*st14**2*mt2**3*zbab1341*za31
     & -1._dp/4*za24*st14**3*mt2**2*zbab1341*za31
     & -31._dp/144*zbab2342*za24*mt2**2*zbab1341*za31*zaba2342
     & -25._dp/8*za24*zbab2342*st14*mt2*zbab1341*za31*zaba2342
     & -5._dp/6*za24*zbab2342*st14**2*zbab1341*za31*zaba2342
     & +1._dp/24*za24*mt2**3*zbab1341*st13**2*za31
     & -5._dp/24*za24*mt2**2*zbab1341*st13**3*za31
     & +3._dp/16*za24*st14*mt2**3*zbab1341*st13*za31
     & -17._dp/24*za24*st14*mt2**2*zbab1341*st13**2*za31
     & -1._dp/24*za24*st14*mt2*zbab1341*st13**3*za31
     & -5._dp/3*za24*zbab2342*mt2*zbab1341*st13*za31*zaba2342
     & -29._dp/48*za24*zbab2342*zbab1341*st13**2*za31*zaba2342
     & -101._dp/144*za24*zbab2342*st14*zbab1341*st13*za31*zaba2342
     & +1._dp/8*za24*mt2**3*zbab1341*za31*st23**2
     & -1._dp/6*za24*mt2**2*zbab1341*za31*st23**3
     & +11._dp/48*za24*mt2*zbab1341*za31*st23**4
     & -5._dp/12*za24*st14*mt2**3*zbab1341*za31*st23
     & +2._dp/3*za24*st14*mt2**2*zbab1341*za31*st23**2
     & -535._dp/144*za24*st14*mt2*zbab1341*za31*st23**3
     & +7._dp/24*za24*st14**2*mt2**2*zbab1341*za31*st23
     & +27._dp/32*za24*st14**2*mt2*zbab1341*za31*st23**2
     & +29._dp/48*za24*st14**3*mt2*zbab1341*za31*st23
     & +35._dp/48*za24*zbab2342*st23*mt2*zbab1341*za31*zaba2342
     & +367._dp/144*za24*zbab2342*st23*st14*zbab1341*za31*zaba2342
     & +17._dp/48*za24*zbab2342*st23**2*zbab1341*za31*zaba2342
     & -5._dp/48*za24*mt2**3*zbab1341*st13*za31*st23
     & +55._dp/48*za24*mt2**2*zbab1341*st13**2*za31*st23
     & -65._dp/48*za24*mt2*zbab1341*st13**3*za31*st23
     & +61._dp/48*za24*mt2**2*zbab1341*st13*za31*st23**2
     & +3._dp/8*za24*mt2*zbab1341*st13*za31*st23**3
     & -5._dp/24*za24*mt2*zbab1341*st13**2*za31*st23**2
     & -5._dp/48*za24*zbab2342*st23*zbab1341*st13*za31*zaba2342
     & +1._dp/24*za24*st14**2*mt2**2*zbab1341*st34*za31
     & -1._dp/48*za24*st14**2*mt2*zbab1341*st34**2*za31
     & -1._dp/16*za24*st14**2*zbab1341*st34**3*za31
     & -1._dp/24*za24*st14**3*mt2*zbab1341*st34*za31
     & +1._dp/4*za24*st14**3*zbab1341*st34**2*za31
     & -23._dp/24*zbab2342*za24*mt2*zbab1341*st34*za31*zaba2342
     & -7._dp/144*zbab2342*za24*zbab1341*st34**2*za31*zaba2342
     & -13._dp/24*za24*zbab2342*st14*zbab1341*st34*za31*zaba2342
     & +1._dp/24*za24*mt2**2*zbab1341*st34*st13**2*za31
     & +5._dp/12*za24*mt2*zbab1341*st34*st13**3*za31
     & +1._dp/48*za24*zbab1341*st34*st13**4*za31
     & -1._dp/48*za24*mt2*zbab1341*st34**2*st13**2*za31
     & -5._dp/6*za24*zbab2342*zbab1341*st34*st13*za31*zaba2342
     & +19._dp/144*za24*st14*mt2**2*zbab1341*st34*za31*st23
     & -1._dp/12*za24*st14*mt2*zbab1341*st34**2*za31*st23
     & -1._dp/24*za24*st14*zbab1341*st34**3*za31*st23
     & +7._dp/12*za24*st14**2*mt2*zbab1341*st34*za31*st23
     & -5._dp/12*za24*st14**2*zbab1341*st34**2*za31*st23
     & +53._dp/96*za24*st14**3*zbab1341*st34*za31*st23
     & -9._dp/16*za24*mt2**2*zbab1341*st34*za31*st23**2
     & +5._dp/48*za24*mt2*zbab1341*st34**2*za31*st23**2
     & -7._dp/24*za24*zbab1341*st34**3*za31*st23**2
     & -7._dp/2*za24*mt2*zbab1341*st34*za31*st23**3
     & -23._dp/48*za24*zbab1341*st34**2*za31*st23**3
     & +17._dp/48*za24*zbab1341*st34*za31*st23**4
     & -11._dp/16*za24*st14*mt2*zbab1341*st34*za31*st23**2
     & +19._dp/24*za24*st14*zbab1341*st34**2*za31*st23**2
     & -31._dp/48*za24*st14*zbab1341*st34*za31*st23**3
     & -1._dp/18*za24*st14**2*zbab1341*st34*za31*st23**2
     & -11._dp/6*za24*zbab2342*st23*zbab1341*st34*za31*zaba2342
     & +13._dp/16*za24*mt2**2*zbab1341*st34*st13*za31*st23
     & -1._dp/144*za24*mt2*zbab1341*st34**2*st13*za31*st23
     & -7._dp/24*za24*zbab1341*st34**3*st13*za31*st23
     & -5._dp/3*za24*mt2*zbab1341*st34*st13**2*za31*st23
     & +193._dp/144*za24*zbab1341*st34*st13**3*za31*st23
     & -67._dp/24*za24*mt2*zbab1341*st34*st13*za31*st23**2
     & -25._dp/48*za24*zbab1341*st34**2*st13*za31*st23**2
     & +1._dp/6*za24*zbab1341*st34*st13*za31*st23**3
     & +1._dp/2*za24*zbab1341*st34*st13**2*za31*st23**2
     & +1._dp/6*za24*zbab2342*zab241**2*mt2**3*za31
     & +5._dp/24*za24*zbab2342*zab241*st14*mt2**3*za32
     & -25._dp/12*za24*zbab2342*zab241*st14**2*mt2**2*za32
     & -101._dp/48*za24*zbab2342*zab241*st14**3*mt2*za32
     & +89._dp/48*za24*zbab2342*zab241*mt2**3*st13*za32
     & -17._dp/24*za24*zbab2342*zab241*mt2**2*st13**2*za32
     & +347._dp/144*za24*zbab2342*zab241*mt2*st13**3*za32
     & +37._dp/48*za24*zbab2342*zab241*st14*mt2**2*st13*za32
     & -121._dp/48*za24*zbab2342*zab241*st14**2*mt2*st13*za32
     & -211._dp/96*za24*zbab2342*zab241*st14*mt2*st13**2*za32
     & +29._dp/24*za24*zbab2342*zab241*st14*mt2**2*st34*za32
     & +23._dp/12*za24*zbab2342*zab241*st14**2*mt2*st34*za32
     & +7._dp/6*za24*zbab2342*zab241*st14**3*st34*za32
     & -7._dp/48*za24*zbab2342*zab241*st14*mt2*st34**2*za32
     & +1._dp/48*za24*zbab2342*zab241*st14*st34**3*za32
     & -5._dp/24*za24*zbab2342*zab241*st14**2*st34**2*za32
     & -25._dp/48*za24*zab241*st14**2*mt2**3*zab342
     & +13._dp/24*za24*zab241*st14**3*mt2**2*zab342
     & +139._dp/144*za24*zab241*st14**4*mt2*zab342
     & -1._dp/6*za24*zab241*mt2**3*st13**2*zab342
     & +23._dp/24*za24*zab241*mt2**2*st13**3*zab342
     & +5._dp/48*za24*zab241*mt2*st13**4*zab342
     & +1._dp/24*za24*zab241*st14*mt2**3*st13*zab342
     & +25._dp/24*za24*zab241*st14**2*mt2**2*st13*zab342
     & -1._dp/8*za24*zab241*st14**3*mt2*st13*zab342
     & -17._dp/24*za24*zab241*st14*mt2**2*st13**2*zab342
     & +67._dp/48*za24*zab241*st14*mt2*st13**3*zab342
     & +215._dp/144*za24*zab241*st14**2*mt2*st13**2*zab342
     & -11._dp/48*za24*zab241*st14**2*mt2**2*st34*zab342
     & +73._dp/48*za24*zab241*st14**3*mt2*st34*zab342
     & +1._dp/24*za24*zab241*st14**4*st34*zab342
     & -17._dp/48*za24*zab241*st14**2*mt2*st34**2*zab342
     & +1._dp/24*za24*zab241*st14**3*st34**2*zab342
     & +5._dp/24*za24*st14**2*mt2**3*za32*zbab1342
     & +43._dp/48*za24*st14**3*mt2**2*za32*zbab1342
     & -13._dp/48*za24*mt2**3*st13**2*za32*zbab1342
     & +17._dp/8*za24*mt2**2*st13**3*za32*zbab1342
     & -11._dp/16*za24*mt2*st13**4*za32*zbab1342
     & +1._dp/12*za24*st14*mt2**3*st13*za32*zbab1342
     & -11._dp/24*za24*st14**2*mt2**2*st13*za32*zbab1342
     & +17._dp/18*za24*st14**3*mt2*st13*za32*zbab1342
     & +11._dp/16*za24*st14*mt2**2*st13**2*za32*zbab1342
     & -1._dp/3*za24*st14*mt2*st13**3*za32*zbab1342
     & -13._dp/48*za24*st14**2*mt2*st13**2*za32*zbab1342
     & +17._dp/24*za24*st14*mt2**3*za32*zbab1342*st23
     & +1._dp/24*za24*st14**2*mt2**2*za32*zbab1342*st23
     & +853._dp/144*za24*st14**3*mt2*za32*zbab1342*st23
     & -1._dp/36*za24*mt2**3*za32*zbab1342*st23**2
     & -25._dp/48*za24*mt2**2*za32*zbab1342*st23**3
     & -3._dp/16*za24*mt2*za32*zbab1342*st23**4
     & +5._dp/12*za24*st14*mt2**2*za32*zbab1342*st23**2
     & -17._dp/24*za24*st14*mt2*za32*zbab1342*st23**3
     & +3._dp/2*za24*st14**2*mt2*za32*zbab1342*st23**2
     & +11._dp/144*za24*mt2**3*st13*za32*zbab1342*st23
     & +31._dp/24*za24*mt2**2*st13**2*za32*zbab1342*st23
     & +1._dp/8*za24*mt2*st13**3*za32*zbab1342*st23
     & -17._dp/48*za24*mt2**2*st13*za32*zbab1342*st23**2
     & -5._dp/24*za24*mt2*st13*za32*zbab1342*st23**3
     & +17._dp/48*za24*mt2*st13**2*za32*zbab1342*st23**2
     & +2._dp/3*za24*st14**2*mt2**2*st34*za32*zbab1342
     & +1._dp/6*za24*st14**3*mt2*st34*za32*zbab1342
     & -241._dp/144*za24*st14**4*st34*za32*zbab1342
     & +1._dp/12*za24*st14**2*mt2*st34**2*za32*zbab1342
     & -5._dp/48*za24*st14**2*st34**3*za32*zbab1342
     & -13._dp/16*za24*st14**3*st34**2*za32*zbab1342
     & +1._dp/6*za24*mt2**2*st34*st13**2*za32*zbab1342
     & -37._dp/48*za24*mt2*st34*st13**3*za32*zbab1342
     & +3._dp/8*za24*mt2*st34**2*st13**2*za32*zbab1342
     & -1._dp/48*za24*st34**3*st13**2*za32*zbab1342
     & -13._dp/24*za24*st34**2*st13**3*za32*zbab1342
     & -25._dp/144*za24*st14*mt2**2*st34*za32*zbab1342*st23
     & -23._dp/8*za24*st14**2*mt2*st34*za32*zbab1342*st23
     & -49._dp/48*za24*st14*mt2*st34**2*za32*zbab1342*st23
     & -1._dp/48*za24*st14*st34**3*za32*zbab1342*st23
     & -5._dp/16*za24*mt2**2*st34*za32*zbab1342*st23**2
     & -3._dp/4*za24*mt2*st34*za32*zbab1342*st23**3
     & +1._dp/48*za24*st34*za32*zbab1342*st23**4
     & -1._dp/48*za24*mt2*st34**2*za32*zbab1342*st23**2
     & +1._dp/24*za24*st34**2*za32*zbab1342*st23**3
     & -5._dp/24*za24*st14*mt2*st34*za32*zbab1342*st23**2
     & -1._dp/48*za24*st14*st34*za32*zbab1342*st23**3
     & -1._dp/24*za24*st14*st34**2*za32*zbab1342*st23**2
     & -1._dp/4*zbab2342**2*za24*zab241*mt2*za32*zaba2342
     & +5._dp/32*za24*zbab2342**2*zab241*st14*za32*zaba2342
     & +91._dp/16*za24*zbab2342**2*zab241*st13*za32*zaba2342
     & +1._dp/12*zbab2342*za24*zab241*mt2**2*zab342*zaba2342
     & +5._dp/24*za24*zbab2342*zab241*st14*mt2*zab342*zaba2342
     & +9._dp/8*za24*zbab2342*zab241*st14**2*zab342*zaba2342
     & +61._dp/16*za24*zbab2342*zab241*mt2*st13*zab342*zaba2342
     & -19._dp/48*za24*zbab2342*zab241*st13**2*zab342*zaba2342
     & +1._dp/4*za24*zbab2342*zab241*st14*st13*zab342*zaba2342
     & +1._dp/48*zbab2342*za24*zab241*mt2*st34*zab342*zaba2342
     & -1._dp/48*zbab2342*za24*zab241*st34**2*zab342*zaba2342
     & +5._dp/12*za24*zbab2342*zab241*st14*st34*zab342*zaba2342
     & +11._dp/144*zbab2342*za24*mt2**2*za32*zbab1342*zaba2342
     & -143._dp/48*za24*zbab2342*st14*mt2*za32*zbab1342*zaba2342
     & -95._dp/48*za24*zbab2342*st14**2*za32*zbab1342*zaba2342
     & -13._dp/48*za24*zbab2342*mt2*st13*za32*zbab1342*zaba2342
     & +29._dp/96*za24*zbab2342*st13**2*za32*zbab1342*zaba2342
     & +273._dp/16*za24*zbab2342*st14*st13*zbab1342*za32*zaba2342
     & -7._dp/8*za24*zbab2342*st23*mt2*za32*zbab1342*zaba2342
     & +31._dp/3*za24*zbab2342*st23*st14*zbab1342*za32*zaba2342
     & +9._dp/16*za24*zbab2342*st23**2*za32*zbab1342*zaba2342
     & -239._dp/96*za24*zbab2342*st23*st13*zbab1342*za32*zaba2342
     & +3._dp/8*zbab2342*za24*mt2*st34*za32*zbab1342*zaba2342
     & +1._dp/24*zbab2342*za24*st34**2*za32*zbab1342*zaba2342
     & -1._dp/16*za24*zbab2342*st14*st34*za32*zbab1342*zaba2342
     & +175._dp/48*za24*zbab2342*st34*st13*za32*zbab1342*zaba2342
     & +11._dp/12*za24*zbab2342*st23*st34*za32*zbab1342*zaba2342
     & -25._dp/24*za24*st14*mt2**2*zab342*zbab1342*zaba2342
     & -1._dp/12*za24*st14**2*mt2*zab342*zbab1342*zaba2342
     & +245._dp/144*za24*st14**3*zab342*zbab1342*zaba2342
     & +7._dp/48*za24*mt2**2*st13*zab342*zbab1342*zaba2342
     & -25._dp/24*za24*mt2*st13**2*zab342*zbab1342*zaba2342
     & -145._dp/96*za24*st13**3*zab342*zbab1342*zaba2342
     & -103._dp/24*za24*st14*mt2*st13*zab342*zbab1342*zaba2342
     & -13._dp/8*za24*st14**2*st13*zab342*zbab1342*zaba2342
     & -685._dp/144*za24*st14*st13**2*zab342*zbab1342*zaba2342
     & +5._dp/72*za24*st23*mt2**2*zab342*zbab1342*zaba2342
     & +49._dp/6*za24*st23*st14*mt2*zab342*zbab1342*zaba2342
     & -137._dp/96*za24*st23*st14**2*zab342*zbab1342*zaba2342
     & +21._dp/16*za24*st23**2*mt2*zab342*zbab1342*zaba2342
     & +1._dp/24*za24*st23**3*zab342*zbab1342*zaba2342
     & -87._dp/16*za24*st23**2*st14*zab342*zbab1342*zaba2342
     & +9._dp/16*za24*st23*mt2*st13*zab342*zbab1342*zaba2342
     & +35._dp/48*za24*st23*st13**2*zab342*zbab1342*zaba2342
     & +5._dp/8*za24*st23**2*st13*zab342*zbab1342*zaba2342
     & +17._dp/144*za24*st14*mt2*st34*zab342*zbab1342*zaba2342
     & +77._dp/24*za24*st14**2*st34*zab342*zbab1342*zaba2342
     & +25._dp/24*za24*st14*st34**2*zab342*zbab1342*zaba2342
     & +23._dp/24*za24*mt2*st34*st13*zab342*zbab1342*zaba2342
     & -1._dp/144*za24*st34**2*st13*zab342*zbab1342*zaba2342
     & -85._dp/48*za24*st34*st13**2*zab342*zbab1342*zaba2342
     & +3._dp/8*za24*st23*mt2*st34*zab342*zbab1342*zaba2342
     & -1._dp/48*za24*st23*st34**2*zab342*zbab1342*zaba2342
     & -1._dp/2*za24*st23*st14*st34*zab342*zbab1342*zaba2342
     & -1._dp/24*za24*st23**2*st34*zab342*zbab1342*zaba2342
     & -1._dp/12*zbab2342*za24*zab342*zbab1342*zaba2342**2
     & -11._dp/12*zba234*st14**3*mt2*zbab1341*za12*za32
     & -35._dp/18*za34*st14**2*mt2*zbab1341*za12**2*zbab1342
     & -1._dp/12*zba234*st14*mt2*zbab1341*zbab1342*za12**2*za32
     & +7._dp/12*za34*st14**3*mt2*zbab1341*za12*st23
     & +5._dp/24*za34*mt2*zbab1341*za12*st23**4
     & -203._dp/72*za34*st14*mt2*zbab1341*za12*st23**3
     & +23._dp/32*za34*st14**2*mt2*zbab1341*za12*st23**2
     & +7._dp/96*zba234*st14**2*mt2*zbab1341*za12*za32*st23
     & +1._dp/24*zba234*mt2*zbab1341*za12*za32*st23**3
     & +619._dp/144*zba234*st14*mt2*zbab1341*za12*za32*st23**2
     & -1._dp/24*za34*st14**3*mt2*zbab1341*st34*za12
     & -1._dp/48*za34*st14**2*mt2*zbab1341*st34**2*za12
     & -1._dp/16*za34*st14**2*zbab1341*st34**3*za12
     & +1._dp/4*za34*st14**3*zbab1341*st34**2*za12
     & +5._dp/24*zba234*st14**2*mt2*zbab1341*st34*za12*za32
     & -13._dp/96*zba234*st14**3*zbab1341*st34*za12*za32
     & +1._dp/48*zba234*st14*zbab1341*st34**3*za12*za32
     & +1._dp/4*zba234*st14**2*zbab1341*st34**2*za12*za32
     & -1._dp/24*za34*mt2*zbab1341*st34**2*za12**2*zbab1342
     & -49._dp/48*za34*st14*mt2*zbab1341*st34*za12**2*zbab1342
     & -53._dp/96*za34*st14**2*zbab1341*st34*za12**2*zbab1342
     & +1._dp/8*zba234*mt2*zbab1341*st34*za12**2*za32*zbab1342
     & +5._dp/24*zba234*zbab1341*st34**2*za12**2*za32*zbab1342
     & -5._dp/2*zba234*st14*zbab1341*st34*zbab1342*za12**2*za32
     & +17._dp/24*za34*st14**2*mt2*zbab1341*st34*za12*st23
     & +53._dp/96*za34*st14**3*zbab1341*st34*za12*st23
     & -25._dp/48*za34*st14*mt2*zbab1341*st34**2*za12*st23
     & -1._dp/24*za34*st14*zbab1341*st34**3*za12*st23
     & -5._dp/12*za34*st14**2*zbab1341*st34**2*za12*st23
     & -85._dp/24*za34*mt2*zbab1341*st34*za12*st23**3
     & +17._dp/48*za34*zbab1341*st34*za12*st23**4
     & +1._dp/12*za34*mt2*zbab1341*st34**2*za12*st23**2
     & -7._dp/24*za34*zbab1341*st34**3*za12*st23**2
     & -23._dp/48*za34*zbab1341*st34**2*za12*st23**3
     & -37._dp/48*za34*st14*mt2*zbab1341*st34*za12*st23**2
     & -31._dp/48*za34*st14*zbab1341*st34*za12*st23**3
     & -1._dp/18*za34*st14**2*zbab1341*st34*za12*st23**2
     & +19._dp/24*za34*st14*zbab1341*st34**2*za12*st23**2
     & -1._dp/12*zba234*mt2*zbab1341*st34**2*za12*za32*st23
     & +7._dp/24*zba234*zbab1341*st34**3*za12*za32*st23
     & +1._dp/6*zba234*st14*mt2*zbab1341*st34*za12*za32*st23
     & +43._dp/16*zba234*st14**2*zbab1341*st34*za12*za32*st23
     & -1._dp/24*zba234*st14*zbab1341*st34**2*za12*za32*st23
     & +29._dp/24*zba234*mt2*zbab1341*st34*za12*za32*st23**2
     & -1._dp/6*zba234*zbab1341*st34*za12*za32*st23**3
     & +25._dp/48*zba234*zbab1341*st34**2*za12*za32*st23**2
     & +25._dp/48*zba234*st14*zbab1341*st34*za12*za32*st23**2
     & +11._dp/144*zbab2342*st14*mt2**2*zba134*za32*zaba2342
     & +37._dp/24*zbab2342*st14**2*mt2*zba134*za32*zaba2342
     & +35._dp/8*zbab2342*st14**3*zba134*za32*zaba2342
     & +5._dp/96*st23*za14*zab132*zbab1341**2*za31*zaba2342
     & +1._dp/4*za34*zab241*st14**4*mt2*st34
     & -1._dp/48*za34*zab241*st14**3*mt2**2*st34
     & +1._dp/24*zba234*zab241*st14**3*mt2*st34*za32
     & -11._dp/24*zba234*zab241*st14**2*mt2**2*st34*za32
     & +17._dp/96*zba234*zab241*st14**4*mt2*za32
     & +1._dp/2*zba234*zab241*st14**3*mt2**2*za32
     & -1._dp/8*zba234*zab241*st14**2*mt2**3*za32
     & -1._dp/12*zba234*zab241*mt2**3*st13**2*za32
     & +1._dp/4*zba234*zab241*mt2**2*st13**3*za32
     & +13._dp/48*zba234*zab241*mt2*st13**4*za32
     & -1._dp/4*zba234*zab241*st14*mt2**3*st13*za32
     & +3._dp/4*zba234*zab241*st14**2*mt2**2*st13*za32
     & -1._dp/8*zba234*zab241*st14*mt2**2*st13**2*za32
     & +3._dp/4*zba234*zab241*st14*mt2*st13**3*za32
     & +19._dp/96*zba234*zab241*st14**2*mt2*st13**2*za32
     & -1._dp/24*za34*zab241*st14**3*mt2*st34**2
     & -1._dp/48*zba234*zab241*st14**2*mt2*st34**2*za32
     & -1._dp/48*zba234*zab241*st14**2*st34**3*za32
     & -3._dp/16*za34*st14**2*mt2**2*zbab1342*zaba2342
     & -35._dp/48*za34*st14**3*mt2*zbab1342*zaba2342
     & +61._dp/36*st14**4*zbab1342*za34*zaba2342
     & -7._dp/72*zba234*st14*mt2**2*za32*zbab1342*zaba2342
     & -13._dp/8*zba234*st14**2*mt2*za32*zbab1342*zaba2342
     & -365._dp/96*zba234*st14**3*za32*zbab1342*zaba2342
     & -1._dp/48*za34*mt2**2*st13**2*zbab1342*zaba2342
     & -7._dp/48*za34*mt2*st13**3*zbab1342*zaba2342
     & +11._dp/48*st13**4*zbab1342*za34*zaba2342
     & +1._dp/4*za34*st14*mt2**2*st13*zbab1342*zaba2342
     & +31._dp/48*za34*st14**2*mt2*st13*zbab1342*zaba2342
     & -55._dp/32*za34*st14**3*st13*zbab1342*zaba2342
     & -5._dp/12*za34*st14*mt2*st13**2*zbab1342*zaba2342
     & -15._dp/32*za34*st14*st13**3*zbab1342*zaba2342
     & +211._dp/144*za34*st14**2*st13**2*zbab1342*zaba2342
     & +11._dp/24*zba234*mt2**2*st13*za32*zbab1342*zaba2342
     & -151._dp/48*zba234*mt2*st13**2*za32*zbab1342*zaba2342
     & -539._dp/144*zba234*st13**3*za32*zbab1342*zaba2342
     & -3._dp/16*zba234*st14*mt2*st13*zbab1342*za32*zaba2342
     & +65._dp/36*zba234*st14**2*st13*zbab1342*za32*zaba2342
     & +17._dp/96*zba234*st14*st13**2*zbab1342*za32*zaba2342
     & -1._dp/144*za34*st23*st14*mt2**2*zbab1342*zaba2342
     & -37._dp/8*za34*st23*st14**2*mt2*zbab1342*zaba2342
     & -55._dp/96*za34*st23*st14**3*zbab1342*zaba2342
     & +13._dp/24*za34*st23**2*mt2**2*zbab1342*zaba2342
     & -41._dp/24*za34*st23**3*mt2*zbab1342*zaba2342
     & +49._dp/16*za34*st23**2*st14*mt2*zbab1342*zaba2342
     & +11._dp/24*za34*st23**3*st14*zbab1342*zaba2342
     & +9._dp/4*za34*st23**2*st14**2*zbab1342*zaba2342
     & -5._dp/12*zba234*st23*mt2**2*za32*zbab1342*zaba2342
     & -115._dp/48*zba234*st23*st14*mt2*zbab1342*za32*zaba2342
     & -71._dp/18*zba234*st23*st14**2*zbab1342*za32*zaba2342
     & +23._dp/12*zba234*st23**2*mt2*za32*zbab1342*zaba2342
     & -17._dp/48*zba234*st23**3*za32*zbab1342*zaba2342
     & -25._dp/96*zba234*st23**2*st14*zbab1342*za32*zaba2342
     & -1._dp/8*za34*st23*mt2**2*st13*zbab1342*zaba2342
     & +19._dp/16*za34*st23*mt2*st13**2*zbab1342*zaba2342
     & +43._dp/48*za34*st23*st13**3*zbab1342*zaba2342
     & +19._dp/48*za34*st23**2*mt2*st13*zbab1342*zaba2342
     & +599._dp/48*za34*st23**3*st13*zbab1342*zaba2342
     & -463._dp/48*za34*st23**2*st13**2*zbab1342*zaba2342
     & -29._dp/16*zba234*st23*mt2*st13*zbab1342*za32*zaba2342
     & +149._dp/16*zba234*st23*st13**2*zbab1342*za32*zaba2342
     & -607._dp/48*zba234*st23**2*st13*zbab1342*za32*zaba2342
     & +1._dp/48*za34*st14**2*mt2*st34*zbab1342*zaba2342
     & +11._dp/16*za34*st14**3*st34*zbab1342*zaba2342
     & +1._dp/4*za34*st14**2*st34**2*zbab1342*zaba2342
     & -11._dp/24*zba234*st14*mt2*st34*za32*zbab1342*zaba2342
     & +59._dp/48*zba234*st14**2*st34*za32*zbab1342*zaba2342
     & +1._dp/9*zba234*st14*st34**2*za32*zbab1342*zaba2342
     & -5._dp/12*za34*mt2*st34*st13**2*zbab1342*zaba2342
     & +13._dp/24*za34*st34*st13**3*zbab1342*zaba2342
     & +1._dp/48*za34*st34**2*st13**2*zbab1342*zaba2342
     & +1._dp/24*zba234*mt2*st34*st13*za32*zbab1342*zaba2342
     & +1._dp/24*zba234*st34**2*st13*za32*zbab1342*zaba2342
     & -5._dp/6*zba234*st34*st13**2*za32*zbab1342*zaba2342
     & -3._dp/16*za34*st23*st14*mt2*st34*zbab1342*zaba2342
     & -21._dp/16*za34*st23*st14**2*st34*zbab1342*zaba2342
     & -19._dp/144*za34*st23*st14*st34**2*zbab1342*zaba2342
     & -1._dp/144*za34*st23**2*mt2*st34*zbab1342*zaba2342
     & -25._dp/48*za34*st23**3*st34*zbab1342*zaba2342
     & -7._dp/24*za34*st23**2*st34**2*zbab1342*zaba2342
     & -4*za34*st23**2*st14*st34*zbab1342*zaba2342
     & +1._dp/9*zba234*st23*mt2*st34*za32*zbab1342*zaba2342
     & +13._dp/48*zba234*st23*st34**2*za32*zbab1342*zaba2342
     & -1._dp/3*zba234*st23*st14*st34*zbab1342*za32*zaba2342
     & +5._dp/16*zba234*st23**2*st34*za32*zbab1342*zaba2342
     & -1._dp/24*zbab2342*za34*mt2*zbab1342*zaba2342**2
     & +19._dp/48*zbab2342*za34*st14*zbab1342*zaba2342**2
     & +2._dp/3*zbab2342*zba234*za32*zbab1342*zaba2342**2
     & +7._dp/4*zbab2342*za34*st13*zbab1342*zaba2342**2
     & -47._dp/24*zbab2342*za34*st23*zbab1342*zaba2342**2
     & +1._dp/24*zbab2342*za34*st34*zbab1342*zaba2342**2
     & -7._dp/48*zbab2342*za34*zab241*st14*mt2**2*zaba2342
     & -5._dp/16*zbab2342*za34*zab241*st14**2*mt2*zaba2342
     & -1._dp/12*zbab2342*zba234*zab241*mt2**2*za32*zaba2342
     & +1._dp/8*zbab2342*zba234*zab241*st14*mt2*za32*zaba2342
     & -3._dp/4*zbab2342*zba234*zab241*st14**2*za32*zaba2342
     & +1._dp/6*zbab2342*za34*zab241*mt2**2*st13*zaba2342
     & -17._dp/24*zbab2342*za34*zab241*mt2*st13**2*zaba2342
     & -29._dp/32*zbab2342*za34*zab241*st13**3*zaba2342
     & -3._dp/8*zbab2342*za34*zab241*st14*mt2*st13*zaba2342
     & -43._dp/48*zbab2342*za34*zab241*st14**2*st13*zaba2342
     & -25._dp/144*zbab2342*za34*zab241*st14*st13**2*zaba2342
     & -3._dp/16*zbab2342*zba234*zab241*mt2*st13*za32*zaba2342
     & -11._dp/16*zbab2342*zba234*zab241*st13**2*za32*zaba2342
     & +673._dp/144*zbab2342*zba234*zab241*st14*st13*za32*zaba2342
     & +7._dp/48*zbab2342*za34*zab241*st14*mt2*st34*zaba2342
     & +1._dp/24*zbab2342*za34*zab241*st14**2*st34*zaba2342
     & -1._dp/48*zbab2342*za34*zab241*st14*st34**2*zaba2342
     & +1._dp/48*zbab2342*zba234*zab241*st34**2*za32*zaba2342
     & +23._dp/18*st14**3*mt2*zba134*za12*za32*zbab1342
     & +13._dp/96*st14**2*mt2*zba134*zbab1342*za12*za32*st23
     & -1._dp/16*mt2*zba134*za12*za32*zbab1342*st23**3
     & -203._dp/72*st14*mt2*zba134*zbab1342*za12*za32*st23**2
     & +13._dp/16*st14**2*mt2*zba134*st34*za12*za32*zbab1342
     & -77._dp/96*st14**3*zba134*st34*za12*za32*zbab1342
     & +1._dp/12*st14*mt2*zba134*st34**2*za12*za32*zbab1342
     & -1._dp/48*st14*zba134*st34**3*za12*za32*zbab1342
     & -35._dp/24*st34**2*zba134*za12**2*za32*zbab1342**2
     & +1._dp/24*mt2**3*za34*zab241*st24**3
     & +1._dp/48*mt2**2*za34*zab241*st24**4
     & -17._dp/24*za34*zab241*st14*mt2**3*st24**2
     & -5._dp/24*za34*zab241*st14*mt2**2*st24**3
     & +107._dp/48*za34*zab241*st14*mt2*st24**4
     & +1._dp/8*za34*zab241*st14**2*mt2**3*st24
     & +1._dp/16*za34*zab241*st14**2*mt2**2*st24**2
     & +497._dp/144*za34*zab241*st14**2*mt2*st24**3
     & -1._dp/2*za34*zab241*st14**3*mt2**2*st24
     & -37._dp/72*za34*zab241*st14**3*mt2*st24**2
     & -187._dp/144*za34*zab241*st14**4*mt2*st24
     & +1._dp/24*za34*zab241*st24**2*mt2**3*st13
     & -1._dp/16*za34*zab241*st24**4*mt2*st13
     & -1._dp/16*za34*zab241*st24*mt2**3*st13**2
     & -5._dp/12*za34*zab241*st24*mt2**2*st13**3
     & -109._dp/144*za34*zab241*st24*mt2*st13**4
     & +1._dp/3*za34*zab241*st24**2*mt2**2*st13**2
     & -1._dp/6*za34*zab241*st24**3*mt2*st13**2
     & -19._dp/24*za34*zab241*st24**2*mt2*st13**3
     & +5._dp/24*za34*zab241*st14*st24*mt2**3*st13
     & -11._dp/8*za34*zab241*st14*st24**2*mt2**2*st13
     & +5._dp/4*za34*zab241*st14*st24**3*mt2*st13
     & +7._dp/12*za34*zab241*st14**2*st24*mt2**2*st13
     & -173._dp/96*za34*zab241*st14**2*st24**2*mt2*st13
     & +17._dp/32*za34*zab241*st14**3*st24*mt2*st13
     & +5._dp/48*za34*zab241*st14*st24*mt2**2*st13**2
     & -1._dp/2*za34*zab241*st14*st24*mt2*st13**3
     & -7._dp/2*za34*zab241*st14*st24**2*mt2*st13**2
     & +1._dp/48*za34*zab241*st14**2*st24*mt2*st13**2
     & +1._dp/48*za34*zab241*st24**3*mt2**2*st34
     & +1._dp/48*za34*zab241*st24**3*mt2*st34**2
     & -1._dp/9*za34*zab241*st14*st24**2*mt2**2*st34
     & +11._dp/12*za34*zab241*st14*st24**3*mt2*st34
     & +1._dp/48*za34*zab241*st14**2*st24*mt2**2*st34
     & +73._dp/24*za34*zab241*st14**2*st24**2*mt2*st34
     & -43._dp/48*za34*zab241*st14**3*st24*mt2*st34
     & +13._dp/12*za34*zab241*st14*st24**2*mt2*st34**2
     & -11._dp/48*za34*zab241*st14**2*st24*mt2*st34**2
     & -1._dp/48*zba234*zab241*st24**2*mt2**3*za32
     & -13._dp/72*zba234*zab241*st14*st24*mt2**3*za32
     & +33._dp/8*zba234*zab241*st14*st24**2*mt2**2*za32
     & -101._dp/96*zba234*zab241*st14*st24**3*mt2*za32
     & +43._dp/8*zba234*zab241*st14**2*st24*mt2**2*za32
     & +25._dp/96*zba234*zab241*st14**2*st24**2*mt2*za32
     & +97._dp/24*zba234*zab241*st14**3*st24*mt2*za32
     & -9._dp/8*zba234*zab241*st24*mt2**3*st13*za32
     & +1._dp/12*zba234*zab241*st24**2*mt2**2*st13*za32
     & -7._dp/12*zba234*zab241*st24**3*mt2*st13*za32
     & +7._dp/24*zba234*zab241*st24*mt2**2*st13**2*za32
     & +17._dp/72*zba234*zab241*st24*mt2*st13**3*za32
     & -3._dp/4*zba234*zab241*st24**2*mt2*st13**2*za32
     & -71._dp/48*zba234*zab241*st14*st24*mt2**2*st13*za32
     & -139._dp/144*zba234*zab241*st14*st24**2*mt2*st13*za32
     & +175._dp/48*zba234*zab241*st14**2*st24*mt2*st13*za32
     & +25._dp/12*zba234*zab241*st14*st24*mt2*st13**2*za32
     & +5._dp/48*zba234*zab241*st24**2*mt2**2*st34*za32
     & -1._dp/16*zba234*zab241*st24**2*mt2*st34**2*za32
     & +11._dp/24*zba234*zab241*st14*st24*mt2**2*st34*za32
     & -7._dp/48*zba234*zab241*st14*st24**2*mt2*st34*za32
     & +67._dp/48*zba234*zab241*st14*st24**3*st34*za32
     & -5._dp/24*zba234*zab241*st14**2*st24*mt2*st34*za32
     & +221._dp/72*zba234*zab241*st14**2*st24**2*st34*za32
     & -73._dp/144*zba234*zab241*st14**3*st24*st34*za32
     & +1._dp/6*zba234*zab241*st14*st24*mt2*st34**2*za32
     & -1._dp/24*zba234*zab241*st14*st24*st34**3*za32
     & +1._dp/24*zba234*zab241*st14**2*st24*st34**2*za32
     & +1._dp/24*za34*mt2**2*za12*zbab1342**2*zaba2342
     & +1._dp/8*za34*st14*mt2*za12*zbab1342**2*zaba2342
     & +3._dp/8*za34*st14**2*za12*zbab1342**2*zaba2342
     & -31._dp/48*za34*zaba2342*mt2*za12*zbab1342**2*st23
     & -283._dp/72*za34*zaba2342*st14*za12*zbab1342**2*st23
     & -53._dp/96*za34*zaba2342*za12*zbab1342**2*st23**2
     & +1._dp/4*za34*st13**2*za12*zbab1342**2*zaba2342
     & -53._dp/18*za34*st14*st13*za12*zbab1342**2*zaba2342
     & -1._dp/12*za34*mt2*st34*za12*zbab1342**2*zaba2342
     & -13._dp/48*za34*st14*st34*za12*zbab1342**2*zaba2342
     & -3._dp/2*zbab1342**3*za34*zaba2342*za12**2
     & -43._dp/96*zbab2342*za34*zab241*st14*za12*zbab1342*zaba2342
     & -46._dp/9*zbab2342*za34*zab241*st13*za12*zbab1342*zaba2342
     & +7._dp/4*za24*mt2**3*za12*za32*zbab1342**2
     & -127._dp/36*za24*st14**2*mt2*za12*za32*zbab1342**2
     & +31._dp/24*za24*st14*mt2*zbab1342**2*za12*za32*st23
     & -3._dp/4*za24*mt2*za12*za32*zbab1342**2*st23**2
     & +1._dp/12*za24*mt2**2*st34*za12*za32*zbab1342**2
     & -7._dp/16*za24*mt2*st34**2*za12*za32*zbab1342**2
     & -1._dp/48*za24*st34**3*za12*za32*zbab1342**2
     & -71._dp/48*za24*st14*mt2*st34*za12*za32*zbab1342**2
     & -49._dp/48*za24*st14**2*st34*za12*za32*zbab1342**2
     & +1._dp/24*za24*st14*st34**2*za12*za32*zbab1342**2
     & +11._dp/18*za24*st34*za12**2*za32*zbab1342**3
     & -7._dp/9*za24*zbab2342*za12*za32*zbab1342**2*zaba2342
     & +5._dp/32*zbab2342**2*za34*zab241**2*za12*zaba2342
     & +1._dp/4*zba234*mt2*za12*za32*zbab1342**2*zaba2342
     & +67._dp/72*zba234*st14*zbab1342**2*za12*za32*zaba2342
     & +1._dp/3*zba234*st23*zbab1342**2*za12*za32*zaba2342
     & +17._dp/24*zba234*st13*zbab1342**2*za12*za32*zaba2342
     & -1._dp/24*zba234*st34*za12*za32*zbab1342**2*zaba2342
     & -1._dp/3*zbab2342*zba234*zab241*zbab1342*za12*za32*zaba2342
     & -5._dp/48*za24*st24**2*mt2**3*za32*zbab1342
     & -1._dp/24*za24*st24**3*mt2**2*za32*zbab1342
     & -13._dp/12*za24*st24**4*mt2*za32*zbab1342
     & +55._dp/24*za24*st14*st24**2*mt2**2*za32*zbab1342
     & -41._dp/48*za24*st14*st24**3*mt2*za32*zbab1342
     & +155._dp/96*za24*st14**2*st24**2*mt2*za32*zbab1342
     & +7._dp/12*za24*st24*mt2**3*za32*zbab1342*st23
     & +17._dp/12*za24*st14*st24*mt2**2*zbab1342*za32*st23
     & -145._dp/36*za24*st14**2*st24*mt2*zbab1342*za32*st23
     & -37._dp/24*za24*st24*mt2**2*za32*zbab1342*st23**2
     & +1._dp/6*za24*st24*mt2*za32*zbab1342*st23**3
     & +25._dp/96*za24*st14*st24*mt2*zbab1342*za32*st23**2
     & +47._dp/48*za24*st24**2*mt2**2*za32*zbab1342*st23
     & -289._dp/48*za24*st24**3*mt2*za32*zbab1342*st23
     & +11._dp/48*za24*st24**2*mt2*za32*zbab1342*st23**2
     & -5._dp/16*za24*st24*mt2**3*st13*za32*zbab1342
     & -2._dp/3*za24*st24*mt2**2*st13**2*za32*zbab1342
     & +49._dp/16*za24*st24*mt2*st13**3*za32*zbab1342
     & +5._dp/24*za24*st14*st24*mt2**2*st13*zbab1342*za32
     & -377._dp/48*za24*st14**2*st24*mt2*st13*zbab1342*za32
     & -43._dp/48*za24*st14*st24*mt2*st13**2*zbab1342*za32
     & +13._dp/12*za24*st24**2*mt2**2*st13*za32*zbab1342
     & +7._dp/4*za24*st24**3*mt2*st13*za32*zbab1342
     & -125._dp/96*za24*st24**2*mt2*st13**2*za32*zbab1342
     & -949._dp/144*za24*st14*st24**2*mt2*st13*zbab1342*za32
     & +253._dp/48*za24*st24*mt2**2*st13*zbab1342*za32*st23
     & -895._dp/48*za24*st24*mt2*st13**2*zbab1342*za32*st23
     & +623._dp/48*za24*st24*mt2*st13*zbab1342*za32*st23**2
     & +5._dp/4*za24*st24**2*mt2*st13*zbab1342*za32*st23
     & -53._dp/48*za24*st14*st24*mt2**2*st34*za32*zbab1342
     & -3._dp/4*za24*st14**2*st24*mt2*st34*za32*zbab1342
     & -109._dp/24*za24*st14**3*st24*st34*za32*zbab1342
     & +1._dp/18*za24*st14*st24*mt2*st34**2*za32*zbab1342
     & +17._dp/16*za24*st14*st24*st34**3*za32*zbab1342
     & +27._dp/8*za24*st14**2*st24*st34**2*za32*zbab1342
     & +5._dp/48*za24*st24**2*mt2**2*st34*za32*zbab1342
     & +1._dp/48*za24*st24**3*mt2*st34*za32*zbab1342
     & -1._dp/24*za24*st24**2*mt2*st34**2*za32*zbab1342
     & +1._dp/48*za24*st24**2*st34**3*za32*zbab1342
     & -17._dp/48*za24*st14*st24**2*mt2*st34*za32*zbab1342
     & +79._dp/24*za24*st14*st24**3*st34*za32*zbab1342
     & +49._dp/18*za24*st14**2*st24**2*st34*za32*zbab1342
     & +9._dp/8*za24*st14*st24**2*st34**2*za32*zbab1342
     & +1._dp/16*za24*zbab2342*zab241*st24*mt2**3*za32
     & -61._dp/24*za24*zbab2342*zab241*st14*st24*mt2**2*za32
     & +23._dp/32*za24*zbab2342*zab241*st14**2*st24*mt2*za32
     & +1._dp/32*za24*zbab2342*zab241*st14*st24**2*mt2*za32
     & -5._dp/48*za24*zbab2342*zab241*st24*mt2**2*st13*za32
     & +65._dp/24*za24*zbab2342*zab241*st24*mt2*st13**2*za32
     & +313._dp/48*za24*zbab2342*zab241*st14*st24*mt2*st13*za32
     & -253._dp/48*za24*zbab2342*zab241*st24**2*mt2*st13*za32
     & -1._dp/12*za24*zbab2342*zab241*st24*mt2**2*st34*za32
     & +1._dp/16*za24*zbab2342*zab241*st24*mt2*st34**2*za32
     & +7._dp/48*za24*zbab2342*zab241*st14*st24*mt2*st34*za32
     & +7._dp/6*za24*zbab2342*zab241*st14**2*st24*st34*za32
     & -5._dp/24*za24*zbab2342*zab241*st14*st24*st34**2*za32
     & -1._dp/4*za24*zbab2342*zab241*st14*st24**2*st34*za32
     & +105._dp/16*za24*zaba1341*zab241*mt2*za32*zbab1342**2
     & -1._dp/16*za24*zaba1341*zab241*st14*zbab1342**2*za32
     & +31._dp/24*za24*zaba1341*zab241*st13*zbab1342**2*za32
     & +5._dp/24*za24*zaba1341*zab241*st34*za32*zbab1342**2
     & -1._dp/48*za34*zab241*st14*mt2**2*zaba1342*zbab1342
     & -1._dp/24*za34*zab241*st14**2*mt2*zaba1342*zbab1342
     & -1._dp/16*za34*zab241*st14**3*zaba1342*zbab1342
     & -7._dp/12*za34*zab241*mt2**2*st13*zaba1342*zbab1342
     & +11._dp/24*za34*zab241*mt2*st13**2*zaba1342*zbab1342
     & -1._dp/6*za34*zab241*st13**3*zaba1342*zbab1342
     & -1._dp/8*za34*zab241*st14*mt2*st13*zaba1342*zbab1342
     & -1._dp/8*za34*zab241*st14*mt2*st34*zaba1342*zbab1342
     & -1._dp/48*za34*zab241*st14*st34**2*zaba1342*zbab1342
     & -5._dp/48*za34*zab241*st14**2*st13*zaba1342*zbab1342
     & +1._dp/3*za34*zab241*st14*st13**2*zaba1342*zbab1342
     & +10._dp/3*za24*zbab2342*zab241*mt2*za32*zaba1342*zbab1342
     & +3._dp/4*za24*zbab2342*zab241*st14*zbab1342*zaba1342*za32
     & +1._dp/8*za24*zbab2342*zab241*st34*za32*zaba1342*zbab1342
     & -3._dp/2*za24*zbab2342*zab241*st13*zbab1342*zaba1342*za32
     & -1._dp/6*za34*zab241*st24*mt2**2*zaba1342*zbab1342
     & +1._dp/4*za34*zab241*st24**2*mt2*zaba1342*zbab1342
     & +1._dp/3*za34*zab241*st14*st24*mt2*zaba1342*zbab1342
     & -1._dp/18*za34*zab241*st24*mt2*st34*zaba1342*zbab1342
     & +19._dp/24*za34*zab241*st24*mt2*st13*zaba1342*zbab1342
     & +19._dp/24*zab241*za14*mt2*zbab1342**2*za31*zaba2342
     & -61._dp/96*za24*st23**2*zbab1342**2*za31*zaba2342
     & +9._dp/32*mt2*zba134*za12*zab341*st23**4
     & +3._dp/16*st14*mt2*zba134*za12*zab341*st23**3
     & +11._dp/32*st14**2*mt2*zba134*za12*zab341*st23**2
     & -1._dp/24*st14**3*mt2*zba134*za12*zab341*st23
     & +3._dp/8*mt2*st34*zba134*za12*zab341*st23**3
     & +1._dp/48*mt2*st34**2*zba134*za12*zab341*st23**2
     & -5._dp/24*st14**2*mt2*zba134*st34*za12*zab341*st23
     & -3._dp/8*st14**3*zba134*st34*za12*zab341*st23
     & +1._dp/24*st14*mt2*zba134*st34**2*za12*zab341*st23
     & +1._dp/48*st14*zba134*st34**3*za12*zab341*st23
     & +5._dp/24*st14**2*zba134*st34**2*za12*zab341*st23
     & +5._dp/24*st14*mt2*zba134*st34*za12*zab341*st23**2
     & +13._dp/24*st14*zba134*st34*za12*zab341*st23**3
     & -95._dp/72*st14**2*zba134*st34*za12*zab341*st23**2
     & +5._dp/24*st14*zba134*st34**2*za12*zab341*st23**2
     & -1._dp/4*zbab2342*mt2**2*zba134*za12*zab341*zaba2342
     & +1._dp/8*zbab2342*zaba2342*mt2*zba134*za12*zab341*st23
     & -9._dp/32*zbab2342*zaba2342*zba134*za12*zab341*st23**2
     & +1._dp/3*zbab2342*st14*mt2*zba134*za12*zab341*zaba2342
     & -5._dp/3*zbab2342*st14**2*zba134*za12*zab341*zaba2342
     & -23._dp/24*zbab2342*zaba2342*st14*zba134*za12*zab341*st23
     & -1._dp/12*zbab2342*mt2*zba134*st34*za12*zab341*zaba2342
     & +1._dp/24*zbab2342*zba134*st34**2*za12*zab341*zaba2342
     & +2._dp/3*zbab2342*zaba2342*zba134*st34*za12*zab341*st23
     & -9._dp/16*zbab2342*st14*zba134*st34*za12*zab341*zaba2342
     & +55._dp/48*zbab2342*zba134*st13**2*za12*zab341*zaba2342
     & +1._dp/2*zbab2342*zaba2342*zba134*st13*za12*zab341*st23
     & -89._dp/24*zbab2342*st14*zba134*st13*za12*zab341*zaba2342
     & -1._dp/3*mt2**2*zba134*za12*zaba1342*zbab1342*zab341
     & -5._dp/12*st23*mt2*zba134*za12*zaba1342*zbab1342*zab341
     & +13._dp/12*st23**2*zba134*za12*zaba1342*zbab1342*zab341
     & -1*st14*mt2*zba134*za12*zaba1342*zbab1342*zab341
     & -49._dp/24*st14**2*zba134*za12*zaba1342*zbab1342*zab341
     & +2._dp/3*st14*zba134*za12*zaba1342*zab341*zbab1342*st23
     & +1._dp/12*zba134*st34**2*za12*zaba1342*zbab1342*zab341
     & +7._dp/48*st14*zba134*st34*za12*zaba1342*zbab1342*zab341
     & -9._dp/32*zba134*st13**2*za12*zaba1342*zbab1342*zab341
     & +37._dp/48*st14*zba134*st13*za12*zaba1342*zab341*zbab1342
     & -5._dp/4*st24**2*zba134*za12*zaba1342*zbab1342*zab341
     & +91._dp/48*st14*st24*zba134*za12*zaba1342*zab341*zbab1342
     & -5._dp/24*zba234*st23**3*mt2*zab341*zaba2342
     & +1._dp/48*zba234*st14**2*mt2**2*zab341*zaba2342
     & +5._dp/24*zba234*st14**3*mt2*zab341*zaba2342
     & +1._dp/12*zba234*st23*st14*mt2**2*zab341*zaba2342
     & +1._dp/4*zba234*st23*st14**2*mt2*zab341*zaba2342
     & -5._dp/24*zba234*st23**2*st14*mt2*zab341*zaba2342
     & -1._dp/48*zba234*st23**3*st14*zab341*zaba2342
     & -1._dp/48*zba234*st23**2*mt2*st34*zab341*zaba2342
     & -1._dp/48*zba234*st14**2*st34**2*zab341*zaba2342
     & +1._dp/16*zba234*st23*st14*mt2*st34*zab341*zaba2342
     & -1._dp/48*zba234*st23*st14*st34**2*zab341*zaba2342
     & -1._dp/24*zba234*st23**2*st14*st34*zab341*zaba2342
     & -1._dp/48*zba234*mt2**2*st13**2*zab341*zaba2342
     & -1._dp/6*zba234*mt2*st13**3*zab341*zaba2342
     & -1._dp/8*st13**4*zab341*zaba2342*zba234
     & +5._dp/48*zba234*st23*mt2**2*st13*zab341*zaba2342
     & +2._dp/3*zba234*st23*mt2*st13**2*zab341*zaba2342
     & +167._dp/144*zba234*st23*st13**3*zab341*zaba2342
     & -65._dp/24*zba234*st23**2*mt2*st13*zab341*zaba2342
     & +3._dp/16*zba234*st23**3*st13*zab341*zaba2342
     & -5._dp/24*zba234*st23**2*st13**2*zab341*zaba2342
     & -1._dp/6*zba234*st14*mt2**2*st13*zab341*zaba2342
     & -5._dp/12*zba234*st14**2*mt2*st13*zab341*zaba2342
     & -23._dp/96*zba234*st14**3*st13*zab341*zaba2342
     & +7._dp/24*zba234*st14*mt2*st13**2*zab341*zaba2342
     & -3._dp/16*zba234*st14*st13**3*zab341*zaba2342
     & -3._dp/16*zba234*st14**2*st13**2*zab341*zaba2342
     & -1._dp/16*zba234*st23*st34**2*st13*zab341*zaba2342
     & +1._dp/6*zba234*st23**2*st34*st13*zab341*zaba2342
     & +1._dp/12*zba234*st24**2*mt2**2*zab341*zaba2342
     & -7._dp/48*zba234*st24**3*mt2*zab341*zaba2342
     & +1._dp/12*zba234*st23*st24*mt2**2*zab341*zaba2342
     & -5._dp/24*zba234*st23**2*st24*mt2*zab341*zaba2342
     & -3._dp/16*zba234*st23**3*st24*zab341*zaba2342
     & -3._dp/16*zba234*st23**2*st24**2*zab341*zaba2342
     & +5._dp/48*zba234*st14*st24*mt2**2*zab341*zaba2342
     & +25._dp/48*zba234*st14**2*st24*mt2*zab341*zaba2342
     & +25._dp/48*zba234*st14*st24**2*mt2*zab341*zaba2342
     & +13._dp/6*zba234*zaba2342*st14*st24*mt2*zab341*st23
     & -3._dp/8*zba234*zaba2342*st14*st24*zab341*st23**2
     & -1._dp/48*zba234*st24**2*mt2*st34*zab341*zaba2342
     & -1._dp/48*zba234*st24**2*st34**2*zab341*zaba2342
     & -1._dp/48*zba234*st14*st24*mt2*st34*zab341*zaba2342
     & -1._dp/24*zba234*st14*st24*st34**2*zab341*zaba2342
     & -5._dp/24*zba234*st24*mt2*st13**2*zab341*zaba2342
     & -3._dp/16*zba234*st24*st13**3*zab341*zaba2342
     & -37._dp/24*zba234*st24**2*mt2*st13*zab341*zaba2342
     & -11._dp/16*zba234*st24**3*st13*zab341*zaba2342
     & -95._dp/24*zba234*st24**2*st13**2*zab341*zaba2342
     & -1._dp/12*zba234*zaba2342*st24*mt2*st13*zab341*st23
     & -23._dp/48*zba234*zaba2342*st24*st13**2*zab341*st23
     & -13._dp/32*zba234*zaba2342*st24*st13*zab341*st23**2
     & -17._dp/16*zba234*zaba2342*st24**2*st13*zab341*st23
     & -19._dp/24*zba234*st14*st24*mt2*st13*zab341*zaba2342
     & -7._dp/32*zba234*st14**2*st24*st13*zab341*zaba2342
     & -1*zba234*st14*st24*st13**2*zab341*zaba2342
     & -29._dp/48*zba234*st14*st24**2*st13*zab341*zaba2342
     & +17._dp/144*st23*za14*mt2**2*zab341*zbab1342*zaba2342
     & -7._dp/8*st23**2*za14*mt2*zab341*zbab1342*zaba2342
     & +5._dp/24*za14*st14*mt2**2*zab341*zbab1342*zaba2342
     & +13._dp/16*za14*st14**2*mt2*zab341*zbab1342*zaba2342
     & -11._dp/12*za14*st14**3*zab341*zbab1342*zaba2342
     & +17._dp/8*st23*za14*st14*mt2*zab341*zbab1342*zaba2342
     & -7._dp/8*st23*za14*st14**2*zab341*zbab1342*zaba2342
     & -131._dp/144*st23**2*za14*st14*zab341*zbab1342*zaba2342
     & +17._dp/16*st23*za14*mt2*st34*zab341*zbab1342*zaba2342
     & -5._dp/72*st23*za14*st34**2*zab341*zbab1342*zaba2342
     & +3._dp/2*st23**2*za14*st34*zab341*zbab1342*zaba2342
     & +5._dp/24*za14*st14**2*st34*zab341*zbab1342*zaba2342
     & -1._dp/24*za14*st14*st34**2*zab341*zbab1342*zaba2342
     & +11._dp/6*st23*za14*st14*st34*zab341*zbab1342*zaba2342
     & -1._dp/16*za14*mt2*st13**2*zab341*zbab1342*zaba2342
     & +23._dp/48*za14*st13**3*zab341*zbab1342*zaba2342
     & +35._dp/48*st23*za14*mt2*st13*zab341*zbab1342*zaba2342
     & +5._dp/96*st23*za14*st13**2*zab341*zbab1342*zaba2342
     & -61._dp/24*st23**2*za14*st13*zab341*zbab1342*zaba2342
     & -11._dp/12*za14*st14*mt2*st13*zab341*zbab1342*zaba2342
     & +65._dp/48*za14*st14**2*st13*zab341*zbab1342*zaba2342
     & +53._dp/48*za14*st14*st13**2*zab341*zbab1342*zaba2342
     & -1._dp/12*za14*st34**2*st13*zab341*zbab1342*zaba2342
     & +13._dp/12*za14*st34*st13**2*zab341*zbab1342*zaba2342
     & +5._dp/48*za14*st24*mt2**2*zab341*zbab1342*zaba2342
     & +5._dp/12*za14*st24**2*mt2*zab341*zbab1342*zaba2342
     & +1._dp/4*za14*st24**3*zab341*zbab1342*zaba2342
     & -17._dp/8*st23*za14*st24*mt2*zab341*zbab1342*zaba2342
     & +107._dp/12*st23**2*za14*st24*zab341*zbab1342*zaba2342
     & -53._dp/32*st23*za14*st24**2*zab341*zbab1342*zaba2342
     & +17._dp/16*za14*st14*st24*mt2*zab341*zbab1342*zaba2342
     & -277._dp/72*za14*st14**2*st24*zab341*zbab1342*zaba2342
     & -71._dp/48*za14*st14*st24**2*zab341*zbab1342*zaba2342
     & -61._dp/32*zaba2342*za14*st14*st24*zab341*zbab1342*st23
     & -1._dp/48*za14*st24*st34**2*zab341*zbab1342*zaba2342
     & +5._dp/24*za14*st24**2*st34*zab341*zbab1342*zaba2342
     & +5._dp/12*za14*st14*st24*st34*zab341*zbab1342*zaba2342
     & +115._dp/48*za14*st24*mt2*st13*zab341*zbab1342*zaba2342
     & +239._dp/144*za14*st24*st13**2*zab341*zbab1342*zaba2342
     & -13._dp/48*za14*st24**2*st13*zab341*zbab1342*zaba2342
     & -2197._dp/144*zaba2342*za14*st24*st13*zab341*zbab1342*st23
     & -83._dp/24*za14*st14*st24*st13*zab341*zbab1342*zaba2342
     & -1._dp/16*zba234*mt2*zab341*zaba1342*zbab1342*zaba2342
     & -1._dp/24*st14*mt2**2*zba134*za32*zaba1342*zbab1342
     & +5._dp/48*st14**2*mt2*zba134*za32*zaba1342*zbab1342
     & +9._dp/8*st14**3*zba134*za32*zaba1342*zbab1342
     & +1._dp/12*st14*mt2*zba134*zbab1342*zaba1342*za32*st23
     & +269._dp/72*st14**2*zba134*zbab1342*zaba1342*za32*st23
     & -13._dp/12*st14*zba134*zbab1342*zaba1342*za32*st23**2
     & -7._dp/72*mt2*zba134*st34*za32*zaba1342*zbab1342*st23
     & +7._dp/16*zba134*st34**2*za32*zaba1342*zbab1342*st23
     & +19._dp/48*zba134*st34*za32*zaba1342*zbab1342*st23**2
     & -1._dp/6*st14*mt2*zba134*st34*za32*zaba1342*zbab1342
     & -11._dp/48*st14**2*zba134*st34*za32*zaba1342*zbab1342
     & +1._dp/12*st14*zba134*st34**2*za32*zaba1342*zbab1342
     & -1*st14*zba134*zbab1342*st34*zaba1342*za32*st23
     & +17._dp/48*mt2*zba134*st13*zbab1342*st34*zaba1342*za32
     & -1._dp/48*zba134*st13*zbab1342*st34**2*zaba1342*za32
     & -13._dp/24*zba134*st13**2*zbab1342*st34*zaba1342*za32
     & +1._dp/12*st24*mt2**2*zba134*za32*zaba1342*zbab1342
     & +17._dp/12*st24**3*zba134*za32*zaba1342*zbab1342
     & -15._dp/16*st24*mt2*zba134*zbab1342*zaba1342*za32*st23
     & +1._dp/8*st24*zba134*zbab1342*zaba1342*za32*st23**2
     & +7._dp/6*st24**2*zba134*zbab1342*zaba1342*za32*st23
     & -3._dp/4*st14*st24*mt2*zba134*zbab1342*zaba1342*za32
     & -259._dp/96*st14**2*st24*zba134*zbab1342*zaba1342*za32
     & +263._dp/96*st14*st24**2*zba134*zbab1342*zaba1342*za32
     & +331._dp/72*st14*st24*zba134*zbab1342*zaba1342*za32*st23
     & +1._dp/18*st24*zba134*st34**2*za32*zaba1342*zbab1342
     & -1._dp/4*st24**2*zba134*st34*za32*zaba1342*zbab1342
     & -1._dp/6*st14*st24*zba134*zbab1342*st34*zaba1342*za32
     & +1._dp/4*st24*mt2*zba134*st13*zbab1342*zaba1342*za32
     & -3._dp/8*st24*zba134*st13**2*zbab1342*zaba1342*za32
     & -25._dp/12*st24**2*zba134*st13*zbab1342*zaba1342*za32
     & -109._dp/36*st14*st24*zba134*st13*zbab1342*zaba1342*za32
     & -11._dp/24*zbab2342*st23*mt2**2*zba134*za32*zaba2342
     & +2._dp/3*zaba1341*zba134*za32*zbab1342**2*zaba2342
     & -5._dp/24*zbab2342*st23**2*mt2*zba134*za32*zaba2342
     & -1._dp/6*zbab2342*st23*mt2*zba134*st34*za32*zaba2342
     & +1._dp/48*zbab2342*st23*zba134*st34**2*za32*zaba2342
     & +5._dp/24*zbab2342*st23**2*zba134*st34*za32*zaba2342
     & +7._dp/6*zbab2342*st23*mt2*zba134*st13*za32*zaba2342
     & -17._dp/36*zbab2342*st23*zba134*st13**2*za32*zaba2342
     & +11._dp/12*zbab2342*st23**2*zba134*st13*za32*zaba2342
     & -1._dp/24*zbab2342*mt2*zba134*st13*st34*za32*zaba2342
     & +95._dp/48*zbab2342*zba134*st13**2*st34*za32*zaba2342
     & -37._dp/48*zbab2342*zba134*st13*st34**2*za32*zaba2342
     & +1._dp/8*zbab2342*st23*zba134*st13*st34*za32*zaba2342
     & -5._dp/8*zbab2342*st23*st14*mt2*zba134*za32*zaba2342
     & +257._dp/48*zbab2342*st23*st14**2*zba134*za32*zaba2342
     & -5._dp/24*zbab2342*st23*st14*zba134*st34*za32*zaba2342
     & -19._dp/48*zbab2342*mt2*zba134*za12*za32*zbab1342*zaba2342
     & +13._dp/32*zbab2342*st23*zba134*zbab1342*za12*za32*zaba2342
     & -11._dp/24*zbab2342*zba134*st13*zbab1342*za12*za32*zaba2342
     & +413._dp/36*zbab2342*st14*zba134*zbab1342*za12*za32*zaba2342
     & -7._dp/12*zbab2342**2*zab241*zba134*za12*za32*zaba2342
     & -1._dp/8*zba134*zbab1342**2*za12*zaba1342*za32*st23
     & -1._dp/6*zba134*st34*za12*za32*zaba1342*zbab1342**2
     & -7._dp/24*zbab2342*zab241*mt2**2*zba134*zaba1342*za32
     & -1._dp/12*zbab2342*zab241*mt2*zba134*st34*zaba1342*za32
     & -3._dp/2*zbab2342*zab241*zba134*zbab1342*za12*zaba1342*za32
     & +1._dp/12*zbab2342*zab241*zba134*st34**2*zaba1342*za32
     & +5._dp/24*zbab2342*zab241*mt2*zba134*st13*zaba1342*za32
     & +59._dp/96*zbab2342*zab241*zba134*st13**2*zaba1342*za32
     & +5._dp/12*zbab2342*zab241*st14*mt2*zba134*zaba1342*za32
     & -7._dp/24*za34*zaba1341*zab241*zbab1342**2*zaba2342
     & -25._dp/96*zbab2342*za34*mt2*zbab1341**2*za12**3
     & +7._dp/24*zbab2342*za34*zbab1341**2*st34*za12**3
     & +1._dp/3*za24*zbab2342*mt2*zbab1341*za12*za32*st23**2
     & -1._dp/12*zbab2342*za34*zaba2342*zbab1341*za12*st23**2
     & -17._dp/24*zbab2342*za24*mt2**3*zbab1341*za12*za32
     & -109._dp/96*za24*zbab2342*mt2*zbab1341*za12**2*za32*zbab1342
     & -3._dp/4*za24*za12*zbab1342**3*za31*zaba2342
     & -13._dp/144*za24*mt2**2*zbab1342**2*za31*zaba2342
     & +3._dp/8*zba234*st14**3*zbab1341*za31*zaba2342
     & -5._dp/24*za14*zbab1341**2*za12*zaba1342*zbab1342*za31
     & +3._dp/16*za34*st14**2*mt2**2*zbab1341*zaba1342
     & +1._dp/24*za34*st14**2*zbab1341*st34**2*zaba1342
     & -1._dp/4*za34*st14**3*zbab1341*st34*zaba1342
     & -13._dp/48*za34*mt2**2*zbab1341*za12*zaba1342*zbab1342
     & +1._dp/16*za14*mt2**3*zbab1341**2*za12*za31
     & -65._dp/96*za14*mt2*zbab1341**2*za12**2*zbab1342*za31
     & +1._dp/12*za14*mt2**2*zbab1341**2*st34*za12*za31
     & -13._dp/48*zbab2342*za34*mt2*zbab1341*st34*za12*zaba2342
     & +1._dp/12*zbab2342*za34*zbab1341*st34**2*za12*zaba2342
     & +1._dp/3*zbab2342*za34*st14*zbab1341*st34*za12*zaba2342
     & -3._dp/16*zbab2342*za34*zaba2342*mt2*zbab1341*za12*st23
     & +53._dp/24*zbab2342*za34*zaba2342*zbab1341*st34*za12*st23
     & -13._dp/18*zbab2342*za34*zaba2342*st14*zbab1341*za12*st23
     & +121._dp/96*zbab2342*za34*zaba2342*zbab1341*st13*za12*st23
     & -329._dp/72*zbab2342*za34*zbab1341*za12**2*zbab1342*zaba2342
     & -1._dp/12*za14*mt2**2*zbab1341*zbab1342*za31*zaba2342
     & +1._dp/48*za14*mt2*zbab1341*st34*zbab1342*za31*zaba2342
     & +5._dp/12*za14*st14*mt2*zbab1341*zbab1342*za31*zaba2342
     & -53._dp/48*za14*st14**2*zbab1341*zbab1342*za31*zaba2342
     & -11._dp/48*za14*st14*zbab1341*st34*zbab1342*za31*zaba2342
     & -17._dp/48*za14*zbab1341*za12*zbab1342**2*za31*zaba2342
     & -1._dp/48*za14*mt2*zbab1341**2*st34**2*za12*za31
     & -1._dp/48*za14*zbab1341**2*st34**3*za12*za31
     & +5._dp/24*za14*st14*mt2*zbab1341**2*st34*za12*za31
     & -145._dp/144*za14*mt2*zbab1341**2*za12*za31*st23**2
     & +1._dp/6*za14*mt2*zbab1341**2*st34*za12*za31*st23
     & -1._dp/24*za14*zbab1341**2*st34**2*za12*za31*st23
     & -1._dp/48*za14*zbab1341**2*st34*za12*za31*st23**2
     & -1._dp/6*za14*st14*mt2*zbab1341**2*za12*za31*st23
     & -13._dp/48*st23*za14*mt2*zbab1341*zbab1342*za31*zaba2342
     & +1._dp/6*za34*zaba1341*mt2*zbab1341*zbab1342*zaba2342
     & +5._dp/48*za34*zaba1341*zbab1341*st34*zbab1342*zaba2342
     & +5._dp/24*za34*zaba1341*st14*zbab1341*zbab1342*zaba2342
     & -23._dp/24*za34*zaba1341*st23*zbab1341*zbab1342*zaba2342
     & +53._dp/48*za34*zaba1341*zbab1341*st13*zbab1342*zaba2342
     & -17._dp/24*za34*zaba1341*zbab1341**2*za12*st23**2
     & -1._dp/4*za34*zaba1341*zbab1341**2*st34*za12*st23
     & -1._dp/48*za24*zbab1341*st34**3*za12*zbab1342*za31
     & +13._dp/48*za34*st23*zab132*zbab1341*st34**2*zaba2342
     & +1._dp/6*za34*st23**3*zab132*zbab1341*zaba2342
     & +29._dp/12*za34*st23**2*zab132*mt2*zbab1341*zaba2342
     & +13._dp/48*za34*st23*zab132*mt2**2*zbab1341*zaba2342
     & -13._dp/4*zbab2342*za34*zab132*zbab1341*zaba2342**2
     & -5._dp/12*za24*st14**2*zbab1341*st34*za12*zbab1342*za31
     & +43._dp/12*za34*zab241*zab142*st14**2*zbab1342*zaba2342
     & -1._dp/48*za34*zab241*zab142*st14*mt2*zbab1342*zaba2342
     & -25._dp/24*zbab1342**2*za34*zab132*zaba2342**2
     & +1._dp/6*za34*zaba1341*zab142*zbab1341**2*zaba2342
     & +23._dp/48*zba234*zab142*zab341*zbab1342*zaba2342**2
     & -7._dp/6*zba234*zab132*zab341*zbab1342*zaba2342**2
     & -17._dp/48*za34*st23**2*zab132*zbab1341*st34*zaba2342
     & +3._dp/2*za34*zab231*st34**2*za12**2*zbab1342**2
     & -17._dp/48*za34*zab241*zab142*mt2**2*zbab1342*zaba2342
     & +7._dp/6*za24*mt2*st34*za12**2*zab341*zbab1342**2
     & -1._dp/48*za24*st14**3*mt2*za12*zab341*zbab1342
     & +7._dp/24*za24*st14*mt2*za12*zab341*zbab1342*st23**2
     & +13._dp/48*za24*st14**2*mt2*za12*zab341*zbab1342*st23
     & -1._dp/12*za24*st14*mt2*st34**2*za12*zab341*zbab1342
     & +5._dp/48*za24*st14*st34**3*za12*zab341*zbab1342
     & +13._dp/16*za24*st14**2*st34**2*za12*zab341*zbab1342
     & +241._dp/144*za24*st14**3*st34*za12*zab341*zbab1342
     & +29._dp/48*za24*st14*st34*za12**2*zab341*zbab1342**2
     & -43._dp/6*za24*zbab2342*mt2*za12*zab341*zbab1342*zaba2342
     & -191._dp/48*za24*zbab2342*zaba2342*za12*zab341*zbab1342*st23
     & +23._dp/48*za24*zbab2342*st34*za12*zab341*zbab1342*zaba2342
     & +263._dp/96*za24*zbab2342*st14*za12*zab341*zbab1342*zaba2342
     & -755._dp/72*za24*zbab2342*st13*za12*zab341*zbab1342*zaba2342
     & -35._dp/48*za24*zab142*mt2**2*zab341*zbab1342*zaba2342
     & -17._dp/48*zab142*st14*mt2**2*zba134*zab341*zaba2342
     & -5._dp/12*zab142*st14**2*mt2*zba134*zab341*zaba2342
     & +1._dp/16*zab142*st14**3*zba134*zab341*zaba2342
     & -1._dp/12*zab142*st14*mt2*zba134*st34*zab341*zaba2342
     & +1._dp/16*zab142*st14*zba134*st34**2*zab341*zaba2342
     & -5._dp/24*zab142*st14**2*zba134*st34*zab341*zaba2342
     & +1._dp/4*zab142*mt2**2*zba134*st13*zab341*zaba2342
     & -3._dp/8*zab142*mt2*zba134*st13**2*zab341*zaba2342
     & -107._dp/96*zab142*zba134*st13**3*zab341*zaba2342
     & +11._dp/24*zab142*st14*mt2*zba134*st13*zab341*zaba2342
     & -1._dp/24*zab142*st14*zba134*st13**2*zab341*zaba2342
     & +1._dp/6*zab142*st14**2*zba134*st13*zab341*zaba2342
     & -259._dp/48*zab142*mt2*zba134*za12*zab341*zbab1342*zaba2342
     & -1._dp/6*st23**2*mt2**2*zba134*zaba1342*zab341
     & +9._dp/8*st23**3*mt2*zba134*zaba1342*zab341
     & -3._dp/16*zaba1342*zba134*zab341*st23**4
     & -1._dp/48*st23**2*mt2*st34*zba134*zaba1342*zab341
     & +1._dp/16*st23**2*st34**2*zba134*zaba1342*zab341
     & -1._dp/6*st23**3*st34*zba134*zaba1342*zab341
     & +1._dp/4*st23*st14*mt2**2*zba134*zaba1342*zab341
     & +5._dp/8*st23*st14**2*mt2*zba134*zaba1342*zab341
     & +23._dp/96*st23*st14**3*zba134*zaba1342*zab341
     & -13._dp/48*st23**2*st14*mt2*zba134*zaba1342*zab341
     & -3._dp/8*st23**2*st14**2*zba134*zaba1342*zab341
     & -9._dp/16*st23**3*st14*zba134*zaba1342*zab341
     & +1._dp/16*st23*st14*mt2*zba134*st34*zaba1342*zab341
     & -1._dp/48*st23*st14*zba134*st34**2*zaba1342*zab341
     & +1._dp/8*st23**2*st14*zba134*st34*zaba1342*zab341
     & -1._dp/4*st23*st14**2*zba134*st34*zaba1342*zab341
     & -1._dp/24*mt2**2*zba134*st13**2*zaba1342*zab341
     & +5._dp/24*mt2*zba134*st13**3*zaba1342*zab341
     & +3._dp/16*zaba1342*zba134*st13**4*zab341
     & -5._dp/48*st23*mt2**2*zba134*st13*zaba1342*zab341
     & +7._dp/12*st23*mt2*zba134*st13**2*zaba1342*zab341
     & -5._dp/12*st23*zba134*st13**3*zaba1342*zab341
     & -35._dp/24*st23**2*mt2*zba134*st13*zaba1342*zab341
     & -157._dp/36*st23**2*zba134*st13**2*zaba1342*zab341
     & +5._dp/24*st23**3*zba134*st13*zaba1342*zab341
     & +17._dp/48*zab142*zba134*zab342*zbab1342*zaba2342**2
     & -7._dp/12*zb12*za14*zbab1342**2*za31*zaba2342**2
     & +19._dp/8*zb12*zba234*st34*zbab1342*za31*zaba2342**2
     & -7._dp/144*zba234*zab241*mt2**2*zbab1342*za31*zaba2342
     & +1._dp/12*st23*mt2**2*zba134*zbab1342*za31*zaba2342
     & +31._dp/12*st23**2*mt2*zba134*zbab1342*za31*zaba2342
     & -3._dp/8*st23**3*zba134*zbab1342*za31*zaba2342
     & +1._dp/2*zbab2342*zba134*zbab1342*za31*zaba2342**2
     & -1._dp/48*st23*mt2*zba134*st34*zbab1342*za31*zaba2342
     & -13._dp/24*st23**2*zba134*st34*zbab1342*za31*zaba2342
     & -5._dp/16*za24*st23*mt2*zbab1342**2*za31*zaba2342
     & -7._dp/24*zab231*za34*mt2**3*st23**3
     & -5._dp/24*zab231*za34*mt2**2*st23**4
     & -1._dp/48*za34*zab231*mt2**2*st34*st23**3
     & +15._dp/16*zba234*zab231*mt2**3*za32*st23**2
     & -15._dp/8*zba234*zab231*mt2**2*za32*st23**3
     & +3._dp/16*zba234*zab231*mt2*za32*st23**4
     & +1._dp/72*zba234*zab231*mt2**2*st34*za32*st23**2
     & -23._dp/48*zba234*zab231*mt2*st34*za32*st23**3
     & -3._dp/16*zba234*zab231*st34*za32*st23**4
     & -7._dp/24*zba234*zab231*mt2*st34**2*za32*st23**2
     & -5._dp/24*zba234*zab231*st34**2*za32*st23**3
     & -1._dp/48*zba234*zab231*st34**3*za32*st23**2
     & +5._dp/24*zab231*st13**4*za34*mt2**2
     & -1._dp/6*zab231*st13**5*za34*mt2
     & +1._dp/3*za34*zab231*mt2**3*st13**2*st23
     & -31._dp/24*za34*zab231*mt2**2*st13**3*st23
     & +187._dp/144*za34*zab231*mt2*st13**4*st23
     & -1._dp/4*za34*zab231*mt2**3*st13*st23**2
     & -13._dp/4*za34*zab231*mt2**2*st13**2*st23**2
     & +1._dp/6*za34*zab231*mt2*st13**3*st23**2
     & -133._dp/24*za34*zab231*mt2**2*st13*st23**3
     & +1._dp/6*za34*zab231*mt2*st13**2*st23**3
     & -283._dp/24*za34*zab231*mt2*st13*st23**4
     & -1._dp/48*za34*zab231*mt2**2*st34*st13**3
     & +47._dp/144*za34*zab231*mt2**2*st34*st13**2*st23
     & -13._dp/24*za34*zab231*mt2*st34*st13**3*st23
     & -7._dp/144*za34*zab231*mt2**2*st34*st13*st23**2
     & +5._dp/8*za34*zab231*mt2*st34*st13**2*st23**2
     & -23._dp/48*za34*zab231*mt2*st34*st13*st23**3
     & -5._dp/16*za34*zab231*mt2*st34**2*st13**2*st23
     & -7._dp/8*za34*zab231*mt2*st34**2*st13*st23**2
     & +9._dp/16*zba234*zab231*mt2**3*st13*za32*st23
     & +29._dp/8*zba234*zab231*mt2**2*st13**2*za32*st23
     & -7._dp/144*zba234*zab231*mt2*st13**3*za32*st23
     & +695._dp/48*zba234*zab231*mt2**2*st13*za32*st23**2
     & +7._dp/36*zba234*zab231*mt2*st13**2*za32*st23**2
     & +113._dp/6*zba234*zab231*mt2*st13*za32*st23**3
     & -1._dp/6*zba234*zab231*mt2**2*st34*st13**2*za32
     & +11._dp/24*zba234*zab231*mt2*st34*st13**3*za32
     & -13._dp/48*zba234*zab231*st34*st13**4*za32
     & +1._dp/4*zba234*zab231*mt2**2*st34*st13*za32*st23
     & +19._dp/24*zba234*zab231*mt2*st34*st13**2*za32*st23
     & -25._dp/32*zba234*zab231*st34*st13**3*za32*st23
     & +41._dp/24*zba234*zab231*mt2*st34*st13*za32*st23**2
     & +41._dp/48*zba234*zab231*st34*st13**2*za32*st23**2
     & -1._dp/8*zba234*zab231*st34*st13*za32*st23**3
     & +1._dp/24*zba234*zab231*mt2*st34**2*st13**2*za32
     & +3._dp/8*zba234*zab231*st34**2*st13**3*za32
     & +85._dp/48*zba234*zab231*mt2*st34**2*st13*za32*st23
     & -5._dp/4*zba234*zab231*st34**2*st13**2*za32*st23
     & -2*zba234*zab231*st34**2*st13*za32*st23**2
     & -1._dp/48*zba234*zab231*st34**3*st13**2*za32
     & -19._dp/144*zba234*zab231*st34**3*st13*za32*st23
     & -1._dp/24*zab231*za34*mt2**3*st24**3
     & -1._dp/24*zab231*za34*mt2**2*st24**4
     & -13._dp/12*zab231*za34*mt2*st24**5
     & +1._dp/3*za34*zab231*st24**2*mt2**3*st23
     & +1*za34*zab231*st24**3*mt2**2*st23
     & -289._dp/48*za34*zab231*st24**4*mt2*st23
     & -1._dp/36*za34*zab231*st24*mt2**3*st23**2
     & -7._dp/4*za34*zab231*st24**2*mt2**2*st23**2
     & +11._dp/48*za34*zab231*st24**3*mt2*st23**2
     & -25._dp/48*za34*zab231*st24*mt2**2*st23**3
     & +1._dp/6*za34*zab231*st24**2*mt2*st23**3
     & -3._dp/16*za34*zab231*st24*mt2*st23**4
     & +5._dp/48*za34*zab231*st24*mt2**3*st13**2
     & +31._dp/48*za34*zab231*st24*mt2**2*st13**3
     & -101._dp/96*za34*zab231*st24*mt2*st13**4
     & +1._dp/12*za34*zab231*st24**2*mt2**3*st13
     & +13._dp/6*za34*zab231*st24**2*mt2**2*st13**2
     & +455._dp/144*za34*zab231*st24**2*mt2*st13**3
     & +65._dp/48*za34*zab231*st24**3*mt2**2*st13
     & -49._dp/96*za34*zab231*st24**3*mt2*st13**2
     & +1*za34*zab231*st24**4*mt2*st13
     & +1._dp/48*za34*zab231*st24*mt2**3*st13*st23
     & +43._dp/12*za34*zab231*st24*mt2**2*st13**2*st23
     & -95._dp/96*za34*zab231*st24*mt2*st13**3*st23
     & +233._dp/48*za34*zab231*st24**2*mt2**2*st13*st23
     & -79._dp/18*za34*zab231*st24**2*mt2*st13**2*st23
     & +31._dp/48*za34*zab231*st24**3*mt2*st13*st23
     & +49._dp/48*za34*zab231*st24*mt2**2*st13*st23**2
     & +15._dp/16*za34*zab231*st24*mt2*st13**2*st23**2
     & -127._dp/24*za34*zab231*st24**2*mt2*st13*st23**2
     & +1._dp/12*za34*zab231*st24*mt2*st13*st23**3
     & +17._dp/48*zba234*zab231*st24**2*mt2**3*za32
     & +1._dp/16*zba234*zab231*st24**3*mt2**2*za32
     & +1._dp/36*zba234*zab231*st24*mt2**3*za32*st23
     & -3._dp/8*zba234*zab231*st24**2*mt2**2*za32*st23
     & -13._dp/12*zba234*zab231*st24**3*mt2*za32*st23
     & +25._dp/16*zba234*zab231*st24*mt2**2*za32*st23**2
     & -6*zba234*zab231*st24**2*mt2*za32*st23**2
     & +5._dp/12*zba234*zab231*st24*mt2*za32*st23**3
     & +3._dp/16*zba234*zab231*st24*mt2**3*st13*za32
     & -19._dp/4*zba234*zab231*st24*mt2**2*st13**2*za32
     & +23._dp/12*zba234*zab231*st24*mt2*st13**3*za32
     & +29._dp/24*zba234*zab231*st24**2*mt2**2*st13*za32
     & -155._dp/16*zba234*zab231*st24**2*mt2*st13**2*za32
     & +13._dp/24*zba234*zab231*st24**3*mt2*st13*za32
     & -11._dp/16*zba234*zab231*st24*mt2**2*st13*za32*st23
     & -49._dp/32*zba234*zab231*st24*mt2*st13**2*za32*st23
     & +917._dp/48*zba234*zab231*st24**2*mt2*st13*za32*st23
     & +35._dp/48*zba234*zab231*st24*mt2*st13*za32*st23**2
     & +1._dp/8*zbab2342*za34*st24*zbab1342*zaba2342**2
     & -21._dp/8*zba234*zbab1342**2*za31*zaba2342**2
     & +7._dp/16*za14*zbab1342**2*zab342*zaba2342**2
     & +61._dp/32*st23**2*st14*zba134*zbab1342*za31*zaba2342
     & -7._dp/48*st23*st14*mt2*zba134*zbab1342*za31*zaba2342
     & -13._dp/9*st23*st14**2*zba134*zbab1342*za31*zaba2342
     & +23._dp/48*st14**2*zba134*st34*zbab1342*za31*zaba2342
     & -11._dp/24*st23*st14*zba134*st34*zbab1342*za31*zaba2342
     & -1._dp/48*mt2**2*zba134*st13*zbab1342*za31*zaba2342
     & +7._dp/8*mt2*zba134*st13**2*zbab1342*za31*zaba2342
     & -7._dp/12*zba134*st13**3*zbab1342*za31*zaba2342
     & +5._dp/48*za24*mt2*st34*zbab1342**2*za31*zaba2342
     & -1._dp/16*zbab2342*zba234*mt2*zab341*zaba2342**2
     & +1._dp/48*zbab2342*zba234*st34*zab341*zaba2342**2
     & +61._dp/24*zbab2342*zba234*st13*zab341*zaba2342**2
     & +13._dp/48*zba234*st13**2*za12*zab341*zbab1342*zaba2342
     & +113._dp/32*zba234*zaba2342*st13*za12*zab341*zbab1342*st23
     & +449._dp/144*zba234*st14*st13*za12*zab341*zbab1342*zaba2342
     & -9._dp/4*zba234*st14*mt2*za12*zab341*zbab1342*zaba2342
     & +57._dp/32*zba234*st14**2*za12*zab341*zbab1342*zaba2342
     & +29._dp/36*zba234*zaba2342*st14*za12*zab341*zbab1342*st23
     & -13._dp/8*zba234*st14*st34*za12*zab341*zbab1342*zaba2342
     & -1*zba234*mt2*st34*za12*zab341*zbab1342*zaba2342
     & +1._dp/144*zba234*st34**2*za12*zab341*zbab1342*zaba2342
     & +1*zba234*zaba2342*mt2*za12*zab341*zbab1342*st23
     & -1._dp/3*zba234*zaba2342*za12*zab341*zbab1342*st23**2
     & -3._dp/4*zba234*za12**2*zab341*zbab1342**2*zaba2342
     & +79._dp/16*za14*mt2*za12*zab341*zbab1342**2*zaba2342
     & +3._dp/4*zaba2342*za14*za12*zab341*zbab1342**2*st23
     & +5._dp/48*za14*st34*za12*zab341*zbab1342**2*zaba2342
     & +3._dp/4*za14*st14*za12*zab341*zbab1342**2*zaba2342
     & -1._dp/3*za14*st13*za12*zab341*zbab1342**2*zaba2342
     & -5._dp/48*zaba2342*za14*zaba1342*zbab1342**2*zab341
     & -1._dp/2*zba234*zaba2342*st23*zaba1342*zbab1342*zab341
     & +1._dp/48*zba234*st34*zab341*zaba1342*zbab1342*zaba2342
     & +5._dp/48*zba234*st14*zab341*zaba1342*zbab1342*zaba2342
     & +5._dp/6*zba234*zaba2342*st13*zaba1342*zbab1342*zab341
     & +31._dp/32*zba234*st24**2*za12*zab341*zbab1342*zaba2342
     & -165._dp/16*zba234*zaba2342*st24*za12*zab341*zbab1342*st23
     & -61._dp/48*zba234*st14*st24*za12*zab341*zbab1342*zaba2342
     & +1849._dp/144*zba234*st24*st13*za12*zab341*zbab1342*zaba2342
     & +7._dp/12*zba234*st24*zbab1342**2*za12*za32*zaba2342
     & -1._dp/16*zba234*st24*mt2**2*za32*zbab1342*zaba2342
     & +13._dp/12*zba234*st24**3*za32*zbab1342*zaba2342
     & +149._dp/24*zba234*st23*st24**2*zbab1342*za32*zaba2342
     & -1._dp/16*zba234*st23*st24*mt2*zbab1342*za32*zaba2342
     & -7._dp/48*zba234*st24*mt2*st34*za32*zbab1342*zaba2342
     & +1._dp/8*zba234*st24**2*st34*za32*zbab1342*zaba2342
     & +1._dp/24*zba234*st24*st34**2*za32*zbab1342*zaba2342
     & +17._dp/48*zba234*st14*st24*st34*zbab1342*za32*zaba2342
     & +43._dp/48*zba234*st14*st24**2*zbab1342*za32*zaba2342
     & +115._dp/96*zba234*st14**2*st24*zbab1342*za32*zaba2342
     & -17._dp/16*zba234*zaba2342*st14*st24*zbab1342*za32*st23
     & -137._dp/36*zba234*st14*st24*st13*zbab1342*za32*zaba2342
     & -13._dp/24*zba234*st24*mt2*st13*zbab1342*za32*zaba2342
     & +43._dp/32*zba234*st24*st13**2*zbab1342*za32*zaba2342
     & +287._dp/48*zba234*st24**2*st13*zbab1342*za32*zaba2342
     & -1._dp/16*zba234*zaba2342*st24*st13*zbab1342*za32*st23
     & +17._dp/48*zba234*st24*zab342*zbab1342*zaba2342**2
     & +5._dp/24*zba234*st23*zab342*zbab1342*zaba2342**2
     & -3._dp/8*zba234*st14*zab342*zbab1342*zaba2342**2
     & +27._dp/8*zba234*zbab1342**2*zaba1342*za32*zaba2342
     & +25._dp/48*za34*mt2*zaba1342*zbab1342**2*zaba2342
     & -79._dp/24*za34*st23*zaba1342*zbab1342**2*zaba2342
     & +1._dp/18*za34*st34*zaba1342*zbab1342**2*zaba2342
     & +19._dp/48*za34*st14*zaba1342*zbab1342**2*zaba2342
     & -1._dp/24*za34*st13*zaba1342*zbab1342**2*zaba2342
     & +1._dp/4*za24*zab342*zaba1342*zbab1342**2*zaba2342
     & +5._dp/36*za24*mt2**2*za32*zaba1342*zbab1342**2
     & -1._dp/2*za24*mt2*za32*zaba1342*zbab1342**2*st23
     & +17._dp/12*za24*za32*zaba1342*zbab1342**2*st23**2
     & -5._dp/144*za24*st34**2*za32*zaba1342*zbab1342**2
     & +1._dp/24*za24*st14*st34*za32*zaba1342*zbab1342**2
     & -31._dp/24*za24*st14*mt2*za32*zaba1342*zbab1342**2
     & +21._dp/8*za24*st14**2*za32*zaba1342*zbab1342**2
     & +23._dp/72*za24*st14*zbab1342**2*zaba1342*za32*st23
     & +149._dp/36*za24*st14*st13*zbab1342**2*zaba1342*za32
     & -1._dp/6*za24*mt2*st13*zbab1342**2*zaba1342*za32
     & +3._dp/8*za24*st13**2*zbab1342**2*zaba1342*za32
     & -1._dp/6*za24*st13*zbab1342**2*zaba1342*za32*st23
     & -35._dp/24*za24*st34*st13*zbab1342**2*zaba1342*za32
     & +53._dp/36*za24*st24*st13*zbab1342**2*zaba1342*za32
     & -17._dp/12*za24*st24**2*za32*zaba1342*zbab1342**2
     & +3._dp/4*za24*st24*zbab1342**2*zaba1342*za32*st23
     & +1._dp/4*za24*st24*st34*za32*zaba1342*zbab1342**2
     & -263._dp/96*za24*st14*st24*zbab1342**2*zaba1342*za32
     & -1._dp/4*za34*st24*zaba1342*zbab1342**2*zaba2342
     & -11._dp/6*za24*za12*za32*zaba1342*zbab1342**3
     & +79._dp/24*za24*mt2*zab342*za12*zbab1342**2*zaba2342
     & +7._dp/12*za24*st23*zab342*za12*zbab1342**2*zaba2342
     & +1._dp/8*za24*st34*zab342*za12*zbab1342**2*zaba2342
     & -83._dp/96*za24*st14*zab342*za12*zbab1342**2*zaba2342
     & +71._dp/36*za24*st13*zab342*za12*zbab1342**2*zaba2342
     & -13._dp/12*za24*st24*zab342*za12*zbab1342**2*zaba2342
     & +5._dp/32*za34*st24**2*za12*zbab1342**2*zaba2342
     & +277._dp/96*za34*st14*st24*za12*zbab1342**2*zaba2342
     & +1._dp/6*za34*st24*st13*za12*zbab1342**2*zaba2342
     & -1._dp/12*za34*st24*mt2**2*st13*zbab1342*zaba2342
     & +7._dp/8*za34*st24*mt2*st13**2*zbab1342*zaba2342
     & +65._dp/48*za34*st24*st13**3*zbab1342*zaba2342
     & +17._dp/8*za34*st24**2*st13**2*zbab1342*zaba2342
     & +1._dp/24*za34*st24**2*mt2*st13*zbab1342*zaba2342
     & +7._dp/32*za34*st24**3*st13*zbab1342*zaba2342
     & -259._dp/48*za34*st23*st24**2*st13*zbab1342*zaba2342
     & +97._dp/24*za34*st14*st24*mt2*st13*zbab1342*zaba2342
     & +269._dp/144*za34*st14*st24*st13**2*zbab1342*zaba2342
     & +13._dp/96*za34*st14*st24**2*st13*zbab1342*zaba2342
     & +383._dp/96*za34*st14**2*st24*st13*zbab1342*zaba2342
     & -1._dp/24*za34*st14**2*st24*mt2*zbab1342*zaba2342
     & -43._dp/18*za34*st14**2*st24**2*zbab1342*zaba2342
     & +65._dp/48*za34*st14**3*st24*zbab1342*zaba2342
     & +43._dp/48*za34*st14*st24*mt2**2*zbab1342*zaba2342
     & -79._dp/24*za34*st14*st24**3*zbab1342*zaba2342
     & -9._dp/8*za34*st14*st24**2*st34*zbab1342*zaba2342
     & +5._dp/72*za34*st14*st24*mt2*st34*zbab1342*zaba2342
     & -17._dp/16*za34*st14*st24*st34**2*zbab1342*zaba2342
     & -7._dp/2*za34*st14**2*st24*st34*zbab1342*zaba2342
     & -1._dp/48*za34*st24**2*st34**2*zbab1342*zaba2342
     & -7._dp/48*za34*st24**3*mt2*zbab1342*zaba2342
     & -13._dp/12*za34*st23*st24**3*zbab1342*zaba2342
     & -149._dp/24*za34*st23**2*st24**2*zbab1342*zaba2342
     & +83._dp/12*za24*st23*st24*zbab1342**2*za31*zaba2342
     & +39._dp/8*za24*st24*mt2*zbab1342**2*za31*zaba2342
     & +1._dp/8*za24*st24*st34*zbab1342**2*za31*zaba2342
     & +1*za24*st14*st24*zbab1342**2*za31*zaba2342
     & +55._dp/18*za24*st24*st13*zbab1342**2*za31*zaba2342
     & -103._dp/16*za24*zbab2342*st24*st13*zbab1342*za32*zaba2342
     & +13._dp/8*za24*zbab2342*st24*mt2*za32*zbab1342*zaba2342
     & -13._dp/12*za24*zbab2342*st24**2*za32*zbab1342*zaba2342
     & +19._dp/48*za24*zbab2342*st23*st24*zbab1342*za32*zaba2342
     & -55._dp/32*za24*zbab2342*st14*st24*zbab1342*za32*zaba2342
     & +29._dp/48*za24*st14*st24*mt2*zab342*zbab1342*zaba2342
     & -73._dp/24*za24*st14*st24**2*zab342*zbab1342*zaba2342
     & +167._dp/24*za24*st14**2*st24*zab342*zbab1342*zaba2342
     & -11._dp/32*za24*zaba2342*st14*st24*zab342*zbab1342*st23
     & +11._dp/12*za24*st14*st24*st34*zab342*zbab1342*zaba2342
     & +1._dp/3*za24*st24**2*st13*zab342*zbab1342*zaba2342
     & -7._dp/3*za24*st24*mt2*st13*zab342*zbab1342*zaba2342
     & -145._dp/48*za24*st24*st13**2*zab342*zbab1342*zaba2342
     & +245._dp/96*za24*st14*st24*st13*zab342*zbab1342*zaba2342
     & -79._dp/24*za24*st14*st13*zbab1342**2*za31*zaba2342
     & -7._dp/6*za24*mt2*st13*zbab1342**2*za31*zaba2342
     & +109._dp/96*za24*st13**2*zbab1342**2*za31*zaba2342
     & -1._dp/2*za24*st23*st13*zbab1342**2*za31*zaba2342
     & +23._dp/16*za24*st34*st13*zbab1342**2*za31*zaba2342
     & +1._dp/16*za24*st34**2*zbab1342**2*za31*zaba2342
     & -13._dp/6*za24*st23*st34*zbab1342**2*za31*zaba2342
     & -1._dp/3*za24*st14*st34*zbab1342**2*za31*zaba2342
     & -5._dp/96*za24*st14**2*zbab1342**2*za31*zaba2342
     & -373._dp/48*za24*st23*st14*zbab1342**2*za31*zaba2342
     & -1._dp/3*za24*zbab2342*zaba2342*zaba1342*zbab1342*zab341
     & -95._dp/48*za24*st23*st14*mt2*zaba1342*zbab1342*zab341
     & +319._dp/72*za24*st23**2*st14*zaba1342*zbab1342*zab341
     & +65._dp/48*za24*st23*st14**2*zaba1342*zbab1342*zab341
     & -1._dp/2*za24*st23*st14*st34*zaba1342*zbab1342*zab341
     & +1._dp/12*za24*st14*mt2*st34*zaba1342*zbab1342*zab341
     & -1._dp/4*za24*st14*st34**2*zaba1342*zbab1342*zab341
     & -17._dp/16*za24*st14**2*st34*zaba1342*zbab1342*zab341
     & -61._dp/48*za24*st14*st13**2*zaba1342*zbab1342*zab341
     & +3._dp/2*za24*st14*st24*st13*zaba1342*zab341*zbab1342
     & -1._dp/24*za24*st14*st24*mt2*zaba1342*zbab1342*zab341
     & +55._dp/24*za24*st14*st24**2*zaba1342*zbab1342*zab341
     & +131._dp/16*za24*st14**2*st24*zaba1342*zbab1342*zab341
     & -73._dp/96*za24*st14*st24*zaba1342*zab341*zbab1342*st23
     & -1._dp/2*za24*st14*st24*st34*zaba1342*zbab1342*zab341
     & -1._dp/8*za24*st24*za12*zaba1342*zbab1342**2*zab341
     & -7._dp/6*za24*mt2*za12*zaba1342*zbab1342**2*zab341
     & -29._dp/16*za24*st14*za12*zaba1342*zbab1342**2*zab341
     & +89._dp/48*za24*zbab2342*st24*za12*zab341*zbab1342*zaba2342
     & +359._dp/48*za24*zab142*st24**2*zab341*zbab1342*zaba2342
     & -7._dp/16*za24*zab142*st24*st13*zab341*zbab1342*zaba2342
     & +251._dp/144*za24*zab142*st13**2*zab341*zbab1342*zaba2342
     & +17._dp/48*za24*zab142*st14*st13*zab341*zbab1342*zaba2342
     & +3._dp/16*za24*zab142*st14*mt2*zab341*zbab1342*zaba2342
     & -67._dp/12*za24*zab142*st14**2*zab341*zbab1342*zaba2342
     & -13._dp/48*za14*st24*za12*zab341*zbab1342**2*zaba2342
     & -7._dp/8*za24*zbab2342*zaba1341*zab231**2*mt2*zab341
     & -19._dp/12*zbab2342*za34*zaba1341*zab231**3*mt2
     & -13._dp/48*za34*zaba1341*zab231**2*mt2**2*zbab1342
     & -17._dp/24*zbab2342*za34*zaba1341*zab231**3*st23
     & -11._dp/144*za34*zaba1341*zab241*zab231*mt2**2*zbab1342
     & +19._dp/12*za34*zaba1341*zab241*zab231*mt2*st13*zbab1342
     & -7._dp/16*za34*zaba1341*zab241*zab231*st13**2*zbab1342
     & +1._dp/12*zbab2342*za34*zaba1341*zab241*zab231**2*mt2
     & +9._dp/16*zbab2342*za34*zaba1341*zab241*zab231**2*st13
     & -3._dp/16*za24*zab241*mt2**3*st13*zbab1342*za31
     & -5._dp/12*za24*zab241*mt2**2*st13**2*zbab1342*za31
     & +11._dp/48*za24*zab241*mt2*st13**3*zbab1342*za31
     & -23._dp/48*za24*zab241*st14*mt2**3*zbab1342*za31
     & -7._dp/6*za24*zab241*st14**2*mt2**2*zbab1342*za31
     & +5._dp/24*za24*zab241*st14*mt2**2*st34*zbab1342*za31
     & +11._dp/8*za34*zaba1341*zab231**2*mt2*zbab1342*st23
     & +7._dp/8*za34*zaba1341*zab231**2*zbab1342*st23**2
     & -1._dp/24*za34*zaba1341*zab231**2*mt2*st34*zbab1342
     & +1._dp/24*za34*zaba1341*zab231**2*mt2*st13*zbab1342
     & -1._dp/6*za34*zaba1341*zab231**2*st13**2*zbab1342
     & +13._dp/3*za34*zaba1341*zab231**2*st13*zbab1342*st23
     & -295._dp/72*zbab2342*za34*zaba1341*zab231**3*st13
     & -7._dp/3*za24*zaba1341*zab241*zab231*mt2*zab342*zbab1342
     & -73._dp/72*za24*zab241*zaba1341*zab231*st13*zab342*zbab1342
     & -173._dp/16*za24*zbab2342*zaba1341*zab241*zab231**2*zab342
     & +4._dp/3*za24*zab231*mt2**2*zbab1342*za31*st23**2
     & +17._dp/144*za24*zaba1341*zab231*mt2**2*zab341*zbab1342
     & +17._dp/24*za24*zaba1341*zab231*mt2*zab341*zbab1342*st23
     & +227._dp/96*za24*zaba1341*zab231*zab341*zbab1342*st23**2
     & +5._dp/16*za24*zaba1341*zab231*mt2*st34*zab341*zbab1342
     & +1._dp/12*za24*zaba1341*zab231*mt2*st13*zab341*zbab1342
     & +7._dp/32*za24*zaba1341*zab231*st13**2*zab341*zbab1342
     & -109._dp/48*za24*zaba1341*zab231*st13*zab341*zbab1342*st23
     & -47._dp/48*za24*zaba1341*zab231*st34*st13*zab341*zbab1342
     & -81._dp/32*za24*zbab2342*zaba1341*zab231**2*zab341*st23
     & +1._dp/3*za24*zbab2342*zaba1341*zab231**2*st34*zab341
     & +31._dp/24*za24*zbab2342*zaba1341*zab231**2*st13*zab341
     & +1._dp/16*zaba1341*zab231*mt2**2*zba134*zab341*st23
     & -23._dp/24*zaba1341*zab231*mt2*zba134*zab341*st23**2
     & +1._dp/24*zaba1341*zab231*mt2**2*zba134*st13*zab341
     & -5._dp/24*zaba1341*zab231*mt2*zba134*st13**2*zab341
     & -3._dp/16*zaba1341*zab231*zba134*st13**3*zab341
     & -5._dp/8*zaba1341*zab231*mt2*zba134*st13*zab341*st23
     & +13._dp/24*zaba1341*zab231*zba134*st13**2*zab341*st23
     & +461._dp/144*zaba1341*zab231*zba134*st13*zab341*st23**2
     & +73._dp/48*za24*zab241*st14*mt2**2*st13*zbab1342*za31
     & -29._dp/24*za24*zbab2342*zab241*zab231*mt2**3*za31
     & +11._dp/72*za24*zbab2342*zab231**2*mt2**3*za31
     & +43._dp/48*zbab2342*za24*zab231**2*mt2**2*za31*st23
     & +1._dp/12*zbab2342*za24*zab231**2*mt2*za31*st23**2
     & +9._dp/8*za24*zbab2342*zab231**2*mt2**2*st34*za31
     & -7._dp/144*za24*zbab2342*zab231**2*mt2*st34**2*za31
     & -7._dp/24*za24*zbab2342*zab231**2*st34**3*za31
     & -2*zbab2342*za24*zab231**2*mt2*st34*za31*st23
     & -25._dp/48*zbab2342*za24*zab231**2*st34**2*za31*st23
     & +1._dp/6*zbab2342*za24*zab231**2*st34*za31*st23**2
     & +21._dp/8*za24*zbab2342*zab231**2*mt2**2*st13*za31
     & -77._dp/24*za24*zbab2342*zab231**2*mt2*st13**2*za31
     & +19._dp/48*za24*zbab2342*zab231**2*mt2*st13*za31*st23
     & -7._dp/3*za24*zbab2342*zab231**2*mt2*st34*st13*za31
     & +53._dp/48*za24*zbab2342*zab231**2*st34*st13**2*za31
     & +1._dp/3*za24*zbab2342*zab231**2*st34*st13*za31*st23
     & -53._dp/96*za24*zab241*st14*mt2*st13**2*zbab1342*za31
     & +7._dp/18*zaba1341*zab241*mt2**2*zba134*za32*zbab1342
     & +103._dp/144*za24*zab241*st14**2*mt2*st13*zbab1342*za31
     & +9._dp/8*za34*mt2*zbab1341*zaba1342*st23**3
     & -17._dp/48*zbab1341*zaba1342*za34*st23**4
     & -13._dp/48*za34*zbab1341*st34**2*zaba1342*st23**2
     & +5._dp/16*za34*zbab1341*st34*zaba1342*st23**3
     & +1._dp/48*za34*mt2**2*zbab1341*st13**2*zaba1342
     & -3._dp/8*za34*mt2*zbab1341*st13**2*zaba1342*st23
     & -1._dp/6*za34*zbab1341*st13**3*zaba1342*st23
     & -1._dp/24*za34*st14*mt2**2*zbab1341*zaba1342*st23
     & -1._dp/2*za34*st14**2*mt2*zbab1341*zaba1342*st23
     & -5._dp/12*za34*st14**3*zbab1341*zaba1342*st23
     & +5._dp/16*za34*st14*mt2*zbab1341*zaba1342*st23**2
     & -17._dp/72*za34*st14**2*zbab1341*zaba1342*st23**2
     & +23._dp/48*za34*st14*zbab1341*zaba1342*st23**3
     & +5._dp/12*za34*st14*mt2*zbab1341*st34*zaba1342*st23
     & +1._dp/48*za34*st14*zbab1341*st34**2*zaba1342*st23
     & -7._dp/6*za34*st14*zbab1341*st34*zaba1342*st23**2
     & +5._dp/12*za34*st14**2*zbab1341*st34*zaba1342*st23
     & +1._dp/48*za34*st14*mt2**2*zbab1341*st13*zaba1342
     & -5._dp/24*za34*st14*mt2*zbab1341*st13**2*zaba1342
     & -1._dp/24*za34*st14**2*mt2*zbab1341*st13*zaba1342
     & -1._dp/48*za34*st14**2*zbab1341*st13**2*zaba1342
     & +15._dp/16*za34*zaba1341*zab231*zbab1341*zaba1342*zbab1342
     & +13._dp/48*zaba1341*zab241*mt2*zba134*st34*za32*zbab1342
     & +91._dp/24*za24*zbab2342*zab241*zab231*mt2**2*st13*za31
     & -3._dp/8*za24*zbab2342*zab241*zab231*mt2*st13**2*za31
     & -25._dp/16*zab241*zaba1341*zba134*st13*za12*zab341*zbab1342
     & +29._dp/96*zab241*zaba1341*st14*zba134*za12*zab341*zbab1342
     & +29._dp/24*zbab2342*zab241*zaba1341*zab231*zba134*za12*zab341
     & +185._dp/16*za24*zbab2342*zaba1341*zab241*zab231*zbab1342*za32
     & +1._dp/24*zaba1341*zab241*zba134*st34**2*za32*zbab1342
     & -1._dp/3*za24*zaba1341*zab231*mt2*za32*zbab1342**2
     & -13._dp/6*zaba1341*zab241*mt2*zba134*st13*zbab1342*za32
     & +29._dp/48*zaba1341*zab241*zba134*st13**2*zbab1342*za32
     & +1._dp/12*st23**2*za14*mt2*zbab1341*zaba1342*zab341
     & -1._dp/16*za24*zab241*st24*mt2**2*st13*zbab1342*za31
     & +61._dp/24*za24*zaba1341*zab231*st24*mt2*zab341*zbab1342
     & +13._dp/24*zbab2342*za24*zab231*mt2*st34*za32*st23**2
     & -1._dp/24*zbab2342*za24*zab231*st34**2*za32*st23**2
     & -1._dp/48*zbab2342*za24*zab231*st34*za32*st23**3
     & -5._dp/3*za24*zab231*mt2**2*st13**2*zbab1342*za31
     & +29._dp/48*za24*zab231*mt2*st13**3*zbab1342*za31
     & -37._dp/24*za24*zab231*mt2**2*st13*zbab1342*za31*st23
     & +167._dp/96*za24*zab231*mt2*st13**2*zbab1342*za31*st23
     & -11._dp/24*za24*zab231*mt2*st13*zbab1342*za31*st23**2
     & +2._dp/3*za24*zbab2342*zab231*mt2*st34*st13**2*za32
     & -17._dp/16*za24*zbab2342*zab231*st34*st13**3*za32
     & -1._dp/12*za24*zbab2342*zab231*mt2*st34**2*st13*za32
     & -7._dp/24*za24*zbab2342*zab231*st34**3*st13*za32
     & +55._dp/48*za24*zbab2342*zab231*st34**2*st13**2*za32
     & -1._dp/48*za24*zab231*mt2**2*st34*st13*zbab1342*za31
     & +55._dp/48*za24*zab231*mt2*st34*st13**2*zbab1342*za31
     & -7._dp/12*za24*zab231*st34*st13**3*zbab1342*za31
     & +25._dp/48*za24*zbab2342*zab231*st34**2*st13*za32*st23
     & -197._dp/16*za24*zbab2342*zab231*st34*st13*za32*st23**2
     & -289._dp/48*za24*zab231*st24**3*mt2*zbab1342*za31
     & -35._dp/24*za24*zab231*st24*mt2**2*st13*zbab1342*za31
     & -27._dp/8*za24*zab231*st24*mt2*st13**2*zbab1342*za31
     & -7._dp/48*za24*zab231*st24**2*mt2*st13*zbab1342*za31
     & +1657._dp/144*za24*zab231*st24*mt2*st13*zbab1342*za31*st23
     & +23._dp/6*zbab2342*za24*zab231**2*st24*mt2**2*za31
     & -27._dp/32*zbab2342*za24*zab231**2*st24**2*mt2*za31
     & -277._dp/48*za24*zbab2342*zab231**2*st24*mt2*za31*st23
     & +129._dp/16*za24*zbab2342*zab231**2*st24*mt2*st13*za31
     & +5._dp/24*za34*zab231*mt2*st13**2*zaba1342*zbab1342
     & -11._dp/48*za34*zab231*st13**3*zaba1342*zbab1342
     & -5._dp/6*za24*zbab2342*zab231*st34**2*za12*za32*zbab1342
     & +43._dp/24*za24*zab231*st34**2*za12*zbab1342**2*za31
     & -71._dp/48*za34*zab231*st24**3*zaba1342*zbab1342
     & -35._dp/48*za34*zab231*st24*st13**2*zaba1342*zbab1342
     & +1._dp/8*za34*zab231*st24**2*st13*zaba1342*zbab1342
     & +197._dp/18*za34*zab231*st13*zaba1342*zbab1342*st23**2
     & -11._dp/24*zbab2342*za34*st23*zab231*st24*mt2*zaba2342
     & -55._dp/48*zbab2342*za34*zab231*st34*st13**2*zaba2342
     & +7._dp/24*zbab2342*za34*zab231*st34**2*st13*zaba2342
     & -7._dp/24*zbab2342**2*za24*zab231*mt2*za32*zaba2342
     & +59._dp/24*za24*zbab2342**2*zab231*st13*za32*zaba2342
     & +1._dp/16*zbab2342*za34*st23**2*zab231*st24*zaba2342
     & +7._dp/12*zbab2342*za34*st23*zab231*st24**2*zaba2342
     & -1._dp/24*zbab2342*za34*zaba2342*zab231*st24*st13*st23
     & -25._dp/48*zbab2342*za34*st23*zab231*st34*st13*zaba2342
     & -7._dp/12*za24*zbab2342**2*st23*zab231*za32*zaba2342
     & -37._dp/8*za24*zbab2342**2*zab241*zab231*za31*zaba2342
     & -7._dp/48*za24*zbab2342*zab241*zab231*st24*mt2**2*za31
     & +133._dp/16*za24*zbab2342*zab241*zab231*st24**2*mt2*za31
     & -1._dp/8*zbab2342*zab231*mt2**2*zba134*za31*zaba2342
     & +17._dp/24*zbab2342*st23**2*zab231*zba134*za31*zaba2342
     & +49._dp/48*zbab2342*zab231*st24*mt2*zba134*za31*zaba2342
     & -41._dp/16*zbab2342*zab231*st24**2*zba134*za31*zaba2342
     & +33._dp/32*zbab2342*zaba2342*zab231*st24*zba134*za31*st23
     & +49._dp/24*zbab2342*zab231*mt2*zba134*st13*za31*zaba2342
     & +637._dp/144*zbab2342*zab231*zba134*st13**2*za31*zaba2342
     & +37._dp/48*zbab2342*zaba2342*zab231*zba134*st13*za31*st23
     & +5._dp/48*zbab2342*zab231*st24*zba134*st13*za31*zaba2342
     & -49._dp/48*za24*zbab2342*zab241*zab231*st24*mt2*st13*za31
     & +13._dp/24*zbab2342*st23*zab231*zba134*st34*za31*zaba2342
     & -19._dp/48*za24*zab231*mt2*st34**2*st13**2*zab342
     & +13._dp/24*za24*zab231*st34**2*st13**3*zab342
     & +1._dp/48*za24*zab231*st34**3*st13**2*zab342
     & +7._dp/12*za24*zab231*st34**3*st13*zab342*st23
     & -55._dp/48*za24*zab231*st34**2*st13**2*zab342*st23
     & +583._dp/48*za24*zab231*st34*st13*zab342*st23**3
     & -39._dp/16*za24*zbab2342*zab231*st34*st13*zab342*zaba2342
     & -17._dp/12*za24*zbab2342*zab231*zbab1342*zaba1342*za32*st23
     & +3._dp/4*za24*zbab2342*zab231*st24*zbab1342*zaba1342*za32
     & -11._dp/32*za24*zbab2342*zab231*st13*zbab1342*zaba1342*za32
     & -1._dp/6*st24**2*mt2**2*zba134*zaba1342*zab341
     & -11._dp/12*st24**3*mt2*zba134*zaba1342*zab341
     & +11._dp/48*st14*st24*mt2**2*zba134*zaba1342*zab341
     & +17._dp/16*st14**2*st24*mt2*zba134*zaba1342*zab341
     & +7._dp/16*st14*st24**2*mt2*zba134*zaba1342*zab341
     & +67._dp/48*st14**2*st24**2*zba134*zaba1342*zab341
     & +253._dp/144*st14*st24**3*zba134*zaba1342*zab341
     & -23._dp/48*st23**2*st24*mt2*zba134*zaba1342*zab341
     & -1._dp/16*st23**3*st24*zba134*zaba1342*zab341
     & -3._dp/8*st23*st24**2*mt2*zba134*zaba1342*zab341
     & +11._dp/16*st23*st24**3*zba134*zaba1342*zab341
     & +17._dp/16*st23**2*st24**2*zba134*zaba1342*zab341
     & -13._dp/12*st14*st24*zba134*zaba1342*zab341*st23**2
     & -17._dp/48*st24*mt2**2*zba134*st13*zaba1342*zab341
     & -5._dp/24*st24**2*mt2*zba134*st13*zaba1342*zab341
     & -5._dp/4*st24**3*zba134*st13*zaba1342*zab341
     & +29._dp/48*st24*mt2*zba134*st13**2*zaba1342*zab341
     & +19._dp/96*st24*zba134*st13**3*zaba1342*zab341
     & +1._dp/18*st24**2*zba134*st13**2*zaba1342*zab341
     & -25._dp/24*st14*st24*mt2*zba134*st13*zaba1342*zab341
     & -91._dp/96*st14**2*st24*zba134*st13*zaba1342*zab341
     & -37._dp/48*st14*st24**2*zba134*st13*zaba1342*zab341
     & +35._dp/24*st14*st24*zba134*st13**2*zaba1342*zab341
     & -3._dp/16*st24*mt2*zba134*st13*zaba1342*zab341*st23
     & +23._dp/48*st24*zba134*st13*zaba1342*zab341*st23**2
     & +113._dp/24*st24**2*zba134*st13*zaba1342*zab341*st23
     & +1._dp/24*st24**2*mt2*st34*zba134*zaba1342*zab341
     & +1._dp/24*st24**2*st34**2*zba134*zaba1342*zab341
     & +1*za24*zbab2342*zab231*mt2*zbab1341*zaba1342*za31
     & +191._dp/72*za24*zab241*st14*st24*mt2*st13*zbab1342*za31
     & -1._dp/12*za24*zab241*st14*st24*st34**2*zbab1342*za31
     & +67._dp/48*zbab2342*za34*zab241*st14*st24**2*zaba2342
     & +1._dp/3*za24*zbab2342**2*zab241*st24*za32*zaba2342
     & +83._dp/24*zbab2342*za34*zab241*st24*mt2*st13*zaba2342
     & -65._dp/72*zbab2342*za34*zab241*st24*st13**2*zaba2342
     & +11._dp/96*zbab2342*za34*zab241*st24**2*st13*zaba2342
     & +51._dp/32*zbab2342*za34*zab241*st14*st24*st13*zaba2342
     & +7._dp/6*za24*st14**2*st24*mt2**2*zbab1341*za31
     & -9._dp/32*za24*st14**3*st24*mt2*zbab1341*za31
     & -5._dp/8*za24*st14*st24*mt2**2*zbab1341*za31*st23
     & -77._dp/48*za24*st14*st24*mt2*zbab1341*za31*st23**2
     & +1._dp/18*za24*st14**2*st24*mt2*zbab1341*za31*st23
     & +3._dp/4*za24*st24*mt2**2*zbab1341*st13**2*za31
     & -281._dp/144*za24*st24*mt2*zbab1341*st13**3*za31
     & +5._dp/24*za24*st14*st24*mt2**2*zbab1341*st13*za31
     & -17._dp/18*za24*st14**2*st24*mt2*zbab1341*st13*za31
     & -11._dp/48*za24*st14*st24*mt2*zbab1341*st13**2*za31
     & +17._dp/6*za24*st24*mt2**2*zbab1341*st13*za31*st23
     & -127._dp/72*za24*st24*mt2*zbab1341*st13*za31*st23**2
     & +223._dp/72*za24*st24*mt2*zbab1341*st13**2*za31*st23
     & +1._dp/8*za24*st14**2*st24*mt2*zbab1341*st34*za31
     & -1._dp/48*za24*st14**3*st24*zbab1341*st34*za31
     & -1._dp/8*za24*st14*st24*mt2*zbab1341*st34**2*za31
     & -7._dp/48*za24*st14*st24*zbab1341*st34**3*za31
     & +1._dp/8*za24*st14**2*st24*zbab1341*st34**2*za31
     & +2*za24*zbab2342*st14*st24*zbab1341*za31*zaba2342
     & -203._dp/48*za24*zbab2342*st23*st24*zbab1341*za31*zaba2342
     & -173._dp/16*za24*zbab2342*st24*zbab1341*st13*za31*zaba2342
     & -1._dp/4*za24*zbab2342*zab241**2*st14*mt2**2*za31
     & -41._dp/96*za24*zbab2342*zab241**2*st14**2*mt2*za31
     & +35._dp/24*za24*zbab2342*zab241**2*mt2*st13**2*za31
     & -31._dp/12*za24*zbab2342*zab241**2*st14*mt2*st13*za31
     & -5._dp/8*zbab2342*za24*zab241**2*st24*mt2**2*za31
     & +73._dp/96*zbab2342*za24*zab241**2*st24**2*mt2*za31
     & -85._dp/48*za24*zbab2342*zab241**2*st14*st24*mt2*za31
     & +23._dp/48*za24*zbab2342*zab241**2*st24*mt2*st13*za31
     & -19._dp/24*za24*zbab2342*zab241**2*st14*mt2*st34*za31
     & +307._dp/144*za24*zbab2342*zab241**2*st14**2*st34*za31
     & +1._dp/6*za24*zbab2342*zab241**2*st14*st34**2*za31
     & -13._dp/16*zbab2342*za24*zab241**2*st24**2*st34*za31
     & -37._dp/48*za24*zbab2342*zab241**2*st14*st24*st34*za31
     & +31._dp/96*zbab2342**2*za24*zab241**2*za31*zaba2342
     & -25._dp/48*st14*mt2*zba134*st13*zbab1342*za31*zaba2342
     & -5._dp/16*st14**2*zba134*st13*zbab1342*za31*zaba2342
     & -143._dp/96*st14*zba134*st13**2*zbab1342*za31*zaba2342
     & -31._dp/12*st23*mt2*zba134*st13*zbab1342*za31*zaba2342
     & -19._dp/48*st23**2*zba134*st13*zbab1342*za31*zaba2342
     & -715._dp/144*st23*zba134*st13**2*zbab1342*za31*zaba2342
     & +1._dp/24*st24*mt2**2*zba134*zbab1342*za31*zaba2342
     & -43._dp/24*st14*st24*mt2*zba134*zbab1342*za31*zaba2342
     & -9._dp/8*st14**2*st24*zba134*zbab1342*za31*zaba2342
     & -69._dp/32*st14*st24**2*zba134*zbab1342*za31*zaba2342
     & -17._dp/96*st23**2*st24*zba134*zbab1342*za31*zaba2342
     & +79._dp/48*st23*st24**2*zba134*zbab1342*za31*zaba2342
     & -71._dp/48*zaba2342*st14*st24*zba134*zbab1342*za31*st23
     & +679._dp/144*zbab2342*zaba2342*st14*st24*zba134*za32*st23
     & -1._dp/3*st24*mt2*zba134*st13*zbab1342*za31*zaba2342
     & -35._dp/24*st24*zba134*st13**2*zbab1342*za31*zaba2342
     & +5._dp/12*st24**2*zba134*st13*zbab1342*za31*zaba2342
     & +103._dp/24*st14*st24*zba134*st13*zbab1342*za31*zaba2342
     & -127._dp/48*zaba2342*st24*zba134*st13*zbab1342*za31*st23
     & -1._dp/48*mt2*zba134*st13*st34*zbab1342*za31*zaba2342
     & -1._dp/48*st24*mt2*zba134*st34*zbab1342*za31*zaba2342
     & -1._dp/48*st14*st24*zba134*st34*zbab1342*za31*zaba2342
     & -1._dp/4*zbab2342*zab241*st24*zba134*st34*za31*zaba2342
     & -29._dp/24*zbab2342*zab241*st14*st24*zba134*za31*zaba2342
     & +859._dp/144*za24*zab241*st14**2*st24**2*mt2*zab342
     & +13._dp/16*za24*zab241*st14*st24**3*mt2*zab342
     & +79._dp/96*za24*zab241*st14**3*st24*st34*zab342
     & -5._dp/48*za24*zab241*st14**2*st24**2*st34*zab342
     & -25._dp/96*za24*zab241*st14*st24**3*st34*zab342
     & +5._dp/4*za24*zab241*st14**2*st24*st34**2*zab342
     & +359._dp/144*za24*zab241*st14*st24*mt2*st13**2*zab342
     & +59._dp/96*za24*zab241*st14**2*st24*mt2*st13*zab342
     & +13._dp/12*za24*zab241*st14*st24**2*mt2*st13*zab342
     & -1._dp/12*st24**2*mt2**2*zba134*zab342*zaba2342
     & +7._dp/48*st24**3*mt2*zba134*zab342*zaba2342
     & -1._dp/12*st23*st24*mt2**2*zba134*zab342*zaba2342
     & +5._dp/24*st23**2*st24*mt2*zba134*zab342*zaba2342
     & +3._dp/16*st23**3*st24*zba134*zab342*zaba2342
     & +3._dp/16*st23**2*st24**2*zba134*zab342*zaba2342
     & +1._dp/48*st24**2*mt2*st34*zba134*zab342*zaba2342
     & +1._dp/48*st24**2*st34**2*zba134*zab342*zaba2342
     & +1._dp/48*st23**2*mt2*st34*zba134*zab342*zaba2342
     & +1._dp/24*st14**2*mt2**2*zba134*zab342*zaba2342
     & -29._dp/48*st14**3*mt2*zba134*zab342*zaba2342
     & -1._dp/16*zba134*zab342*st14**4*zaba2342
     & +65._dp/48*st14**2*st24*mt2*zba134*zab342*zaba2342
     & -69._dp/16*st14**3*st24*zba134*zab342*zaba2342
     & +955._dp/144*st14**2*st24**2*zba134*zab342*zaba2342
     & +5._dp/6*st23*st14**2*mt2*zba134*zab342*zaba2342
     & +73._dp/96*st23*st14**3*zba134*zab342*zaba2342
     & +7._dp/48*st23**2*st14**2*zba134*zab342*zaba2342
     & +29._dp/48*zaba2342*st14**2*st24*zba134*zab342*st23
     & +5._dp/48*st14**2*mt2*st34*zba134*zab342*zaba2342
     & +5._dp/24*st14**3*st34*zba134*zab342*zaba2342
     & -1._dp/24*st14**2*st34**2*zba134*zab342*zaba2342
     & +5._dp/48*st23*st14**2*zba134*st34*zab342*zaba2342
     & +5._dp/24*mt2*zba134*st13**3*zab342*zaba2342
     & -1._dp/12*st24*mt2**2*zba134*st13*zab342*zaba2342
     & +9._dp/16*st24*mt2*zba134*st13**2*zab342*zaba2342
     & +3._dp/16*st24*zba134*st13**3*zab342*zaba2342
     & -5._dp/24*st24**2*mt2*zba134*st13*zab342*zaba2342
     & +3._dp/16*st24**2*zba134*st13**2*zab342*zaba2342
     & +13._dp/8*st23*mt2*zba134*st13**2*zab342*zaba2342
     & +13._dp/8*st23**2*mt2*zba134*st13*zab342*zaba2342
     & +37._dp/48*zaba2342*st24*mt2*zba134*st13*zab342*st23
     & +9._dp/16*zaba2342*st24*zba134*st13**2*zab342*st23
     & +9._dp/16*zaba2342*st24*zba134*st13*zab342*st23**2
     & +3._dp/8*zaba2342*st24**2*zba134*st13*zab342*st23
     & +1._dp/48*mt2*st34*zba134*st13**2*zab342*zaba2342
     & +1._dp/24*st23*mt2*zba134*st13*zab342*st34*zaba2342
     & +1._dp/48*st14*mt2**2*zba134*st13*zab342*zaba2342
     & -13._dp/48*st14*mt2*zba134*st13**2*zab342*zaba2342
     & +53._dp/48*st14*zba134*st13**3*zab342*zaba2342
     & +3._dp/8*st14**2*mt2*zba134*st13*zab342*zaba2342
     & +25._dp/32*st14**3*zba134*st13*zab342*zaba2342
     & -59._dp/48*st14**2*zba134*st13**2*zab342*zaba2342
     & -5._dp/24*st14*st24*mt2*zba134*st13*zab342*zaba2342
     & +23._dp/72*st14*st24*zba134*st13**2*zab342*zaba2342
     & +1._dp/16*st14**2*st24*zba134*st13*zab342*zaba2342
     & +5._dp/4*st14*st24**2*zba134*st13*zab342*zaba2342
     & +19._dp/48*zab241*st24**2*mt2*zba134*zab342*zaba1342
     & -29._dp/12*zab142*st14*st24*mt2*zba134*zab341*zaba2342
     & +35._dp/12*zab142*st14**2*st24*zba134*zab341*zaba2342
     & -151._dp/18*zab142*st14*st24**2*zba134*zab341*zaba2342
     & +17._dp/24*zab142*st14*st24*zba134*st13*zab341*zaba2342
     & +5._dp/48*zaba2342*zab142*zba134*zaba1342*zbab1342*zab341
     & +55._dp/96*za14*zbab1341**2*zaba1342*za31*st23**2
     & +11._dp/48*za34*zbab1341*zaba1342**2*zbab1342*st23
     & +19._dp/9*za24*zb12*za32*zaba1342**2*zbab1342**2
     & -7._dp/32*za14*st14*st24*zbab1341**2*zaba1342*za31
     & -3._dp/16*zb12*za34*st23**4*mt2*zaba2342
     & -5._dp/24*zb12*za34*st23**3*mt2*st34*zaba2342
     & -1._dp/48*zb12*za34*st23**2*mt2*st34**2*zaba2342
     & -1._dp/48*zb12*za34*st23**3*st14*st34*zaba2342
     & -1._dp/48*zb12*za34*st23*st14*st34**3*zaba2342
     & -1._dp/24*zb12*za34*st23**2*st14*st34**2*zaba2342
     & +113._dp/36*zb12*za34*st23*st14**3*mt2*zaba2342
     & -1._dp/8*zb12*za34*st23**2*st14**2*mt2*zaba2342
     & +23._dp/24*zb12*za34*st23*st14**2*mt2*st34*zaba2342
     & +1._dp/24*za14*zbab1341**2*zaba1342**2*zab342
     & -1._dp/48*za34*zaba1341*mt2*zbab1341**2*zaba1342
     & +1._dp/4*za34*zaba1341*zbab1341**2*zaba1342*st23
     & +1._dp/24*za34*zaba1341*st14*zbab1341**2*zaba1342
     & +91._dp/48*za24*zbab1341*zaba1342*zbab1342*za31*st23**2
     & -151._dp/96*st23**2*za14*zbab1341*zbab1342*za31*zaba2342
     & +19._dp/48*za24*zaba1341*zbab1341*st13*zbab1342*za32*st23
     & +1._dp/8*za24*zaba1341*zbab1341*st34*zbab1342*za32*st23
     & -25._dp/48*za24*zaba1341*zbab1341*st34*st13*zbab1342*za32
     & +13._dp/48*za24*zaba1341*st14*mt2*zbab1341*zbab1342*za32
     & -31._dp/48*za24*zaba1341*zbab1341*zab341*st23**3
     & +5._dp/24*za24*zaba1341*mt2*zbab1341*st13**2*zab341
     & +19._dp/96*za24*zaba1341*zbab1341*st13**3*zab341
     & -1._dp/6*za24*zaba1341*mt2*zbab1341*st13*zab341*st23
     & -13._dp/24*za24*zaba1341*zbab1341*st13**2*zab341*st23
     & +13._dp/24*za24*zaba1341*zbab1341*st13*zab341*st23**2
     & +19._dp/24*za24*zaba1341*zbab1341*st34*zab341*st23**2
     & -1._dp/24*za24*zaba1341*zbab1341*st34**2*zab341*st23
     & -1._dp/12*za24*zaba1341*mt2*zbab1341*st34*st13*zab341
     & -1._dp/48*za24*zaba1341*zbab1341*st34**2*st13*zab341
     & -1._dp/8*za24*zaba1341*zbab1341*st34*st13*zab341*st23
     & +1._dp/2*za24*zaba1341*st14*mt2*zbab1341*zab341*st23
     & +97._dp/144*za24*zaba1341*st14*zbab1341*zab341*st23**2
     & +1._dp/12*za24*zaba1341*st14*mt2*zbab1341*st13*zab341
     & +5._dp/16*za24*zaba1341*st14*zbab1341*st13**2*zab341
     & -1._dp/16*za24*zaba1341*st14*zbab1341*st34**2*zab341
     & +1._dp/48*za24*zaba1341*st14*zbab1341*st34*zab341*st23
     & +41._dp/96*za24*zaba1341*st14**2*zbab1341*zab341*st23
     & +13._dp/96*za24*zaba1341*st14**2*zbab1341*st13*zab341
     & +1._dp/4*za24*zaba1341*st14**2*zbab1341*st34*zab341
     & -133._dp/36*za24*zaba1341*st24*zbab1341*zab341*st23**2
     & +7._dp/3*za24*zaba1341*st24*mt2*zbab1341*st13*zab341
     & -19._dp/18*za24*zaba1341*st24*zbab1341*st13**2*zab341
     & -13._dp/12*za24*zaba1341*st24*zbab1341*st13*zab341*st23
     & +97._dp/96*za24*zaba1341*st14*st24*zbab1341*zab341*st23
     & +17._dp/96*za24*zaba1341*st14*st24*zbab1341*st13*zab341
     & +5._dp/9*za24*zaba1341*st14**2*st24*zbab1341*zab341
     & -1._dp/24*zbab1341**2*za24*zab341*zaba1341**2
     & -31._dp/48*za24*zaba1341*mt2*zbab1341*za12*zab341*zbab1342
     & -43._dp/48*zaba2342*zba134*za12*zbab1342**2*za31*st23
     & -1._dp/16*za34*st24*mt2**2*zbab1341*st13*zaba1342
     & +1._dp/12*za34*st24*mt2*zbab1341*st13**2*zaba1342
     & +1._dp/6*za34*st24*zbab1341*st13**3*zaba1342
     & +301._dp/144*za34*st14*st24*zbab1341*zaba1342*st23**2
     & -25._dp/36*za34*st14*st24*zbab1341*st13**2*zaba1342
     & +5._dp/24*za34*st14**2*st24*mt2*zbab1341*zaba1342
     & +1._dp/16*za34*st14**3*st24*zbab1341*zaba1342
     & -13._dp/48*za34*st14**2*st24*zbab1341*zaba1342*st23
     & -1._dp/4*za34*st14**2*st24*zbab1341*st13*zaba1342
     & -13._dp/36*zbab2342*za34*zbab1341**2*za12**2*zaba1342
     & +13._dp/48*za34*zaba1341*zbab1341**2*za12**2*zbab1342
     & +107._dp/96*zbab2342*zb12*za34*st13**2*zaba2342**2
     & -77._dp/16*zb12*zbab2342*za34*st14*st13*zaba2342**2
     & -1._dp/6*zbab2342*zb12*za34*st23*mt2*zaba2342**2
     & +1._dp/48*zbab2342*zb12*za34*st23**2*zaba2342**2
     & +1._dp/24*zbab2342*zb12*za34*st23*st34*zaba2342**2
     & +1._dp/48*zb12*zbab2342*za34*st23*st14*zaba2342**2
     & -5._dp/32*zbab2342*zb12*za34*st24**2*zaba2342**2
     & -1._dp/3*zb12*zbab2342*za34*st24*st13*zaba2342**2
     & +31._dp/96*zb12*zbab2342*za34*st14*st24*zaba2342**2
     & +5._dp/24*st23*za14*zbab1341*st34*zbab1342*za31*zaba2342
     & +15._dp/16*zbab2342*za14*zbab1341**2*za12*za31*zaba2342
     & +3._dp/8*za34*zab142*st14**2*mt2*zbab1341*zaba2342
     & -5._dp/12*za34*zab142*st14*mt2*zbab1341*st13*zaba2342
     & +5._dp/8*za34*zab142*st14*zbab1341*st13**2*zaba2342
     & +37._dp/96*za34*zab142*st14**2*zbab1341*st13*zaba2342
     & +1._dp/12*za14*zbab1341*st34*zab342*za12*zbab1342*zaba2342
     & +7._dp/3*za14*zbab1341*st13*zab342*za12*zbab1342*zaba2342
     & -9._dp/8*za14*st14*zbab1341*zab342*za12*zbab1342*zaba2342
     & +3._dp/16*za24*zb12*st14*mt2*st34*za32*st23**3
     & +1._dp/48*za24*zb12*st14*st34**4*za32*st23
     & +1._dp/24*za24*zb12*st14*mt2*st34**2*za32*st23**2
     & +1._dp/48*za24*zb12*st14*st34**2*za32*st23**3
     & +1._dp/24*za24*zb12*st14*st34**3*za32*st23**2
     & +101._dp/48*za24*zb12*st14**3*mt2*st34*za32*st23
     & -31._dp/24*za24*zb12*st14**2*mt2*st34*za32*st23**2
     & +1._dp/8*za24*zb12*st14**3*st34**2*za32*st23
     & -7._dp/16*za24*zb12*st14**2*st34**3*za32*st23
     & -35._dp/48*za24*zb12*st14**2*st34**2*za32*st23**2
     & +5._dp/24*za14*zbab1341*st34*st13**2*zab342*zaba2342
     & -1*st23*za14*mt2*zbab1341*st13*zab342*zaba2342
     & -17._dp/48*st23**2*za14*zbab1341*st13*zab342*zaba2342
     & +29._dp/48*st23*za14*zbab1341*st13**2*zab342*zaba2342
     & -1._dp/6*st23*za14*zbab1341*st34*st13*zab342*zaba2342
     & +35._dp/8*za14*st14**2*st24*zbab1341*zab342*zaba2342
     & -11._dp/24*za14*st14*st24*zbab1341*st13*zab342*zaba2342
     & -4._dp/3*za14*zbab1341*st34*st13*zbab1342*za31*zaba2342
     & +1._dp/8*st23*za14*zbab1341*st13*zbab1342*za31*zaba2342
     & -13._dp/24*zb12*zbab2342*za14*zbab1341*za31*zaba2342**2
     & +1._dp/48*zb12*za14*mt2*zbab1341*st34**2*za31*zaba2342
     & +1._dp/48*zb12*st23*za14*mt2*zbab1341*st34*za31*zaba2342
     & +1._dp/6*zb12*st23**2*za14*zbab1341*st34*za31*zaba2342
     & +3._dp/8*zb12*st23*za14*zbab1341*st34**2*za31*zaba2342
     & +1._dp/3*st23**2*zab132*zbab1341*zba134*za31*zaba2342
     & +1._dp/3*zab132*zbab1341*zba134*st13*st34*za31*zaba2342
     & +7._dp/2*zaba2342*zab132*zbab1341*zba134*st13*za31*st23
     & -1._dp/3*zba234*zbab1341*st34*st13**2*za31*zaba2342
     & +11._dp/144*zba234*st23*zbab1341*st13**2*za31*zaba2342
     & +1._dp/48*zba234*st14*zbab1341*st34**2*za31*zaba2342
     & -5._dp/24*zba234*st14**2*zbab1341*st34*za31*zaba2342
     & -1._dp/3*zba234*st23**2*st14*zbab1341*za31*zaba2342
     & +95._dp/72*zba234*st23*st14**2*zbab1341*za31*zaba2342
     & +1._dp/4*zba234*st23*st14*zbab1341*st34*za31*zaba2342
     & -5._dp/16*zba234*st14*mt2*zbab1341*st13*za31*zaba2342
     & +3._dp/16*zba234*st14**2*zbab1341*st13*za31*zaba2342
     & +29._dp/24*zba234*st14*zbab1341*st13**2*za31*zaba2342
     & +3._dp/16*zba234*st24*zbab1341*st13**2*za31*zaba2342
     & -11._dp/12*zba234*zaba2342*st24*zbab1341*st13*za31*st23
     & +41._dp/16*zba234*st14*st24*zbab1341*st13*za31*zaba2342
     & -13._dp/24*zba234*zab241*st14**2*st13*zab342*zaba2342
     & +1*zba234*zab241*st14*st13**2*zab342*zaba2342
     & -23._dp/48*zbab2342*zba234*zab241*st14*st24*za32*zaba2342
     & +11._dp/12*zba234*zab241**2*mt2*st13**3*za31
     & -23._dp/48*zbab2342*zba234*zab241**2*st13*za31*zaba2342
     & -25._dp/48*zba234*zab241**2*st14**2*mt2*st13*za31
     & +7._dp/48*zba234*zab241**2*st14*mt2**2*st13*za31
     & -1._dp/48*zba234*zab241**2*st14*mt2*st13**2*za31
     & -13._dp/96*zba234*zab241**2*st14**3*mt2*za31
     & +1._dp/48*zba234*zab241**2*st14*mt2*st34**2*za31
     & +1._dp/48*zba234*zab241**2*st14*st34**3*za31
     & +3._dp/4*zbab2342*zba234*zab241**2*st14*za31*zaba2342
     & -547._dp/144*zba234*zab241**2*st14*st24**2*st34*za31
     & +5._dp/24*zba234*zab241**2*st14*st24*st34**2*za31
     & -51._dp/16*zba234*zab241**2*st14**2*st24*st34*za31
     & -1._dp/3*zba234*zab241**2*st24**3*st34*za31
     & +5._dp/24*zba234*zab241**2*st24**2*st34**2*za31
     & +1._dp/48*zba234*zab241**2*st24*st34**3*za31
     & -31._dp/16*zbab2342*zba234*zab231**2*st24*za31*zaba2342
     & +55._dp/96*zba234*zab231**2*st34*st13**3*za31
     & +17._dp/48*zbab2342*zba234*zab241*zab231*st13*za31*zaba2342
     & -1._dp/48*zbab2342*za24*zb12**2*st34*za31*zaba2342**2
     & -1._dp/48*za24*zb12*zbab2342*st23**2*st34*za32*zaba2342
     & -1._dp/24*za24*zb12*zbab2342*st23*st34**2*za32*zaba2342
     & +35._dp/48*za24*zb12**2*zaba2342*st14*st34**2*za31*st23
     & -1._dp/8*za24*zb12**2*st14**2*st34**2*za31*zaba2342
     & +7._dp/16*za24*zb12**2*st14*st34**3*za31*zaba2342
     & -283._dp/72*za24*zb12**2*st14**2*mt2*st34*za31*zaba2342
     & +11._dp/6*za24*zb12*zaba2342*st14**2*st34*zab342*st23
     & +319._dp/96*zb12*za14*st14*zab342*zbab1342*zaba2342**2
     & -19._dp/48*zb12*za14*st34*zab342*zbab1342*zaba2342**2
     & -5._dp/12*zb12*st23*za14*zab342*zbab1342*zaba2342**2
     & +23._dp/12*zb12*zbab2342*za14*zab231*zab342*zaba2342**2
     & -299._dp/72*zb12**2*za14*st14*mt2*zab342*zaba2342**2
     & -3._dp/4*zb12**2*za14*st14*st34*zab342*zaba2342**2
     & -1._dp/6*zb12**2*st23*za14*st34*zab342*zaba2342**2
     & -21._dp/32*zb12**2*st23*za14*mt2*zab342*zaba2342**2
     & -67._dp/24*zb12*zab241*za14*st14**2*st34*zab342*zaba2342
     & -17._dp/16*zb12*zab241*za14*st14**2*mt2*zab342*zaba2342
     & -1._dp/48*zb12*zba234*zbab2342*zab241*za31*zaba2342**2
     & -1._dp/24*zb12*zba234*zab241*st14*mt2*st34*za31*zaba2342
     & -133._dp/144*zb12*zba234*zab241*st14**2*mt2*za31*zaba2342
     & -5._dp/4*zbab2342*zba134*za12**2*zab341*zbab1342*zaba2342
     & +19._dp/96*za34*st14**2*zbab1341*za12*zaba1342*zbab1342
     & +37._dp/48*st14**2*mt2*zba134*za12**2*zab341*zbab1342
     & +1._dp/6*st14*mt2*zba134*st34*za12**2*zab341*zbab1342
     & +65._dp/48*st14**2*zba134*st34*za12**2*zab341*zbab1342
     & +67._dp/48*zbab2342*zab241**3*za14*mt2*st13*za31
     & +31._dp/24*zab241**2*za14*st14*st24*mt2*zbab1342*za31
     & +11._dp/16*zbab2342*zab241**3*za14*st24*mt2*za31
     & +7._dp/48*zab241**2*za14*st14*mt2*st34*zbab1342*za31
     & -5._dp/24*zab241**2*za14*st14*st34**2*zbab1342*za31
     & +3._dp/16*zab241**2*za14*st14**2*st34*zbab1342*za31
     & -5._dp/48*zbab2342*zab241**3*za14*mt2*st34*za31
     & -5._dp/24*zbab2342*zab241**3*za14*st34**2*za31
     & -5._dp/24*zab241**2*za14*st24*mt2*st34*zbab1342*za31
     & +1._dp/3*zab241**2*za14*st14*st24*st34*zbab1342*za31
     & +1._dp/3*zbab2342*zab241**3*za14*st24*st34*za31
     & +221._dp/72*zbab2342*zab241**2*za14*st14*zab342*zaba2342
     & -7._dp/12*zbab2342*zab241**2*za14*st13*zab342*zaba2342
     & -7._dp/12*zab241**2*za14*st24**3*mt2*zab342
     & -43._dp/72*zab241**2*za14*st24*mt2*st13**2*zab342
     & -191._dp/72*zab241**2*za14*st14*st24**2*mt2*zab342
     & +35._dp/24*zab241**2*za14*st14*st24*mt2*st13*zab342
     & -119._dp/72*zab241**2*za14*st14**2*st24*mt2*zab342
     & +25._dp/16*zab241*zaba1341*st14*zba134*st13*zbab1342*za32
     & +1._dp/12*zaba1341*zab241*st14*zba134*zbab1342*st34*za32
     & +1._dp/8*za34*zab241*st24**2*st13*zaba1342*zbab1342
     & -1._dp/24*za34*zab241*st14*st24*st13*zaba1342*zbab1342
     & +17._dp/48*zba234*zab241*st13**2*zbab1342*zaba1342*za32
     & -65._dp/36*zba234*zab241*st14*st13*zbab1342*zaba1342*za32
     & -155._dp/96*zba234*zab241*st14*st24*zbab1342*zaba1342*za32
     & +43._dp/24*zba234*zab241*st24*st13*zbab1342*zaba1342*za32
     & +1._dp/24*zba234*zab241*st14*st34*zbab1342*zaba1342*za32
     & +1._dp/8*za34*zab241*st24*za12*zaba1342*zbab1342**2
     & +3._dp/2*zba234*zab241*zbab1342**2*za12*zaba1342*za32
     & +1._dp/4*zab241*za14*st14**3*mt2**2*zab341
     & +5._dp/48*zab241*za14*st14**2*mt2**3*zab341
     & +3._dp/16*zab241*za14*mt2*st13**4*zab341
     & +5._dp/24*zab241*za14*mt2**2*st13**3*zab341
     & +1._dp/12*zab241*za14*mt2**3*st13**2*zab341
     & -19._dp/24*za34*st23*zab132*zbab1341*za12*zbab1342*zaba2342
     & -1._dp/24*za24*zaba1341*zab231*zbab1342**2*za32*st23
     & +1._dp/48*za24*zaba1341*zab231*st13*zbab1342**2*za32
     & +7._dp/24*za24*zaba1341*zab231*st24*zbab1342**2*za32
     & -25._dp/12*za24*zab241*st14**2*zab342*zaba1342*zbab1342
     & -1._dp/3*za24*zab241*st13**2*zab342*zaba1342*zbab1342
     & +55._dp/144*za24*zaba1341*st14*zbab1341*st13*zbab1342*za32
     & +37._dp/48*za24*zaba1341*st14*zbab1341*zbab1342*za32*st23
     & -13._dp/96*za24*zaba1341*st14**2*zbab1341**2*za31
     & +7._dp/24*za24*zaba1341*mt2*zbab1341**2*st13*za31
     & -13._dp/48*za24*zaba1341*st14*zbab1341**2*st13*za31
     & -35._dp/48*za24*zaba1341*zbab1341**2*za31*st23**2
     & +7._dp/24*za24*zaba1341*st14*zbab1341**2*za31*st23
     & +71._dp/144*za24*zaba1341*st24*zbab1341**2*st13*za31
     & +1._dp/4*za24*zaba1341*zbab1341**2*st34*st13*za31
     & -7._dp/24*za24*zaba1341*zbab1341**2*st34*za31*st23
     & +3._dp/16*za24*zaba1341*st24*zbab1341**2*st34*za31
     & +1._dp/24*zaba1341*mt2*zbab1341*zba134*st13**2*za32
     & +1._dp/48*zaba1341*zbab1341*zba134*st13**3*za32
     & +7._dp/24*zaba1341*st14*mt2*zbab1341*zba134*st13*za32
     & -1._dp/48*zaba1341*st14*zbab1341*zba134*st13**2*za32
     & -5._dp/48*zaba1341*st14**2*zbab1341*zba134*st13*za32
     & +53._dp/24*zaba1341*st14**2*zbab1341*zba134*za32*st23
     & +11._dp/16*zaba1341*st14*zbab1341*zba134*za32*st23**2
     & -11._dp/36*zaba1341*zbab1341*zba134*st13**2*za32*st23
     & -437._dp/144*zaba1341*zbab1341*zba134*st13*za32*st23**2
     & +37._dp/72*zaba1341*st14*st24*zbab1341*zba134*st13*za32
     & -5._dp/4*zaba1341*st24*zbab1341*zba134*st13*za32*st23
     & -13._dp/48*za24*zb12*zaba1341**2*zbab1341**2*za32
     & +187._dp/144*za34*st23*zab132*zbab1341*st13**2*zaba2342
     & +1._dp/6*za34*st23**2*zab132*zbab1341*st13*zaba2342
     & +25._dp/36*st23*za14*st14*zbab1341*zbab1342*za31*zaba2342
     & +25._dp/48*za14*zab142*st14**2*zbab1341*zab341*zaba2342
     & +29._dp/96*za14*zab132*zbab1341*st13**2*zab341*zaba2342
     & -55._dp/48*zaba2342*za14*zab132*zbab1341*st13*zab341*st23
     & +3._dp/2*za14*st24*zab132*mt2*zbab1341*zab341*zaba2342
     & -5._dp/48*za14*zab132*zbab1341**2*st13*za31*zaba2342
     & +7._dp/24*za14*zab132*zbab1341**2*st34*za31*zaba2342
     & -17._dp/16*zba234*zab132*zbab1341*st13**2*za32*zaba2342
     & +11._dp/48*zb12*za14*zbab1341**2*zaba1342**2*za31
     & -41._dp/24*zaba2342*zab132*zba134*za12*zab341*zbab1342*st23
     & +5._dp/4*zba134*zaba1342*zbab1342**2*za31*zaba2342
     & -17._dp/12*zab132*zba134*st13*za12*zab341*zbab1342*zaba2342
     & -5._dp/4*zba134*st34*za12*zbab1342**2*za31*zaba2342
     & -3._dp/2*st24*zba134*zbab1342**2*za12*zaba1342*za32
     & -61._dp/48*zba134*st13*za12*zbab1342**2*za31*zaba2342
     & +1._dp/6*zab132**2*zbab1341*zba134*za12*zab341*zaba2342
     & +17._dp/16*zb12*zab132*zbab1341*zba134*zaba1342*za31*zaba2342
     & +23._dp/16*zb12*zab142*zbab1341*zba134*zaba1342*za31*zaba2342
     & -1._dp/6*zaba1341*zab132*zbab1341*zba134*zab341*zaba2342
     & -1._dp/48*zab241*za14*st14**2*mt2*st34**2*zab341
     & +1._dp/4*zab241*za14*st14*mt2**2*st13**2*zab341
     & -31._dp/24*zab241*za14*st14*st24*mt2*st13**2*zab341
     & -1._dp/8*zab241*za14*st14*mt2**2*zbab1341*st34*za31
     & +1._dp/48*zab241*za14*st14*zbab1341*st34**3*za31
     & -1._dp/4*zab241*za14*st14**2*mt2*zbab1341*st34*za31
     & -1._dp/8*zab241*za14*st24*mt2**2*zbab1341*st34*za31
     & +5._dp/48*zab241*za14*st24*mt2*zbab1341*st34**2*za31
     & +1._dp/48*zab241*za14*st24*zbab1341*st34**3*za31
     & -25._dp/48*zab241*za14*st14*st24*mt2*zbab1341*st34*za31
     & +5._dp/24*zab241*za14*st14**2*st24*zbab1341*st34*za31
     & -1._dp/24*zaba1341*zab241*za14*mt2*zbab1341**2*za31
     & +3._dp/16*zaba1341*zab241*za14*st14*zbab1341**2*za31
     & -7._dp/24*zbab2342*zab241**2*za14*zbab1342*za31*zaba2342
     & +7._dp/6*zbab2342*zab241*za14*st14*st13*zab341*zaba2342
     & +1._dp/4*zaba1341**2*zab241*zbab1341*zba134*zab341
     & -1._dp/4*zaba1341*zab241*za14*zbab1341**2*st34*za31
     & +5._dp/24*zaba1341*zab241*za14*zbab1341**2*st13*za31
     & +1._dp/48*zaba1341*zab241*zbab1341*zba134*st34**2*za31
     & +7._dp/24*zaba1341*zab241*st14*zbab1341*zba134*st34*za31
     & -1._dp/3*zaba1341*zab241*mt2*zbab1341*zba134*st13*za31
     & -19._dp/96*zaba1341*zab241*zbab1341*zba134*st13**2*za31
     & +1._dp/3*za24*zbab2342**2*zab241**2*zaba1342*za32
     & +1._dp/24*za24*zbab2342*zab241**2*zaba1342*zbab1342*za31
     & -19._dp/16*za24*zbab2342*zab241*st14*st13*zaba1342*zab341
     & -5._dp/12*za14*mt2*zbab1341**2*st13*zaba1342*za31
     & +1._dp/24*zbab2342*za34*zab241**2*za12*zaba1342*zbab1342
     & +1._dp/6*zab241*za14*zab231*mt2**2*st13*zbab1342*za31
     & -85._dp/48*zbab2342*zab241*za14*zab231**2*mt2*st13*za31
     & +9._dp/16*zbab2342*za14*zab231**3*mt2*st13*za31
     & +37._dp/96*za14*zab231**2*mt2*st13**2*zbab1342*za31
     & -1._dp/6*za14*zab231**2*mt2*zbab1342*za31*st23**2
     & +35._dp/48*zbab2342*za14*zab231**3*mt2*za31*st23
     & +7._dp/12*za14*zab231**2*st34*st13**2*zbab1342*za31
     & +5._dp/12*zbab2342*za14*zab231**3*mt2*st34*za31
     & -1._dp/24*zbab2342*za14*zab231**3*st34*st13*za31
     & -1._dp/3*zbab2342*za14*zab231**3*st34*za31*st23
     & +17._dp/48*za14*zab231*mt2*zbab1341*za31*st23**3
     & -5._dp/24*za14*zab231*mt2*zbab1341*st34*st13**2*za31
     & -3._dp/16*za14*zab231*zbab1341*st34*st13**3*za31
     & -1._dp/24*za14*zab231*zbab1341*st34*st13**2*za31*st23
     & -1._dp/3*za14*zab231*zbab1341*st34*st13*za31*st23**2
     & +1._dp/24*zbab2342*zab231*zba134*st34*za12**2*za32*zbab1342
     & -17._dp/48*zb12*zaba1341*st14*zbab1341*zba134*zaba1342*za32
     & -37._dp/48*zaba1341*zab231*zbab1341*zba134*st13**2*za31
     & -1._dp/48*zaba1341*zab231*zbab1341*zba134*za12*zbab1342*za31
     & -3._dp/8*zaba1341*zbab1341*zba134*za12**2*zab341*zbab1342
     & +11._dp/48*zba234*st14**2*zbab1341*st13*zaba1342*za32
     & -7._dp/32*zba234*st14*zbab1341*st13**2*zaba1342*za32
     & -3._dp/4*za24*zbab2342*zab231*st34*za12**2*zab341*zbab1342
     & +1._dp/24*zba234*zaba1341*zab231*zbab1341**2*za12*za31
     & -3._dp/16*zb12**2*zba234*zaba1341*zab341*zaba2342**2
     & -1._dp/6*zb12*zba234*zaba2342**2*zab132*zab341*st23
     & +29._dp/48*zba234*zab241**2*st14*zaba1342*zbab1342*za31
     & +1._dp/24*za14*zab231*zbab1341*st34**2*za12*zbab1342*za31
     & -9._dp/16*zb12*zba234*zaba2342*st13**2*zaba1342*zab341)/(za12*zb12*Gram12x3x4**2)
      res=res
     & +(1._dp/3*za32*zbab1342*za24*st23**2*zbab2342
     & -1._dp/3*zbab2342*zab341*st23**3*za24
     & -7._dp/3*mt2*zab241*za34*zbab2342*st14**2
     & -1._dp/6*zbab1342**2*mt2*za24*za31*st14
     & -35._dp/12*zbab1342**2*za24*za31*st34*st14
     & -7._dp/3*zbab1342*mt2*za34*zbab2342*zaba2342
     & +1*zbab1342*za34*zbab2342*zaba2342*st34
     & -77._dp/12*zbab1342*mt2**3*st24*za34
     & -1._dp/6*zbab1342*mt2**2*za34*st34*st24
     & +7._dp/4*zbab1342*mt2*st24**3*za34
     & -1._dp/3*zbab1342*mt2*za34*st34*st24**2
     & -7._dp/12*zbab1342*za34*zbab2342*zaba2342*st24
     & +5._dp/6*zbab1342*za34*zbab2342*zaba2342*st13
     & +1._dp/6*zbab1342*mt2**2*za34*st13*st24
     & -1*zbab1342*mt2*za34*st13*st24**2
     & +77._dp/12*zbab1342*mt2*za34*st13**2*st24
     & +7._dp/2*zbab1342*st13**2*st24**2*za34
     & +7._dp/6*zaba1342*zbab1342**2*mt2*za34
     & -7._dp/12*zbab1342*mt2*st14**3*za34
     & +7._dp/6*zaba1342*zbab1342**2*st14*za34
     & -1._dp/6*zbab1342**2*mt2*za34*za12*st14
     & -7._dp/4*zbab1342**2*za34*za12*st34*st14
     & -14._dp/3*zbab1342*mt2**2*za34*st14*st24
     & -7._dp/3*zbab1342*mt2*za34*st14*st24**2
     & -1._dp/3*zbab1342*mt2*za34*st34*st14*st24
     & +91._dp/12*zbab1342*mt2*za34*st14**2*st24
     & +7._dp/12*zbab1342*st14**3*st24*za34
     & -1._dp/2*zbab1342**2*za34*za12*st14*st24
     & -35._dp/12*zbab1342*mt2*za34*st13**2*st14
     & -7._dp/4*zbab1342**2*za34*za12*st13*st24
     & +7._dp/3*zbab1342**2*mt2*st23*za34*za12
     & -7._dp/6*zbab1342*mt2**2*st23*za34*st13
     & +7._dp/6*zbab1342*st13**3*st23*za34
     & +4._dp/3*zbab1342**2*st23*za34*za12*st13
     & -3._dp/2*zaba1342*zbab1342**2*st23*za34
     & +1._dp/2*zbab1342*mt2**2*st23*za34*st14
     & -77._dp/12*zbab1342*mt2*st23*za34*st34*st14
     & +1._dp/6*zbab1342*mt2*st23*za34*st14**2
     & +7._dp/4*zbab1342*st23*za34*st34*st14**2
     & -4._dp/3*zbab1342*mt2*st23**2*za34*st13
     & -7._dp/12*zbab1342*st13**2*st23**2*za34
     & -7._dp/12*zbab1342*st13*st23**3*za34
     & +7._dp/12*zbab1342*mt2*st23**2*za34*st14
     & -1._dp/6*zbab1342*mt2*za34*st13*st14*st24
     & -1*zbab1342*za34*st13*st14*st24**2
     & +7._dp/4*zbab1342*za34*st13**2*st14*st24
     & -1._dp/6*zbab1342*za34*st13*st14**2*st24
     & -14._dp/3*zbab1342*za34*zbab2342*zaba2342*st14
     & +7._dp/12*zbab1342**2*zaba2342*zab142*za34
     & +1._dp/2*zbab1342**2*zab132*zaba2342*za34
     & -7._dp/12*zbab1342**2*st23*za34*za12*st24
     & +35._dp/12*zbab1342*mt2*st23*za34*st13*st24
     & +4._dp/3*zbab1342*st23*za34*st13**2*st24
     & +7._dp/4*zbab1342*st23*za34*st13*st24**2
     & +4._dp/3*zbab1342*mt2*st23*za34*st14*st24
     & +1._dp/3*zbab1342*st23*za34*st14**2*st24
     & -7._dp/12*zbab1342*st23**2*st14**2*za34
     & -1._dp/3*zbab1342*st23**2*za34*st13*st24
     & -7._dp/12*zbab1342*st23**2*za34*st14*st24
     & +4._dp/3*zbab1342**2*zba234*za31*zaba2342
     & +77._dp/12*za32*zbab1342*mt2**2*zba234*st34
     & +1._dp/6*za32*zbab1342*mt2*zba234*st34**2
     & -1._dp/6*zbab1342**2*za32*zba234*za12*st34
     & -2._dp/3*za32*zbab1342*mt2*zba234*st13*st34
     & -14._dp/3*za32*zbab1342*zba234*st13**2*st34
     & +28._dp/3*za32*zbab1342*zba234*st13*st34**2
     & -2._dp/3*zbab1342**2*za32*zba234*za12*st13
     & -77._dp/12*zbab1342*za32*mt2*zba234*st34*st14
     & -1._dp/6*zbab1342*za32*zba234*st34**2*st14
     & +1._dp/3*zbab1342*za32*mt2*zba234*st14**2
     & +7._dp/12*zbab1342*za32*zba234*st34*st14**2
     & +1._dp/2*zbab1342*za32*zba234*st13**2*st14
     & -5._dp/6*za32*zbab1342*mt2*zba234*st24**2
     & -7._dp/4*za32*zbab1342*zba234*st34*st24**2
     & +1._dp/3*za32*zbab1342*zba234*st34**2*st24
     & -7._dp/12*zbab1342**2*za32*zba234*za12*st24
     & -35._dp/12*za32*zbab1342*zba234*st13*st24**2
     & -5._dp/6*zbab1342*za32*mt2*zba234*st14*st24
     & +1._dp/2*zbab1342*za32*zba234*st14**2*st24
     & +7._dp/6*za32*zbab1342*zba234*st13*st14*st24
     & -4._dp/3*za32*zbab1342*mt2*st23*zba234*st34
     & -7._dp/12*za32*zbab1342*st23*zba234*st34**2
     & +1._dp/3*zbab1342**2*za32*st23*zba234*za12
     & +5._dp/6*za32*zbab1342*mt2*st23*zba234*st13
     & +7._dp/6*zbab1342*za32*mt2*st23*zba234*st14
     & -7._dp/12*za32*zbab1342*mt2*st23*zba234*st24
     & +1*za32*zbab1342*st23*zba234*st13*st24
     & +7._dp/3*za32*zbab1342*st23*zba234*st14*st24
     & -5._dp/6*za32*zbab1342*mt2*st23**2*zba234
     & -1*zbab1342*za32*st23**2*zba234*st14
     & -1._dp/6*zaba1342*za32*zba234*zbab1342**2
     & +1._dp/6*zbab1342**2*mt2**2*za31*za24
     & +77._dp/12*zbab1342**2*mt2*za24*za31*st13
     & +1*za32*zbab1342*mt2**2*za24*zbab2342
     & -7._dp/12*za32*zbab1342*mt2*za24*zbab2342*st34
     & -7._dp/6*za32*zbab1342*za24*zbab2342*st34**2
     & +7._dp/3*za32*zbab1342*mt2*za24*zbab2342*st13
     & -1._dp/6*za32*zbab1342*za24*zbab2342*st13**2
     & -7._dp/12*zbab1342**2*za24*za31*st13*st14
     & +2*zbab1342*za32*mt2*za24*zbab2342*st14
     & +7._dp/12*zbab1342*za32*za24*zbab2342*st34*st14
     & +7._dp/12*zbab1342*za32*za24*zbab2342*st13*st14
     & -11._dp/6*zbab1342**2*mt2*za24*za31*st24
     & -7._dp/12*zbab1342**2*za24*za31*st34*st24
     & -7._dp/3*zbab1342**2*za24*za31*st13*st24
     & +5._dp/6*za32*zbab1342*mt2*za24*zbab2342*st24
     & +7._dp/12*za32*zbab1342*za24*zbab2342*st34*st24
     & +7._dp/2*za32*zbab1342*za24*zbab2342*st13*st24
     & -7._dp/12*zbab1342**3*za24*za31*za12
     & +7._dp/12*za32*zbab1342**2*za24*zbab2342*za12
     & +7._dp/2*zbab1342**2*mt2*za24*st23*za31
     & -1*za32*zbab1342*zba234*zbab2342*zaba2342
     & -1._dp/3*zbab1342**2*za24*st23*za31*st34
     & +7._dp/6*zbab1342**2*za24*st23*za31*st13
     & +7._dp/12*zbab1342**2*za24*st23*za31*st14
     & -7._dp/6*zbab1342**2*za24*st23*za31*st24
     & +7._dp/6*za32*zbab1342*mt2*za24*st23*zbab2342
     & -1._dp/6*za32*zbab1342*za24*st23*zbab2342*st34
     & -1._dp/2*za32*zbab1342*za24*st23*zbab2342*st13
     & -7._dp/6*zbab1342*za32*za24*st23*zbab2342*st14
     & +7._dp/12*za32*zbab1342*za24*st23*zbab2342*st24
     & +77._dp/12*zbab1342*mt2**3*za24*zab342
     & +1._dp/6*zbab1342*mt2**2*za24*zab342*st34
     & -3._dp/2*zbab1342**2*mt2*za24*zab342*za12
     & -2._dp/3*zbab1342*mt2**2*za24*zab342*st13
     & -7._dp/12*zbab1342*mt2*za24*zab342*st13**2
     & +28._dp/3*zbab1342*mt2*za24*zab342*st13*st34
     & -77._dp/12*zbab1342*mt2**2*za24*zab342*st14
     & +7._dp/2*zbab1342*mt2*za24*zab342*st14**2
     & -1._dp/6*zbab1342*mt2*za24*zab342*st34*st14
     & +1._dp/3*zbab1342*mt2*za24*zab342*st13*st14
     & -7._dp/4*zbab1342*mt2*zab342*za24*st24**2
     & +1._dp/3*zbab1342*mt2*zab342*za24*st34*st24
     & -4._dp/3*zbab1342*mt2*zab342*za24*st13*st24
     & -7._dp/12*zbab1342*zab342*za24*st14**2*st24
     & +1._dp/3*zbab1342*zab342*zba234*zaba2342*st13
     & +7._dp/4*zbab1342*mt2*za31*zba134*st13*st14
     & +1._dp/3*zbab1342*mt2**2*za31*zba134*st24
     & +3._dp/2*zbab1342*mt2*za31*zba134*st24**2
     & -35._dp/12*zbab1342*mt2*za31*zba134*st34*st24
     & +7._dp/12*zbab1342*za31*zba134*st34*st24**2
     & -35._dp/12*zbab1342*mt2*za31*zba134*st13*st24
     & +7._dp/4*zbab1342*za31*zba134*st13*st24**2
     & +1._dp/2*zbab1342*mt2*za31*zba134*st14*st24
     & +1._dp/6*zbab1342*za31*zba134*st14**2*st24
     & +1*zbab1342*za31*zba134*st14*st24**2
     & +7._dp/2*zbab1342*za31*zba134*st34*st14*st24
     & +7._dp/12*zbab1342*za31*zba134*st13*st14*st24
     & +14._dp/3*zbab1342*mt2**2*st23*za31*zba134
     & +1._dp/3*zbab1342*mt2*st23**2*za31*zba134
     & -7._dp/12*zba134*st23**3*za31*zbab1342
     & +35._dp/12*zbab1342*st23*za31*zba134*st34**2
     & -7._dp/6*zbab1342*st23**2*za31*zba134*st34
     & -1._dp/6*zbab1342*mt2*st23*za31*zba134*st13
     & -7._dp/6*zbab1342*st23*za31*zba134*st13**2
     & +7._dp/12*zbab1342*st23**2*za31*zba134*st13
     & -119._dp/12*zbab1342*mt2*st23*za31*zba134*st14
     & -1._dp/6*zbab1342*st23*za31*zba134*st34*st14
     & -7._dp/12*zbab1342*mt2*st23*za31*zba134*st24
     & -7._dp/12*zbab1342*st23*za31*zba134*st24**2
     & +1._dp/6*zbab1342*st23**2*za31*zba134*st24
     & -3._dp/2*zbab1342*st23*za31*zba134*st13*st24
     & +7._dp/12*zbab1342*st23*za31*zba134*st14*st24
     & +49._dp/12*zbab1342**2*mt2*za31*zba134*za12
     & +1._dp/6*zbab1342**2*st23*za31*zba134*za12
     & -1._dp/2*zbab2342*za32*mt2**3*zba134
     & +35._dp/12*za32*mt2**2*zbab2342*zba134*st34
     & -1._dp/6*za32*mt2*zbab2342*zba134*st34**2
     & +77._dp/12*za32*mt2**2*zbab2342*zba134*st13
     & -7._dp/6*zbab2342*za32*st13**3*zba134
     & +1._dp/2*za32*mt2*zbab2342*zba134*st13*st34
     & +14._dp/3*za32*zbab2342*zba134*st13**2*st34
     & -28._dp/3*za32*zbab2342*zba134*st13*st34**2
     & -7._dp/12*za32*zbab1342*mt2*zbab2342*zba134*za12
     & +2._dp/3*za32*zbab1342*zbab2342*zba134*za12*st34
     & +1._dp/2*za32*mt2*zbab2342*zba134*st14**2
     & +49._dp/12*za32*mt2*zbab2342*zba134*st34*st14
     & -1._dp/6*za32*zbab2342*zba134*st34**2*st14
     & -7._dp/12*za32*zbab2342*zba134*st34*st14**2
     & -1._dp/6*za32*mt2*zbab2342*zba134*st24**2
     & +1._dp/6*za32*zbab2342*zba134*st34**2*st24
     & -7._dp/12*za32*zbab2342*zba134*st34*st24**2
     & +7._dp/3*za32*zbab1342*zbab2342*zba134*za12*st24
     & -7._dp/6*za32*mt2*zbab2342*zba134*st13*st24
     & -7._dp/12*za32*zbab2342*zba134*st13*st24**2
     & +2._dp/3*za32*mt2*st23**2*zbab2342*zba134
     & -7._dp/12*zbab2342*za32*st23**3*zba134
     & -1._dp/6*za32*mt2*st23*zbab2342*zba134*st34
     & +7._dp/12*za32*st23*zbab2342*zba134*st34**2
     & -7._dp/12*za32*st23**2*zbab2342*zba134*st34
     & -1._dp/2*za32*zbab1342*st23*zbab2342*zba134*za12
     & +7._dp/12*za32*st23**2*zbab2342*zba134*st13
     & +7._dp/4*za32*mt2*st23*zbab2342*zba134*st24
     & -1._dp/3*za32*st23**2*zbab2342*zba134*st24
     & -1._dp/6*za32*st23*zbab2342*zba134*st13*st24
     & -35._dp/6*za32*mt2*zbab2342*zba134*st13*st14
     & -1._dp/3*za32*mt2*zbab2342*zba134*st14*st24
     & -7._dp/12*za32*zbab2342*zba134*st34*st14*st24
     & -7._dp/12*za32*zbab2342*zba134*st13*st14*st24
     & -7._dp/12*za32*mt2*st23*zbab2342*zba134*st14
     & +1._dp/3*za32*st23**2*zbab2342*zba134*st14
     & +1._dp/3*za32*st23*zbab2342*zba134*st34*st14
     & -7._dp/6*za32*st23*zbab2342*zba134*st14*st24
     & -77._dp/12*za32*mt2**4*zba234*zb12
     & -1._dp/6*za32*mt2**3*zba234*zb12*st34
     & -7._dp/12*zbab1342**2*za32*zba234*zb12*za12**2
     & -7._dp/6*za32*st13**4*zba234*zb12
     & +1._dp/6*za32*zbab1342*zba234*zb12*za12*st13**2
     & -1._dp/2*za32*zba234*zb12*st13**3*st24
     & -7._dp/4*za32*zba234*zb12*st13**2*st24**2
     & -7._dp/12*za32*zbab1342*zba234*zb12*za12*st13*st24
     & -7._dp/6*za32*zba234*zb12**2*za12*st13**2*st24
     & -1._dp/6*za32*zba234*zb12*st13**3*st14
     & +7._dp/12*za32*zba234*zb12*st14**3*st24
     & -7._dp/6*za32*zba234*zb12*st13**2*st14*st24
     & +1._dp/6*za32*zba234*zb12*st13*st14**2*st24
     & -1._dp/6*za32*zba234*zb12**2*za12*st13*st14*st24
     & -7._dp/6*st13**3*zb12*st24**2*za34
     & -35._dp/12*zbab1342*zb12*za34*za12*st13**2*st24
     & +7._dp/12*zb12**2*za34*za12*st13**3*st24
     & -1._dp/2*zb12*za34*st13**2*st14**2*st24
     & +1._dp/6*zb12**2*za34*za12*st13**2*st14*st24
     & +7._dp/6*st23*st13**4*zb12*za34
     & -7._dp/12*st23**2*st13**3*zb12*za34
     & +7._dp/12*st23**4*st13*zb12*za34
     & +7._dp/6*za32*st23**2*zba234*zb12*st13**2
     & -7._dp/12*za32*st23**3*zba234*zb12*st13
     & -1._dp/6*zbab1342*st23*zb12*za34*za12*st13**2
     & +7._dp/12*zbab1342**2*st23*zb12*za34*za12**2
     & -1._dp/6*za32*st23**2*zba234*zb12*st13*st24
     & +1._dp/6*st23**3*zb12*za34*st13*st24
     & +7._dp/6*st23*zb12*za34*st13**2*st24**2
     & +7._dp/12*zbab1342*st23**2*zb12*za34*za12*st24
     & +7._dp/6*zbab1342*st23*zb12*za34*za12*st13*st24
     & -7._dp/12*za32*zbab1342*st23*zba234*zb12*za12*st24
     & -7._dp/6*za32*mt2*st23**2*zba234*zb12*st14
     & +1._dp/6*za32*st23**3*zba234*zb12*st14
     & -7._dp/12*za32*mt2*st23*zba234*zb12*st34*st14
     & +1._dp/6*za32*st23*zba234*zb12*st34**2*st14
     & +1._dp/3*za32*st23**2*zba234*zb12*st34*st14
     & -7._dp/12*za32*st23*zba234*zb12*st34*st14**2
     & +7._dp/12*za32*zbab1342*st23*zba234*zb12*za12*st14
     & -7._dp/12*zbab1342*st23**2*zb12*za34*za12*st14
     & -1._dp/6*za32*st23*zba234*zb12*st14**2*st24
     & -7._dp/12*st23**3*zb12*za34*st14*st24
     & -1._dp/2*zaba1342*zbab1342*mt2**2*zb12*za34
     & +35._dp/3*zaba1342*zbab1342*mt2*zb12*za34*st34
     & -7._dp/12*zaba1342*zbab1342**2*zb12*za34*za12
     & +7._dp/6*zaba1342*za32*zbab1342*zba234*zb12*st13
     & +5._dp/6*zaba1342*za32*zba234*zb12**2*st34**2
     & -1._dp/2*zaba1342*za32*zba234*zb12**2*st13**2
     & +7._dp/12*zaba1342**2*za32*zba234*zb12**3
     & +7._dp/12*zaba1342*za32*zbab1342*zba234*zb12**2*za12
     & -7._dp/6*zaba1342*za32*zba234*zb12**3*za12*st13
     & -7._dp/2*zaba1342*mt2*zb12**2*za34*st34**2
     & -35._dp/12*zaba1342*zbab1342*zb12**2*za34*za12*st13
     & -49._dp/12*zaba1342**2*zbab1342*zb12**2*za34
     & +7._dp/12*zaba1342*zb12**3*za34*za12*st13**2
     & -7._dp/12*zaba1342**2*st34*zb12**3*za34
     & +7._dp/6*zaba1342**2*st13*zb12**3*za34
     & +7._dp/12*zaba1342*mt2*zb12**2*za34*st14**2
     & +7._dp/4*zaba1342*zb12**2*za34*st34**2*st14
     & +7._dp/6*zaba1342*zb12**2*za34*st13**2*st14
     & -1._dp/3*zaba1342*zb12**2*za34*st13*st14**2
     & +1._dp/3*zaba1342*zbab1342*mt2*zb12*za34*st14
     & +7._dp/12*zaba1342*zbab1342*zb12*za34*st34*st14
     & +7._dp/4*zaba1342*zbab1342*zb12*za34*st13*st14
     & -1._dp/6*zaba1342*za32*mt2*zba234*zb12**2*st14
     & -7._dp/6*zaba1342*za32*zba234*zb12**2*st34*st14
     & -7._dp/12*zaba1342*za32*zba234*zb12**2*st13*st14
     & +1._dp/6*zaba1342*zb12**3*za34*za12*st13*st14
     & -1._dp/6*zaba1342*za32*zba234*zb12**3*za12*st14
     & +7._dp/4*zbab1342*mt2*za14*zab341*st13**2
     & -7._dp/6*zab341*st13**3*st34*zba234
     & +7._dp/6*zb12*za14*zab341*st13**3*st24
     & +14._dp/3*zbab1342*mt2**2*za14*zab341*st24
     & +7._dp/4*zbab1342*mt2*za14*zab341*st24**2
     & +1._dp/3*zbab1342*mt2*za14*zab341*st34*st24
     & +1._dp/3*zbab1342*mt2*za14*zab341*st13*st24
     & -7._dp/6*zbab1342*za14*zab341*st13**2*st24
     & +1*zbab1342*za14*zab341*st13*st24**2
     & -7._dp/3*zab341*mt2*zba234*st24**3
     & -1*mt2*zba234*zab341*st34*st24**2
     & -5._dp/6*zab341*st34*zba234*st24**3
     & -7._dp/12*zab341*st34**2*zba234*st24**2
     & -1._dp/6*mt2**2*zba234*zab341*st13*st24
     & -7*mt2*zba234*zab341*st13**2*st24
     & +1._dp/6*zab341*st13**3*zba234*st24
     & -1._dp/2*mt2*zba234*zab341*st13*st24**2
     & +1._dp/3*zab341*st13*zba234*st24**3
     & +7._dp/6*zab341*st13**2*zba234*st24**2
     & +35._dp/4*zaba1342*zba234*zab142*zab341*zbab1341
     & +1*za32*zba234*zab241*zbab2342*st34**2
     & -7._dp/2*mt2*zab241*za34*zbab2342*st34**2
     & +1._dp/6*mt2**2*zab241*za34*zbab2342*st34
     & +21._dp/4*zbab2342*mt2**3*zab241*za34
     & -14._dp/3*mt2*zab241*za34*zbab2342*st13**2
     & -7._dp/6*zbab1342**2*za31*zab241*za14*st34
     & -7._dp/6*zbab1342**2*zaba1341*zab241*za34
     & -77._dp/12*zaba1342*zbab1342*zab241*za34*zbab2342
     & +1._dp/3*zbab1342*mt2**2*zba234*za31*zab241
     & -2._dp/3*za32*mt2**2*zba234*zab241*zbab2342
     & -35._dp/6*zbab1342*mt2*zba234*za31*zab241*st13
     & -1._dp/6*zbab1342*zba234*za31*zab241*st13**2
     & -35._dp/12*zbab1342*mt2*zba234*za31*zab241*st34
     & +1._dp/6*zbab1342*zba234*za31*zab241*st34**2
     & +7._dp/12*za32*mt2*zba234*zab241*zbab2342*st34
     & +7._dp/2*mt2**2*zab241*za34*zbab2342*st24
     & -7._dp/12*mt2*zab241*za34*zbab2342*st24**2
     & -35._dp/12*zab241*za34*zbab2342*st13**2*st24
     & -1._dp/6*mt2*zab241*za34*zbab2342*st34*st24
     & -7._dp/12*zab241*za34*zbab2342*st34**2*st24
     & -1*zbab1342**2*za31*zab241*za14*st24
     & -1._dp/6*zbab1342*mt2*zba234*za31*zab241*st24
     & +35._dp/12*mt2**2*zab241*za34*zbab2342*st14
     & +1._dp/6*zbab1342**2*za31*zab241*za14*st14
     & +1._dp/6*mt2*zab241*za34*zbab2342*st34*st14
     & +7._dp/2*zab241*za34*zbab2342*st34**2*st14
     & -1._dp/6*mt2*zab241*za34*zbab2342*st13*st14
     & +7._dp/6*zbab2342**2*zab241*zaba2342*za34
     & -1._dp/2*za32*mt2*za24*zab241*zbab2342**2
     & +1._dp/2*zbab1342**2*zab241*za34*za12*zab142
     & -21._dp/2*zbab1342*mt2*zab241*za34*zab142*st14
     & -7._dp/12*zbab1342*zab241*za34*zab142*st14**2
     & +77._dp/12*zbab1342*mt2**3*za24*za31*zb12
     & +7._dp/12*zbab1342*za24*zab342*zab241*zab142*st14
     & +7._dp/3*mt2*zab241*za34*zbab2342*st14*st24
     & +7._dp/12*zab241*za34*zbab2342*st14**2*st24
     & +1._dp/6*zab241*za34*zbab2342*st13*st14*st24
     & -7._dp/12*za32*za24*zab241*zbab2342**2*st34
     & -7._dp/12*za32*za24*zab241*zbab2342**2*st13
     & -5._dp/6*zbab1342*mt2*za24*za31*zab241*zbab2342
     & -7._dp/12*zbab1342*za24*za31*zab241*zbab2342*st34
     & +35._dp/12*zbab1342*za24*za31*zab241*zbab2342*st13
     & +1._dp/3*zbab1342*za24*za31*zab241*zbab2342*st14
     & -1._dp/3*zbab1342*mt2*zba234*za31*zab241*st14
     & -1._dp/3*zbab1342*zba234*za31*zab241*st14**2
     & +35._dp/12*zbab1342*zba234*za31*zab241*st34*st14
     & -7._dp/12*zbab1342*zba234*za31*zab241*st13*st14
     & -4._dp/3*za32*mt2*zba234*zab241*zbab2342*st14
     & -7._dp/6*za32*zba234*zab241*zbab2342*st34*st14
     & +7._dp/6*za32*mt2*zba234*zab241*zbab2342*st24
     & +7._dp/6*zbab1342*zba234*za31*zab241*st34*st24
     & +7._dp/6*za32*zba234*zab241*zbab2342*st34*st24
     & -35._dp/6*zbab1342*zba234*za31*zab241*st13*st24
     & -5._dp/6*zbab1342*zba234*za31*zab241*st14*st24
     & -1._dp/6*za32*zba234*zab241*zbab2342*st14*st24
     & +1._dp/6*mt2**2*zab342*zba234*zab241*st13
     & +7*mt2*zab342*zba234*zab241*st13**2
     & -1._dp/6*st13**3*zba234*zab342*zab241
     & -35._dp/12*mt2*zab342*zba234*zab241*st14**2
     & +7._dp/12*zab342*zba234*zab241*st13**2*st14
     & +7._dp/3*mt2*zab342*zba234*zab241*st24**2
     & +1*mt2*zab342*zba234*zab241*st34*st24
     & +7._dp/12*zab342*zba234*zab241*st34**2*st24
     & +5._dp/6*zab342*zba234*zab241*st34*st24**2
     & -7._dp/6*zab342*zba234*zab241*st13**2*st24
     & -1._dp/3*zab342*zba234*zab241*st13*st24**2
     & +1._dp/3*zab342*zba234*zab241*st13*st14*st24
     & -7._dp/6*zab342*zba234*zab241*zbab2342*zaba2342
     & -35._dp/12*zbab1342*zab342*zba234*zab241*za12*st13
     & -1._dp/2*zbab1342*zab342*zba234*zab241*za12*st14
     & -1._dp/6*zbab1342*mt2*zab342*zab241*za14*st13
     & -7._dp/12*za24*zab342*zab241*zbab2342*st14**2
     & -1._dp/2*za24*zab342*zab241*zbab2342*st13*st14
     & +77._dp/12*zbab1342*mt2*zab342*zab241*za14*st14
     & +7._dp/12*zbab1342*zab342*zab241*za14*st14**2
     & +1._dp/3*zbab1342*zab342*zab241*za14*st13*st14
     & +7._dp/4*zab342*za24*zab241*zbab2342*st14*st24
     & -1._dp/3*mt2**2*za24*st23*zbab2342*zab341
     & -7._dp/12*mt2*za24*st23**2*zbab2342*zab341
     & +7._dp/12*mt2*za24*st23*zbab2342*zab341*st34
     & -1._dp/3*za24*st23**2*zbab2342*zab341*st34
     & +1._dp/6*zbab2342*zab341*st13**3*za24
     & +1._dp/2*za24*st23**2*zbab2342*zab341*st13
     & -1._dp/2*za24*st23*zbab2342*zab341*st13**2
     & -35._dp/6*mt2*za24*zbab2342*zab341*st13*st34
     & -1._dp/6*za24*zbab2342*zab341*st13*st34**2
     & +1._dp/3*za24*st23*zbab2342*zab341*st13*st34
     & -7._dp/6*zbab1342*mt2*st23**2*za14*zab341
     & +1._dp/6*za14*zab341*st23**3*zbab1342
     & +5._dp/6*zbab1342*st23**2*za14*zab341*st34
     & +1._dp/6*zbab1342*st23*za14*zab341*st34**2
     & -7._dp/6*zbab1342*mt2*st23*za14*zab341*st13
     & -1*zbab1342*st23**2*za14*zab341*st13
     & -7._dp/12*mt2*za24*zbab2342*zab341*st14**2
     & +1._dp/2*mt2*za24*zbab2342*zab341*st13*st14
     & -7._dp/2*zbab1342*mt2*za14*zab341*st14**2
     & -1._dp/2*zbab1342*mt2*st23*za14*zab341*st14
     & -7._dp/12*zbab1342*st23*za14*zab341*st34*st14
     & -35._dp/12*zab341*zaba1341*zbab1342**2*za24
     & +1._dp/3*mt2*za24*st23*zbab2342*zab341*st24
     & +7._dp/4*za24*st23*zbab2342*zab341*st13*st24
     & -35._dp/12*zbab1342*st23**2*za14*zab341*st24
     & -7._dp/4*za24*zbab2342*zab341*st14*st24**2
     & -49._dp/6*zbab1342*mt2*za14*zab341*st14*st24
     & -7._dp/12*zbab1342*za14*zab341*st14**2*st24
     & -1._dp/6*zbab1342*za14*zab341*st13*st14*st24
     & +7._dp/12*zbab1342*za24*st23*zbab2342*za12*zab341
     & +1._dp/6*zbab2342**2*zaba2342*zab231*za34
     & -1._dp/6*zab342*st23*zbab2342*zba134*zaba2342
     & +1._dp/3*zab342*zbab2342*zba134*zaba2342*st34
     & +7._dp/12*zab342*zbab2342*zba134*zaba2342*st24
     & +35._dp/12*zab342*zbab2342*zba134*zaba2342*st14
     & -7._dp/12*zab342*zbab2342*zaba2342*za14*zbab1341
     & -1._dp/2*zab132*zbab2342*zba134*zaba2342*zab341
     & +1._dp/6*zab132*za34*zbab2342*zaba2342*zbab1341
     & -1._dp/3*zab132*zab342*zba234*zaba2342*zbab1341
     & +1._dp/6*zba234*za31*zbab2342*zaba2342*zbab1341
     & +35._dp/12*za34*zbab2342*zaba2342*zab142*zbab1341
     & -7._dp/12*mt2*zba234*zbab2342*zaba2342*zab341
     & -7._dp/12*zba234*zbab2342*zaba2342*zab341*st14
     & +1._dp/3*st23*zba234*zbab2342*zaba2342*zab341
     & +1._dp/6*zba234*zbab2342*zaba2342*zab341*st34
     & +2._dp/3*zba234*zbab2342*zaba2342*zab341*st13
     & -1*zab132*st23*zba234*za12*zab341*zbab1341
     & -1._dp/2*zab132*zba234*za12*zab341*st13*zbab1341
     & +7._dp/6*zab132*zba234*za12*zab341*zbab1341*st24
     & +1._dp/3*zaba1342*zab132*zba234*zab341*zbab1341
     & +7._dp/12*za32*zab132*st23**2*zba234*zbab1341
     & +7._dp/6*za32*zab132*zbab1342*zba234*za12*zbab1341
     & +1._dp/6*zab132*zba234*za31*za12*zbab1341**2
     & -1._dp/2*za32*zab132*st23*zba234*zb12*za12*zbab1341
     & -7._dp/12*zab132*zba234*zb12*za12**2*zab341*zbab1341
     & -7._dp/12*zab132*zba234*zb12**2*za12*zaba2342*zab341
     & +1._dp/6*st23**3*za31*zb12*zba134*st14
     & +1._dp/3*mt2*st23**2*za34*zbab2342*zab231
     & +7._dp/12*zbab2342*st23**3*zab231*za34
     & +7._dp/2*mt2**2*za34*zbab2342*zab231*st34
     & -35._dp/12*mt2**2*za34*zbab2342*zab231*st13
     & +7._dp/12*st23**2*za34*zbab2342*zab231*st13
     & +1._dp/3*st23**2*za34*zbab2342*zab231*st24
     & +7._dp/12*za34*zbab2342*zab231*st13*st24**2
     & -1._dp/6*st23*za34*zbab2342*zab231*st13*st24
     & -7._dp/12*mt2*st23**2*zba234*zab341*st14
     & +1._dp/3*zab341*st23**3*zba234*st14
     & -7._dp/12*zab341*st23**2*zba234*st14**2
     & +1._dp/6*st23**2*zba234*zab341*st34*st14
     & -35._dp/12*mt2*zba234*zab341*st13**2*st14
     & -1._dp/6*mt2*st23**2*zba234*zab341*st13
     & +1._dp/3*mt2*st23*zba234*zab341*st14*st24
     & -7._dp/6*st23**2*zba234*zab341*st14*st24
     & -7._dp/12*zba234*zab341*st13**2*st14*st24
     & -1._dp/2*st23**2*zba234*zab341*st13*st24
     & +7._dp/4*zbab1342*st23*zba234*za12*zab341*st24
     & -1._dp/3*st23*zba234*zaba1341*zab341*zbab1341
     & -35._dp/6*zba234*zaba1341*zab341*zbab1341*st24
     & -14._dp/3*mt2**2*st23*zba234*za31*zbab1341
     & +1._dp/6*mt2*st23**2*zba234*za31*zbab1341
     & +35._dp/6*mt2*st23*zba234*za31*st14*zbab1341
     & -1._dp/3*st23**2*zba234*za31*st14*zbab1341
     & +7._dp/12*zba234*za31*st34*st14**2*zbab1341
     & -1._dp/3*mt2*st23*zba234*za31*st34*zbab1341
     & -1._dp/6*st23*zba234*za31*st34*st14*zbab1341
     & +7._dp/12*mt2*zba234*za31*st13*st14*zbab1341
     & +1._dp/2*mt2*st23*zba234*za31*st13*zbab1341
     & +7._dp/6*st23**2*zba234*za31*st13*zbab1341
     & +49._dp/12*zba234*za31*st13**2*st34*zbab1341
     & -35._dp/12*st23*zba234*za31*st13*st34*zbab1341
     & -1._dp/3*mt2**2*zba234*za31*zbab1341*st24
     & -1._dp/6*mt2*zba234*za31*st14*zbab1341*st24
     & +1._dp/3*zba234*za31*st14**2*zbab1341*st24
     & -7._dp/6*mt2*st23*zba234*za31*zbab1341*st24
     & +1._dp/3*st23**2*zba234*za31*zbab1341*st24
     & +91._dp/12*mt2*zba234*za31*st34*zbab1341*st24
     & +1._dp/3*zba234*za31*st34**2*zbab1341*st24
     & -7._dp/3*zba234*za31*st34*st14*zbab1341*st24
     & +7._dp/2*mt2*zba234*za31*st13*zbab1341*st24
     & -1._dp/3*zba234*za31*st13**2*zbab1341*st24
     & -7._dp/6*zba234*za31*st13*st14*zbab1341*st24
     & -1._dp/3*zbab1342*za32*zba234*zaba1341*zbab1341
     & +7._dp/12*mt2*zba134*st14**3*zab342
     & +7._dp/12*mt2*zab342*st23**2*zba134*st14
     & +7._dp/12*zba134*st23**2*st14**2*zab342
     & +7._dp/6*mt2*zab342*zba134*st13**2*st14
     & -49._dp/12*zab342*st23*zba134*st13**2*st34
     & +35._dp/12*mt2*zab342*zba134*st14**2*st24
     & +7._dp/4*zab342*st23**2*zba134*st14*st24
     & -1._dp/3*zab342*st23*zba134*st14**2*st24
     & +1._dp/6*zab342*st23**2*zba134*st13*st24
     & -7._dp/12*zab342*st23*zba134*st13*st24**2
     & -35._dp/12*mt2*zab342*zbab2342*zab231**2*za14
     & +1._dp/6*zab342*zbab2342*zab231**2*za14*st34
     & -7._dp/12*zab342*zbab2342*zab231**2*za14*st24
     & -1._dp/6*za32*za24*st23*zbab2342**2*zab231
     & -7._dp/12*zbab1342*zba234*za31*zab231*st13**2
     & +35._dp/12*zbab1342*zba234*za31*zab231*st13*st34
     & -7._dp/6*zba234*za31*zbab2342*zab231**2*st13
     & +49._dp/12*zab342*zba234*zab231*st13**2*st34
     & +1._dp/6*st23**2*zb12*zbab2342*za34*zaba2342
     & +1._dp/3*st23*zb12*zbab2342*za34*zaba2342*st34
     & +7._dp/12*st23*zb12*za34*zbab2342*zaba2342*st14
     & +7._dp/6*zb12*zbab2342*za34*zaba2342*st34*st14
     & -7._dp/12*st23*zb12*za34*zbab2342*zaba2342*st24
     & +7._dp/12*mt2*za31*zab241**2*zb12*zbab2342*za14
     & +7._dp/3*mt2**2*zab241*zbab2342*za14*zab341
     & -1._dp/3*mt2*zab241*zbab2342*za14*zab341*st13
     & +7._dp/12*zab241*zbab2342*za14*zab341*st13**2
     & -7._dp/12*zab241*zbab2342*za14*zab341*st34**2
     & +7._dp/2*mt2*zab241*zbab2342*za14*zab341*st14
     & -1._dp/3*zab241*zbab2342*za14*zab341*st13*st14
     & +7._dp/4*mt2*zab241*zbab2342*za14*zab341*st24
     & -7._dp/12*zab241*zbab2342*za14*zab341*st14*st24
     & -1._dp/3*mt2**2*za31*zab241*zbab2342*zba134
     & +35._dp/4*mt2*za31*zab241*zbab2342*zba134*st13
     & -1._dp/6*za31*zab241*zbab2342*zba134*st13**2
     & -2._dp/3*mt2*za31*zab241*zbab2342*zba134*st14
     & -1._dp/3*za31*zab241*zbab2342*zba134*st14**2
     & +7._dp/12*za31*zab241*zbab2342*zba134*st13*st14
     & +7._dp/12*za31*zab241*zbab2342*zba134*st13*st24
     & -1._dp/6*za32*za24*st23**2*zb12*zbab2342*st34
     & -1._dp/3*za32*za24*st23*zb12*zbab2342*st34**2
     & +7._dp/12*zbab1342*za24*za31*zb12*st13**2*st14
     & +7._dp/12*zbab1342*za24*za31*zb12*st13**2*st24
     & -1._dp/6*za24*za31*zab241*zb12*zbab2342*st13*st14
     & -1._dp/6*mt2*za24*st23**2*za31*zb12**2*st14
     & -7._dp/6*za24*za31*zb12**2*zbab2342*zaba2342*st13
     & -7._dp/4*zbab1342*za31*zab241*zb12*za14*st13**2
     & +7._dp/12*zbab1342*za31*zab241*zb12*za14*st34**2
     & -7._dp/12*zbab1342*mt2*za31*zab241*zb12*za14*st14
     & -1._dp/6*zbab1342*za31*zab241*zb12*za14*st13*st14
     & -1._dp/3*zbab1342*za31*zab241*zb12*za14*st34*st14
     & -7._dp/12*za31*zab241**2*zb12*zbab2342*za14*st14
     & -7._dp/12*zbab1342*st23*za31*zb12**2*zaba2342*za14
     & +7._dp/12*zbab1342*za31*zb12**2*zaba2342*za14*st13
     & +1._dp/3*mt2*st23*za31*zb12**3*zaba2342*za14
     & +1._dp/3*mt2*za31*zb12**3*zaba2342*za14*st34
     & -7._dp/12*za31*zb12**3*zaba2342*za14*st34**2
     & +7._dp/12*mt2*za31*zb12**3*zaba2342*za14*st14
     & -1._dp/6*za14*zab341*st23**4*zb12
     & +1._dp/6*st23*zb12*za14*zab341*st13**3
     & -1._dp/6*st23**2*zb12*za14*zab341*st13**2
     & +1._dp/6*st23**3*zb12*za14*zab341*st13
     & +7._dp/12*st23**3*zb12*za14*zab341*st24
     & -7._dp/6*st23**2*zb12*za14*zab341*st13*st24
     & +7._dp/6*st23*zb12*za14*zab341*st13**2*st24
     & -7._dp/12*st23*zb12*za14*zab341*st14**2*st24
     & +1._dp/6*zb12*za14*zab341*st13**2*st14*st24
     & -7._dp/4*st23*za31*zb12*zba134*st13**3
     & +7._dp/12*st23**2*za31*zb12*zba134*st13**2
     & -7._dp/12*st23**3*za31*zb12*zba134*st13
     & +7._dp/12*st23**2*za31*zb12*zba134*st24**2
     & -1._dp/6*st23**3*za31*zb12*zba134*st24
     & -7._dp/12*st23*za31*zb12*zba134*st13*st24**2
     & +1._dp/6*za31*zb12*zba134*st13*st14**2*st24
     & +7._dp/6*za31*zb12*zba134*st13**2*st14*st24
     & +1._dp/6*za24*za31*zbab2342*st13**2*zbab1341
     & -77._dp/12*mt2**2*za31*zbab2342*zba134*zab231
     & +1._dp/6*mt2*za31*zbab2342*zba134*zab231*st13
     & +7._dp/6*za24*za31*zbab2342*st13*st14*zbab1341
     & +35._dp/12*zbab1342*zaba1341*zba134*zab341*st14
     & +35._dp/12*zbab1342*zaba1341*zba134*zab341*st24
     & -1._dp/6*zbab1342*st23*za31*za14*st13*zbab1341
     & -7._dp/12*zbab1342*za31*za14*st34*st14*zbab1341
     & -1._dp/3*st23**2*za31*zb12*za14*st13*zbab1341
     & +7._dp/12*za31*zb12*za14*st34**2*st14*zbab1341
     & +7._dp/12*zbab1342**2*za24*za31*zb12*za12*st13
     & -1._dp/6*zba234*za31*zb12*zbab2342*za12*zab231**2
     & +7._dp/6*za24*st23*za31*zb12**2*zaba1341*zbab1341
     & +7._dp/6*zab132*zba134*zab341*st13**2*st34
     & +1._dp/6*zbab1342*st23*za31*zb12*zba134*za12*st13
     & -7._dp/3*zbab1342*za34*zaba1341*st14*zbab1341
     & -7._dp/3*zab132*mt2*za31*za14*zbab1341**2
     & -49._dp/12*zab132*za31*zba134*st13*st34*zbab1341
     & +49._dp/12*mt2*zab342*za14*st14**2*zbab1341
     & +7._dp/6*mt2*zab342*za14*st13**2*zbab1341
     & -7._dp/12*mt2*zba134*zab142*zab341*st14**2
     & +7._dp/4*mt2*zba134*zab142*zab341*st13**2
     & +7._dp/6*zb12*za34*zaba1341*st34*st14*zbab1341)/(za12*zb12*zbab2532*Gram12x3x4)

      res=res
     & +(st34*st35-2*mt2*st45)*(
     & -1367._dp/384*za32*za24*zbab2342*zab231*st24
     & +73._dp/96*zab241*st24**3*za34
     & +227._dp/96*za32*zba134*st24**3
     & -1451._dp/576*zab341*za24*st24**3
     & -511._dp/72*st24**3*zab231*za34
     & -125._dp/192*st34**3*zab241*za34
     & -191._dp/144*mt2*st34**2*zab241*za34
     & -311._dp/12*zaba1342*st23*zbab1341*za34
     & -2443._dp/288*zbab1342*st23*zaba2342*za34
     & -863._dp/576*st23*za34*za12*st34*zbab1341
     & -3553._dp/288*zbab1342*za12**2*zbab1341*za34
     & +4469._dp/576*st34**2*za12*zbab1341*za34
     & -9817._dp/288*mt2*za34*za12*st34*zbab1341
     & +5._dp/192*st34**2*st14*zab241*za34
     & +109._dp/72*mt2**3*zab241*za34
     & +61._dp/48*zbab2342*zab241*zaba2342*za34
     & -495._dp/16*mt2**2*st14*zab241*za34
     & +11239._dp/288*mt2*st14**2*zab241*za34
     & +17._dp/24*mt2**2*st34*zab241*za34
     & +1191._dp/32*mt2*zab241*za34*st34*st14
     & -19._dp/96*st34*st14**2*zab241*za34
     & -1663._dp/288*zbab1342*zab241*za34*za12*st14
     & -5087._dp/96*zaba1341*zab241*zbab1341*za34
     & -1225._dp/16*st13*mt2**2*zab241*za34
     & +31._dp/96*st13**2*mt2*zab241*za34
     & +331._dp/288*st13**3*zab241*za34
     & -1571._dp/48*mt2*zab241*za34*st13*st14
     & -1171._dp/32*st13**2*st14*zab241*za34
     & +1._dp/24*st13*st14**2*zab241*za34
     & -1543._dp/36*mt2**2*zab241*st24*za34
     & +169._dp/64*mt2*zab241*st24**2*za34
     & +22811._dp/576*mt2*zab241*za34*st14*st24
     & -1._dp/2*st14**2*st24*zab241*za34
     & -23._dp/96*st14*st24**2*zab241*za34
     & +1795._dp/576*mt2*zab241*za34*st34*st24
     & +319._dp/96*st34*zab241*st24**2*za34
     & +323._dp/192*st34**2*zab241*st24*za34
     & +215._dp/96*zab241*za34*st34*st14*st24
     & -1303._dp/288*zbab1342*zab241*za34*za12*st24
     & -365._dp/64*za32*mt2*za24*zab241*zbab2342
     & +719._dp/72*za32*za24*zab241*zbab2342*st14
     & +1603._dp/576*za32*za24*zab241*zbab2342*st34
     & +11651._dp/576*zaba1342*zbab1342*zab241*za34
     & -155._dp/24*zbab2342*zab341*za24*zaba2342
     & +821._dp/192*za14*zab341*zbab1342*zaba2342
     & +7217._dp/576*za32*zab241*zbab2342*zba134*za12
     & -523._dp/288*zab241*za34*zbab2342*za12*zab231
     & +1727._dp/144*zbab2342*za12*zab231**2*za34
     & +1153._dp/144*zbab1342*za34*za12*zab231*st34
     & -91._dp/32*zbab1342*zab241*zb12*za34*za12**2
     & -1169._dp/576*za32*za24*zbab1342**2*za12
     & -2983._dp/288*za32*za24*zbab2342*za12*zbab1341
     & +25._dp/4*zbab2342*zab241**2*za12*za34
     & -1._dp/144*zab241*zba134*za12*zab142*zab341
     & +469._dp/576*za24*zab241*zab142*zab341*st14
     & -1._dp/4*st14**2*za12*zbab1341*za34
     & -685._dp/72*mt2*za34*za12*st14*zbab1341
     & +2227._dp/72*mt2**2*za12*zbab1341*za34
     & +1187._dp/288*st23*za34*za12*st14*zbab1341
     & -11075._dp/288*mt2*st23*za34*za12*zbab1341
     & -4943._dp/576*st23**2*za12*zbab1341*za34
     & +5501._dp/576*za34*za12*st34*st14*zbab1341
     & +163._dp/96*st13**2*za12*zbab1341*za34
     & -2467._dp/288*za34*za12*st13*st14*zbab1341
     & -1825._dp/192*st23*za34*za12*st13*zbab1341
     & -7._dp/48*za14*za31*za12*zbab1341**2
     & -107._dp/96*mt2*za12*za14*zab341*zbab1341
     & -59._dp/192*za12*za14*zab341*st34*zbab1341
     & -133._dp/96*za12*za14*zab341*st13*zbab1341
     & -29._dp/48*za12*za14*zab341*st14*zbab1341
     & +19._dp/12*st23*za12*za14*zab341*zbab1341
     & -11959._dp/192*mt2*zab241*za34*st13*st24
     & -191._dp/144*st13*zab241*st24**2*za34
     & -14687._dp/192*st13**2*zab241*st24*za34
     & -41._dp/32*zab241*za34*st13*st14*st24
     & -9403._dp/128*zbab1342*zab241*za34*za12*st13
     & +427._dp/48*za14*zab341*mt2**2*zab241
     & +5._dp/96*mt2*zab241*za14*zab341*st34
     & -29._dp/12*za14*zab341*st34**2*zab241
     & +79._dp/64*mt2*zab241*za14*zab341*st14
     & -185._dp/64*zab241*za14*zab341*st34*st14
     & -19._dp/64*za14*zab341*st14**2*zab241
     & -15211._dp/288*mt2*zab241*za14*zab341*st24
     & -797._dp/72*za14*zab341*zab241*st24**2
     & +2237._dp/576*zab241*za14*zab341*st34*st24
     & +10447._dp/144*zab241*za14*zab341*st14*st24
     & +125._dp/48*mt2*zab241*za14*zab341*st13
     & -139._dp/96*za14*zab341*st13**2*zab241
     & +31._dp/32*zab241*za14*zab341*st13*st14
     & -2383._dp/144*zab241*za14*zab341*st13*st24
     & -11._dp/9*zbab1342*zab241*za12*za14*zab341
     & +2335._dp/288*zab341*zba134*za12*st24**2
     & -125._dp/192*zab341*st34**2*zba134*za12
     & -121._dp/48*mt2*zba134*za12*zab341*st34
     & +95._dp/48*zab341*mt2**2*zba134*za12
     & -51._dp/64*zba134*za12*zab341*st34*st14
     & +67._dp/24*mt2*zba134*za12*zab341*st14
     & -15._dp/32*zab341*zba134*st14**2*za12
     & -2153._dp/96*st23*zba134*za12*zab341*st34
     & +54805._dp/576*mt2*st23*zba134*za12*zab341
     & +1237._dp/144*zba134*st23**2*zab341*za12
     & -37987._dp/576*st23*zba134*za12*zab341*st14
     & +4381._dp/1152*zab341*zba134*zbab1342*za12**2
     & +13._dp/3*zba134*za12*zab341*st14*st24
     & +953._dp/36*st23*zba134*za12*zab341*st24
     & +47._dp/48*zab341*st13**2*zba134*za12
     & +17._dp/24*zba134*za12*zab341*st13*st14
     & -2273._dp/576*st23*zba134*za12*zab341*st13
     & -1879._dp/576*zba134*za12*zab341*st13*st24
     & +63._dp/8*za32*mt2**3*zba134
     & -679._dp/48*mt2**2*za32*st34*zba134
     & -5._dp/6*mt2*za32*st34**2*zba134
     & +197._dp/48*za32*st34**3*zba134
     & -137._dp/48*za32*mt2**2*zba134*st14
     & -319._dp/32*za32*mt2*zba134*st34*st14
     & +1007._dp/192*za32*st34**2*zba134*st14
     & -1235._dp/96*za32*mt2*zba134*st14**2
     & -1._dp/96*za32*zba134*st14**3
     & +143._dp/192*za32*st34*zba134*st14**2
     & +139._dp/9*za32*mt2**2*st23*zba134
     & -6803._dp/576*za32*mt2*st23**2*zba134
     & -1253._dp/192*za32*st23**3*zba134
     & +857._dp/144*za32*mt2*st23*zba134*st34
     & -509._dp/576*za32*st34*st23**2*zba134
     & +779._dp/288*za32*st34**2*st23*zba134
     & -28337._dp/576*za32*mt2*st23*zba134*st14
     & -2419._dp/576*za32*st23**2*st14*zba134
     & +5323._dp/576*za32*st23*zba134*st34*st14
     & +511._dp/48*za32*st23*st14**2*zba134
     & +5._dp/2*za32*mt2**2*zba134*st24
     & -353._dp/96*za32*mt2*zba134*st24**2
     & -81._dp/8*za32*mt2*zba134*st34*st24
     & -1133._dp/192*za32*st34*zba134*st24**2
     & +273._dp/64*za32*st34**2*zba134*st24
     & -3781._dp/144*za32*mt2*zba134*st14*st24
     & +203._dp/96*za32*zba134*st14*st24**2
     & +13._dp/32*za32*zba134*st34*st14*st24
     & -25._dp/24*za32*zba134*st14**2*st24
     & +1837._dp/96*za32*mt2*st23*zba134*st24
     & +2099._dp/1152*za32*st23*zba134*st24**2
     & -1177._dp/144*za32*st23**2*zba134*st24
     & -2593._dp/144*za32*st23*zba134*st14*st24
     & +207._dp/8*mt2**2*za32*st13*zba134
     & +5._dp/96*mt2*za32*st13**2*zba134
     & +13._dp/32*za32*st13**3*zba134
     & -73._dp/8*za32*mt2*zba134*st13*st34
     & -433._dp/96*za32*st13**2*zba134*st34
     & +275._dp/32*za32*mt2*zba134*st13*st14
     & +29._dp/6*za32*st13**2*zba134*st14
     & -41._dp/32*za32*st13*zba134*st14**2
     & +1217._dp/288*za32*mt2*st23*zba134*st13
     & -68._dp/3*za32*st13*st23**2*zba134
     & +2179._dp/1152*za32*st13**2*st23*zba134
     & -8257._dp/192*za32*st23*zba134*st13*st34
     & +73._dp/32*za32*mt2*zba134*st13*st24
     & -39._dp/16*za32*st13*zba134*st24**2
     & +4._dp/3*za32*st13**2*zba134*st24
     & +487._dp/576*za32*zba134*st13*st14*st24
     & +1913._dp/144*za32*st23*zba134*st13*st24
     & +91._dp/96*za32*zbab1342*mt2*zba134*za12
     & -3713._dp/288*za32*zbab1342*zba134*za12*st34
     & -2225._dp/1152*zbab1342*za32*zba134*za12*st14
     & +805._dp/72*za32*zbab1342*st23*zba134*za12
     & +151._dp/144*za32*zbab1342*zba134*za12*st24
     & +1871._dp/288*za32*zbab1342*zba134*za12*st13
     & -2473._dp/384*zba134*za12**2*zbab1341*zab342
     & +5051._dp/36*mt2**3*zab231*za34
     & +19._dp/6*mt2**2*st34*zab231*za34
     & -1247._dp/36*mt2*st34**2*zab231*za34
     & -55._dp/96*st34**3*zab231*za34
     & +469._dp/9*mt2**2*st23*zab231*za34
     & +6181._dp/576*mt2*st23**2*zab231*za34
     & +15._dp/16*st23**3*zab231*za34
     & -17605._dp/576*mt2*st23*za34*zab231*st34
     & -77._dp/64*st34*st23**2*zab231*za34
     & -863._dp/192*st34**2*st23*zab231*za34
     & +671._dp/12*mt2**2*st24*zab231*za34
     & -8891._dp/576*mt2*st24**2*zab231*za34
     & +21869._dp/576*mt2*st23*za34*zab231*st24
     & -305._dp/96*st23*st24**2*zab231*za34
     & +1183._dp/192*st23**2*st24*zab231*za34
     & +1013._dp/24*st13*mt2**2*zab231*za34
     & +11323._dp/288*st13**2*mt2*zab231*za34
     & +67._dp/96*st13**3*zab231*za34
     & +101._dp/96*mt2*za34*zab231*st13*st34
     & -91._dp/32*st13*st34**2*zab231*za34
     & -89._dp/48*st13**2*st34*zab231*za34
     & +17975._dp/576*mt2*st23*za34*zab231*st13
     & +25._dp/24*st13*st23**2*zab231*za34
     & +31._dp/32*st13**2*st23*zab231*za34
     & -1001._dp/192*st23*za34*zab231*st13*st34
     & +13285._dp/144*mt2*za34*zab231*st13*st24
     & -3421._dp/288*st13*st24**2*zab231*za34
     & +737._dp/288*st13**2*st24*zab231*za34
     & +85._dp/6*st23*za34*zab231*st13*st24
     & +5357._dp/72*zbab1342*mt2*za34*za12*zab231
     & +367._dp/144*zbab1342*st23*za34*za12*zab231
     & -91._dp/9*zbab1342*za34*za12*zab231*st24
     & +1529._dp/144*zbab1342*za34*za12*zab231*st13
     & -27653._dp/576*mt2*zba234*za12*zab231*zab341
     & +4237._dp/288*zba234*za12*zab231*zab341*st34
     & -337._dp/36*st23*zba234*za12*zab231*zab341
     & -145._dp/36*zba234*za12*zab231*zab341*st24
     & -169._dp/72*zba234*za12*zab231*zab341*st13
     & -39._dp/16*za14*zab341*mt2**2*zab231
     & +41._dp/48*mt2*zab231*za14*zab341*st34
     & +57._dp/64*za14*zab341*st34**2*zab231
     & -3379._dp/72*mt2*st23*zab231*za14*zab341
     & +59._dp/48*za14*zab341*st23**2*zab231
     & +557._dp/72*st23*zab231*za14*zab341*st34
     & +15._dp/32*mt2*zab231*za14*zab341*st24
     & -2059._dp/288*za14*zab341*zab231*st24**2
     & -6509._dp/288*st23*zab231*za14*zab341*st24
     & +101._dp/64*mt2*zab231*za14*zab341*st13
     & -3._dp/8*za14*zab341*st13**2*zab231
     & -55._dp/96*zab231*za14*zab341*st13*st34
     & +5269._dp/576*st23*zab231*za14*zab341*st13
     & +913._dp/576*zab231*za14*zab341*st13*st24
     & -6373._dp/1152*zbab1342*za12*zab231*za14*zab341
     & -709._dp/24*za32*mt2**2*zba234*zab231
     & -1543._dp/96*za32*mt2*zba234*zab231*st34
     & +3635._dp/576*za32*st34**2*zba234*zab231
     & -187._dp/288*za32*mt2*st23*zba234*zab231
     & +1117._dp/192*za32*st23**2*zba234*zab231
     & +425._dp/144*za32*st23*zba234*zab231*st34
     & -663._dp/32*za32*mt2*zba234*zab231*st24
     & -9479._dp/1152*za32*zba234*zab231*st24**2
     & -2363._dp/576*za32*st23*zba234*zab231*st24
     & -1363._dp/288*za32*mt2*zba234*zab231*st13
     & -3271._dp/1152*za32*st13**2*zba234*zab231
     & +1371._dp/32*za32*zba234*zab231*st13*st34
     & +997._dp/48*za32*st23*zba234*zab231*st13
     & -13019._dp/576*za32*zba234*zab231*st13*st24
     & -551._dp/96*zbab1342*za32*zba234*za12*zab231
     & -493._dp/144*zba234*za31*za12*zab231*zbab1341
     & -31._dp/24*zaba1342*zb12*zab231*za14*zab341
     & -5._dp/12*za14*st23*zab342*zab231**2
     & -239._dp/96*za14*mt2*zab342*zab231**2
     & -197._dp/96*za14*st34*zab342*zab231**2
     & +5._dp/32*za14*zab342*zab231**2*st24
     & -173._dp/96*za14*st13*zab342*zab231**2
     & +1._dp/12*zba234*za12*zab231**2*zab342
     & -67._dp/24*zba234*mt2*za31*zab231**2
     & -4._dp/3*mt2*za31*zab231*za14*zbab1341
     & +23._dp/24*za31*zab231*za14*st34*zbab1341
     & -835._dp/288*st23*za31*zab231*za14*zbab1341
     & -2197._dp/384*za31*zab231*za14*zbab1341*st24
     & -1._dp/6*za31*zab231*za14*st13*zbab1341
     & -1277._dp/144*zaba1341*zbab1341*zab231*za34
     & -29._dp/48*st23**2*zb12*za34*za12*zab231
     & +13._dp/6*zb12*za34*za12*zab231*st24**2
     & -2485._dp/144*st23*zb12*za34*za12*zab231*st24
     & -107._dp/48*zb12*za34*za12*zab231*st13**2
     & +13._dp/6*st23*zb12*za34*za12*zab231*st13
     & -131._dp/288*zb12*za34*za12*zab231*st13*st24
     & -1937._dp/144*zbab1342*zb12*za34*za12**2*zab231
     & +1._dp/8*zb12**2*za34*za12**2*zab231*st24
     & -121._dp/96*zba234*zab342*zab231*zaba2342
     & -4181._dp/288*zba234*za12*zab241**2*zab342
     & -21059._dp/288*za14*st14*zab342*zab241**2
     & -1._dp/16*zab241*zb12*za34*za12*st14**2
     & +30653._dp/576*za14*mt2*zab241**2*zab342
     & +1._dp/6*zab241*zb12*za34*za12*st24**2
     & -1903._dp/288*za14*st34*zab241**2*zab342
     & +1._dp/3*zab241*zb12*za34*za12*st14*st24
     & +6727._dp/576*za14*zab241**2*zab342*st24
     & +73._dp/48*zab241*zb12*za34*za12*st13*st14
     & -451._dp/96*zab241*zb12*za34*za12*st13**2
     & +5029._dp/288*za14*st13*zab241**2*zab342
     & +5._dp/32*zab342*zab241**2*zb12*za12*za14
     & -181._dp/96*zab241*zb12*za34*za12*st13*st24
     & -1._dp/24*zab241*zb12**2*za34*za12**2*st13
     & +767._dp/72*zab241*zb12*za34*zaba2342*zab142
     & +26._dp/9*za32*mt2**2*zba234*zab241
     & +2299._dp/288*za34*za12*st14*zbab1341*st24
     & +70._dp/9*st23*za34*za12*zbab1341*st24
     & +12013._dp/1152*za34*za12*st13*zbab1341*st24
     & -1._dp/12*zb12**2*za12**3*zbab1341*za34
     & -13._dp/8*zb12*za34*za12**2*st14*zbab1341
     & +557._dp/48*st23*zb12*za34*za12**2*zbab1341
     & +23._dp/32*zb12*za34*za12**2*zbab1341*st24
     & -2101._dp/288*zb12*za34*za12**2*st13*zbab1341
     & +22709._dp/576*za32*mt2*zba234*za12*zbab1341
     & +37705._dp/576*zab341*zba234*za12**2*zbab1341
     & +7._dp/24*zb12*za12**2*za14*zab341*zbab1341
     & +4693._dp/144*zaba1342*mt2*zbab1341*za34
     & -4967._dp/144*zaba1342*st34*zbab1341*za34
     & +2101._dp/144*zaba1342*st14*zbab1341*za34
     & -14851._dp/288*zaba1342*st24*zbab1341*za34
     & -1339._dp/48*zaba1342*st13*zbab1341*za34
     & +635._dp/12*zaba1342*zb12*za34*za12*zbab1341
     & +195._dp/64*za14*zab341*zbab1341*zaba1342
     & -2611._dp/144*za32*zba234*zb12*za12**2*zbab1341
     & +4063._dp/288*za32*st23*zba234*za12*zbab1341
     & +3983._dp/576*za32*za24*zab241*zbab2342*st13
     & +83._dp/48*za32*zb12*zba134*za12*st14**2
     & +211._dp/24*za32*st23**2*zb12*zba134*za12
     & +107._dp/32*za32*st23*zb12*zba134*za12*st14
     & -59._dp/48*za32*zb12*zba134*za12*st13**2
     & +943._dp/288*za32*zb12*zba134*za12*st13*st14
     & -87._dp/32*za32*st23*zb12*zba134*za12*st13
     & +443._dp/72*za32*zbab1342*zb12*zba134*za12**2
     & -1._dp/48*za32*zb12**2*zba134*za12**2*st14
     & -113._dp/96*za32*zb12*zba134*za12*st24**2
     & +5._dp/4*za32*zb12*zba134*za12*st14*st24
     & +7409._dp/288*za32*st23*zb12*zba134*za12*st24
     & -1339._dp/96*za32*zb12*zba134*za12*st13*st24
     & -1._dp/48*za32*zb12**2*zba134*za12**2*st24
     & -51._dp/16*zba234*zab241*za12*zab341*st14
     & +38677._dp/576*zba234*zab241*za12*zab341*st13
     & -2149._dp/576*za32*st34**3*za24*zb12
     & +1._dp/16*za32*st23**3*za24*zb12
     & +2617._dp/576*za32*za24*st23**2*zb12*st34
     & -2101._dp/576*za32*za24*zb12*st34**2*st14
     & +6709._dp/288*za32*mt2*za24*zb12*st34*st14
     & -23._dp/48*za32*za24*zb12*st34*st14**2
     & +37105._dp/576*za32*mt2*za24*zb12*st14**2
     & -37._dp/96*za32*st14**3*za24*zb12
     & +59._dp/64*za32*za24*st23*zb12*st34**2
     & -777._dp/64*za32*mt2*za24*st23*zb12*st14
     & -2701._dp/576*za32*za24*st23**2*zb12*st14
     & -3539._dp/576*za32*za24*st23*zb12*st34*st14
     & -143._dp/96*za32*za24*st23*zb12*st14**2
     & +7._dp/48*za32*st13**3*za24*zb12
     & +2975._dp/576*za32*za24*zb12*st13**2*st14
     & +11._dp/16*za32*za24*zb12*st13*st14**2
     & +5._dp/48*za32*za24*st23**2*zb12*st13
     & -197._dp/96*za32*za24*st23*zb12*st13**2
     & +11._dp/96*za32*st24**3*za24*zb12
     & +11._dp/96*za32*za24*zb12*st14*st24**2
     & +337._dp/96*za32*za24*st23*zb12*st24**2
     & -2617._dp/576*za32*za24*st23**2*zb12*st24
     & +157._dp/24*za32*za24*st23*zb12*st14*st24
     & +185._dp/96*za32*za24*zb12*st13*st24**2
     & +2723._dp/576*za32*za24*zb12*st13**2*st24
     & +685._dp/96*za32*za24*zb12*st13*st14*st24
     & +35._dp/48*za32*za24*st23*zb12*st13*st24
     & +15._dp/8*za32*zbab1342*za24*zb12*za12*st14
     & -1279._dp/72*za32*zbab1342*za24*st23*zb12*za12
     & +2285._dp/288*za32*zbab1342*za24*zb12*za12*st13
     & +41._dp/8*za32*zbab1342*za24*zb12*za12*st24
     & -4999._dp/288*za32*mt2**2*zbab1342*za24
     & -263._dp/144*za32*zbab1342*mt2*za24*st34
     & +4283._dp/1152*za32*st34**2*zbab1342*za24
     & -6835._dp/576*zbab1342*za32*mt2*za24*st14
     & +4607._dp/1152*zbab1342*za32*za24*st34*st14
     & +79._dp/96*zbab1342*za32*st14**2*za24
     & -8015._dp/576*za32*zbab1342*mt2*za24*st23
     & -101._dp/36*za32*st23**2*zbab1342*za24
     & +2897._dp/1152*za32*zbab1342*za24*st23*st34
     & +5251._dp/384*zbab1342*za32*za24*st23*st14
     & +4027._dp/96*za32*zbab1342*mt2*za24*st13
     & -247._dp/192*za32*st13**2*zbab1342*za24
     & -3829._dp/384*za32*zbab1342*za24*st13*st34
     & +3205._dp/288*za32*za24*zb12*zbab2342*za12*zab231
     & -1787._dp/576*za32*za24*zb12*zbab2342*zaba2342
     & +41._dp/144*za32*za24*zb12*zaba1341*zbab1341
     & +4481._dp/288*zba234*zab241*za12*zab341*st24
     & +4243._dp/576*za32*mt2*zba234*zab241*st24
     & +457._dp/288*za32*zba234*zab241*st24**2
     & +6979._dp/288*za32*mt2*zba234*zab241*st14
     & +7._dp/32*za32*zba234*st14**2*zab241
     & -437._dp/72*za32*zba234*zab241*st14*st24
     & +371._dp/288*za32*mt2*zba234*zab241*st34
     & -71._dp/192*za32*st34**2*zba234*zab241
     & +829._dp/192*za32*zba234*zab241*st34*st24
     & -11._dp/192*za32*zba234*zab241*st34*st14
     & +425._dp/48*za32*st13**2*zba234*zab241
     & -643._dp/48*za32*zba234*zab241*st13*st24
     & -1321._dp/144*za32*zba234*zab241*st13*st14
     & -2687._dp/576*zbab1342*za32*zba234*zab241*za12
     & -2689._dp/144*za32*zbab2342*zba134*za12*zab231
     & +331._dp/144*za32*za24*zab241*zbab2342*st24
     & +1255._dp/1152*za32*zbab1342*za24*st13*st24
     & +89._dp/12*zbab1342*st13*zaba2342*za34
     & +4961._dp/144*zbab1342*mt2*zaba2342*za34
     & -135._dp/64*zbab1342*st34*zaba2342*za34
     & -523._dp/64*zbab1342*st24*zaba2342*za34
     & -3991._dp/288*zbab1342*st14*zaba2342*za34
     & -193._dp/64*za32*zba234*zbab1342*zaba2342
     & -1721._dp/288*za32*zbab1342*mt2*za24*st24
     & -169._dp/32*za32*zbab1342*za24*st24**2
     & +727._dp/384*za32*zbab1342*za24*st34*st24
     & -485._dp/96*zbab1342*za32*za24*st14*st24
     & +5501._dp/576*zbab2342*zaba2342*zab231*za34
     & -787._dp/576*zab132*zbab1341*zaba2342*za34
     & +17._dp/24*zab341*mt2*zba234*zaba2342
     & -373._dp/96*zab341*st13*zba234*zaba2342
     & +7._dp/24*zab341*st23*zba234*zaba2342
     & -23._dp/48*zab341*zba234*zaba2342*st24
     & +1._dp/16*zab341*st34*zba234*zaba2342
     & +233._dp/96*zab341*zba234*st14*zaba2342
     & +27._dp/16*zab341*mt2**3*za24
     & -85._dp/48*zab341*st13**2*mt2*za24
     & +77._dp/24*zbab1342*mt2*za24*za12*zab341
     & -163._dp/144*mt2**2*zb12*zaba2342*za34
     & -599._dp/144*st13**2*zb12*zaba2342*za34
     & -19._dp/24*mt2*st23*zb12*za34*zaba2342
     & +1._dp/6*st23**2*zb12*zaba2342*za34
     & +1187._dp/192*st23*zb12*za34*zaba2342*st13
     & -113._dp/36*zb12*st24**2*zaba2342*za34
     & +65._dp/48*st23*zb12*za34*zaba2342*st24
     & -7._dp/24*mt2*zb12*za34*zaba2342*st34
     & -5._dp/16*st34**2*zb12*zaba2342*za34
     & +5._dp/24*st23*zb12*za34*zaba2342*st34
     & +1801._dp/576*mt2*zb12*za34*zaba2342*st14
     & -9._dp/16*zb12*st14**2*zaba2342*za34
     & -10069._dp/288*zb12*za34*zaba2342*st13*st14
     & +11._dp/48*st23*zb12*za34*zaba2342*st14
     & -593._dp/96*zb12*za34*zaba2342*st14*st24
     & -15._dp/32*zb12*za34*zaba2342*st34*st14
     & +125._dp/12*za32*zaba1341*zba134*zbab1341
     & -79._dp/32*zaba1342*zbab1342*zab231*za34
     & +1045._dp/96*za24*zab342*zab231*st13*st34
     & +249._dp/32*zbab1342*za24*zaba2342*zab342
     & -625._dp/192*zab341*zba134*zaba2342*zab142
     & -49._dp/12*mt2**2*zba134*za31*zab231
     & -199._dp/96*zab341*mt2**2*st14*za24
     & -6521._dp/288*zaba1342*zab341*zba234*zab231
     & -71._dp/96*zaba1342*zba134*zab342*zab231
     & -17._dp/12*zab341*zaba1341*zba134*zab231
     & -29._dp/24*zbab1342*za31*zba134*za12*zab231
     & -7._dp/16*zba134*st23**2*za31*zab231
     & +1027._dp/36*zaba1342*zba134*st23*zab341
     & +197._dp/96*zaba1342*zab341*st13*zba134
     & +77._dp/24*zaba1342*zab341*mt2*zba134
     & +23._dp/24*zaba1342*zab341*zba134*st14
     & +767._dp/192*zaba1342*zab341*zba134*st24
     & +5._dp/24*zaba1342*zab341*st34*zba134
     & +317._dp/48*st23*za31*zba134*za12*zbab1341
     & -35._dp/32*zaba1342*zba134*za31*zbab1341
     & -71._dp/64*za32*zba234*za12*st13*zbab1341
     & +397._dp/48*za32*zba234*za12*st34*zbab1341
     & -1._dp/3*zab341*mt2*st14**2*za24
     & -17._dp/96*zab341*st14**3*za24
     & -1._dp/12*zab341*st23**3*za24
     & -2167._dp/288*zab341*st23**2*st14*za24
     & +115._dp/96*zab341*mt2**2*za24*st24
     & +73._dp/96*mt2*za24*zab341*st14*st24
     & -551._dp/288*zab341*st14*za24*st24**2
     & -15._dp/8*zab341*st23**2*za24*st24
     & -37._dp/96*zab341*mt2**2*st34*za24
     & +59._dp/192*zab341*st34**3*za24
     & -41._dp/96*mt2*za24*zab341*st34*st14
     & +5._dp/24*zab341*st34*st14**2*za24
     & +59._dp/192*zab341*st34**2*st14*za24
     & -3._dp/16*zab341*st34*st23**2*za24
     & -1._dp/8*mt2*za24*zab341*st34*st24
     & +215._dp/192*zab341*st34*za24*st24**2
     & +21._dp/64*zab341*st34**2*za24*st24
     & +101._dp/64*za24*zab341*st34*st14*st24
     & -109._dp/24*za24*zab241*zbab2342*za12*zab341
     & -7._dp/16*st23*za31*zba134*zab231*st13
     & +47._dp/48*mt2*za31*zba134*zab231*st34
     & +33._dp/32*st34**2*zba134*za31*zab231
     & +53._dp/48*za31*zba134*zab231*st13*st34
     & +7._dp/16*st23*za31*zba134*zab231*st34
     & -139._dp/48*zaba1342*zab341*zba234*zab241
     & -1._dp/48*za24*st23*zb12**2*za12**2*zab341
     & +37._dp/96*za24*za31*zab241*zb12*st14**2
     & +2611._dp/288*za24*st23**2*zb12*za12*zab341
     & +3._dp/8*za24*za31*zb12*za12*st14*zbab1341
     & -1*mt2*zba134*zab342*zaba2342
     & +5._dp/24*st34*zba134*zab342*zaba2342
     & -17._dp/16*zba134*zab342*zaba2342*st24
     & +7._dp/12*za24*za31*zab241*zb12*st34*st14
     & +61._dp/96*za24*za31*zab241*zb12*st34**2
     & -853._dp/48*st23*zb12*za12*zab231*za14*zab341
     & -151._dp/96*zb12*za12*zab231*za14*zab341*st24
     & -7._dp/8*zb12*za12*zab231*za14*zab341*st13
     & -425._dp/48*za32*st23*zba234*zb12*za12*zab231
     & +83._dp/96*za32*zba234*zb12*za12*zab231*st13
     & -59._dp/48*zba234*za31*zab241**2*zb12*za12
     & -47._dp/96*zba234*za31*zab241*zb12*zaba2342
     & +55._dp/96*zaba1342*zab241*zb12*za34*st34
     & +67._dp/32*zb12**2*za34*za12*zaba2342*st14
     & -2713._dp/288*st23*zb12**2*za34*za12*zaba2342
     & -17._dp/16*zb12**2*za34*za12*zaba2342*st24
     & -1295._dp/288*zb12**2*za34*za12*zaba2342*st13
     & +1._dp/24*zb12**3*za12**2*zaba2342*za34
     & +209._dp/96*za24*za31*zb12**2*zaba2342*st14
     & +959._dp/144*za24*za31*zb12**2*zaba2342*st34
     & -103._dp/48*za24*za31*zb12**2*zaba2342*st24
     & -61._dp/6*za24*za31*zb12**2*zaba2342*st13
     & +5._dp/48*za31*zb12*zba134*za12**2*zbab1341
     & +1541._dp/288*za24*st23*za31*zb12*za12*zbab1341
     & +199._dp/96*st23*za31*zb12*zab231**2*za14
     & +49._dp/48*za31*zb12*zab231**2*za14*st24
     & -1._dp/6*za31*zb12*zab231**2*za14*st13
     & -121._dp/96*zba234*za31*zb12*za12*zab231**2
     & -7._dp/16*za31*zb12*za12*zab231*za14*zbab1341
     & -185._dp/96*zab342*zab241*zb12*zba134*za12**2
     & -5._dp/2*za31*zab241*zb12*zba134*za12*st14
     & +11._dp/8*zab241*zb12*za12*za14*zab341*st14
     & +1._dp/12*zab341*zba134*za12**3*zb12**2
     & -65._dp/48*zb12**2*za12*zaba2342*za14*zab341
     & +2629._dp/288*za32*zba234*zb12**2*za12*zaba2342
     & +265._dp/16*zba234*zb12*za12**2*zab231*zab341
     & -127._dp/16*za32*za24*zab241*zb12*zbab2342*za12
     & +247._dp/36*za24*zb12*za12*zab341*st24**2
     & +247._dp/144*za24*zb12*za12*zab341*st14*st24
     & +7._dp/48*za32*za24*zb12**2*za12*st14**2
     & +1._dp/48*za32*za24*st23*zb12**2*za12*st14
     & +7._dp/48*za32*za24*zb12**2*za12*st14*st24
     & -1._dp/48*za32*za24*zb12**2*za12*st13*st24
     & +41._dp/48*zaba1342*za24*zb12**2*za12*zab341
     & +23._dp/24*zaba1342*zab241*zb12*za34*st14
     & -899._dp/144*zaba1342*za32*zba234*zab241*zb12
     & +421._dp/96*zaba1342*zab241*zb12*za14*zab341
     & +1909._dp/288*zaba1342*zb12**2*zaba2342*za34
     & +1667._dp/144*zaba1342*za32*za24*zb12**2*st13
     & -2383._dp/288*zaba1342*za32*zb12**2*zba134*za12
     & -1._dp/48*zaba1342*za32*za24*zb12**3*za12
     & +13._dp/12*zaba1342*zab241*zb12**2*za34*za12)/(za12*zb12*Gram124x3*Gram12x3x4)
      res=res
     & +(st34*st35-2*mt2*st45)*(7._dp/32*st23*za12*zb31*zab134*zbab1341
     & +1._dp/2*zb31*zab134*zab241*st24**2
     & -23._dp/32*zab134*st14*zba342*zbab1341
     & +29._dp/48*st34*zab134*zba342*zbab1341
     & -13._dp/24*mt2*zab134*zba342*zbab1341
     & +1._dp/4*st13*zab134*zba342*zbab1341
     & +1._dp/24*st34**2*zb34*za12*zbab1341
     & +1._dp/6*st13**2*zb34*za12*zbab1341
     & -1._dp/6*zb34*za12*st34*st14*zbab1341
     & +17._dp/96*zb34*st14**2*za12*zbab1341
     & -37._dp/48*zb34*za12*st13*st14*zbab1341
     & -13._dp/24*zbab1342*mt2*zb34*zaba2342
     & +7._dp/48*zbab1341*zb34*zab142*zaba2342
     & +29._dp/48*zbab1342*st34*zb34*zaba2342
     & +11._dp/32*zbab1342*st13*zb34*zaba2342
     & -17._dp/32*zbab1341*zab132*zb34*zaba2342
     & +1._dp/96*zbab1342*zb34*zaba2342*st24
     & -3._dp/16*zbab1342*zab234*zaba2342*zb32
     & -77._dp/96*zaba1342**2*zb31*zb14*zb12
     & +5._dp/48*zb12*zaba1341*zb14*zaba2342*zb31
     & -3._dp/32*zaba1342*zb12*zb14*zba342*st14
     & -21._dp/32*zab134*zba342*zbab1341*st24
     & +19._dp/24*mt2**2*zb14*st14*zba342
     & +65._dp/96*mt2*zb14*st14**2*zba342
     & -1._dp/48*st13*zb14*st14**2*zba342
     & -7._dp/12*st13**2*zb14*st14*zba342
     & +7._dp/8*mt2**2*zb14*zba342*st24
     & +7._dp/32*mt2*zb14*zba342*st24**2
     & -3._dp/4*st13**2*zb14*zba342*st24
     & +15._dp/32*mt2*zb14*zba342*st14*st24
     & -1._dp/24*zb14*zba342*st13*st14*st24
     & +11._dp/24*mt2**2*st34*zb14*zba342
     & -11._dp/96*st34**3*zb14*zba342
     & +7._dp/12*st34*st13**2*zb14*zba342
     & +29._dp/32*st34**2*st13*zb14*zba342
     & -5._dp/24*mt2*zb14*zba342*st34*st14
     & +1._dp/48*st34*zb14*st14**2*zba342
     & -3._dp/32*st34**2*zb14*st14*zba342
     & -5._dp/24*mt2*zb14*zba342*st34*st24
     & -11._dp/96*st34**2*zb14*zba342*st24
     & +1._dp/48*zb14*zba342*st34*st14*st24
     & +1._dp/6*zbab1341*st23*zab234*zba341
     & +41._dp/96*zb34*zab231*st24**3
     & +1*st13*zb34*zab231*st24**2
     & -7._dp/4*mt2**3*zb34*zab231
     & +1._dp/12*st13**2*zb34*zab231*st24
     & -1._dp/12*zbab1341*zaba1341*zb34*zab231
     & +19._dp/96*zbab1342*zb34*za12*zab231*st13
     & +125._dp/96*zbab1342*zb34*za12*zab231*st24
     & +7._dp/16*mt2*st34**2*zb34*zab231
     & +65._dp/96*zbab1342*zb34*za12*zab231*st34
     & -7._dp/16*zbab1342*zab241*zb34*za12*st13
     & -11._dp/48*zbab1342*zab241*zb34*za12*st14
     & +43._dp/96*zbab1342*zab241*zb34*za12*st24
     & -11._dp/48*zbab2342*zab241*zb34*zaba2342
     & +59._dp/48*st23*zb34*zab231*st24**2
     & +1._dp/6*st23*zb34*zab231*st13*st24
     & +1._dp/12*st23**2*zb34*zab231*st24
     & +7._dp/48*zbab1342*zb34*za12**2*zbab1341
     & +1._dp/12*st23**2*zb34*za12*zbab1341
     & -1._dp/8*st23*zb34*za12*zbab1341*st24
     & -1._dp/6*st23*zb34*za12*st14*zbab1341
     & +1._dp/3*zbab1342*zab234*st23*za12*zb31
     & +13._dp/32*zb34*zb12*zaba2342*st13*st24
     & -1._dp/12*zb31*st13**3*zb14*za12
     & -7._dp/96*zb14*za12*zb31*st13*st24**2
     & +25._dp/48*zb14*za12*zb31*st13**2*st24
     & -1._dp/6*zb31*st23**2*st14*zab234
     & -1._dp/12*st23**3*zb14*zba342
     & +1._dp/6*zb12*za12**2*zb31*zab134*zbab1341
     & +103._dp/96*st23*zb34*zb12*za12**2*zbab1341
     & -1._dp/12*zb31*zb14*st23**3*za12
     & -95._dp/96*st23**2*zb14*za12*zb31*st14
     & +11._dp/16*st23**2*zb14*za12*zb31*st24
     & -37._dp/96*zb14*za12*zb31*st14**2*st24
     & -37._dp/96*zb31*zb14*st14**3*za12
     & -1._dp/16*zb14*za12*zb31*st13*st14**2
     & -1._dp/12*zb14*za12*zb31*st13**2*st14
     & -1._dp/12*zb14*za12*zb31*st13*st14*st24
     & -1._dp/4*st23*zb14*za12*zb31*st13**2
     & -1._dp/4*st23**2*zb14*za12*zb31*st13
     & +73._dp/32*st23*zb14*za12*zb31*st13*st24
     & -35._dp/96*st23*zb14*za12*zb31*st14**2
     & -5._dp/16*st23*zb14*za12*zb31*st14*st24
     & -11._dp/48*st23**2*zb14*zba342*st24
     & -1._dp/12*st23*st13**2*zb14*zba342
     & -1._dp/6*st23**2*zb14*st14*zba342
     & -3._dp/32*st23*zb14*zba342*st14*st24
     & -7._dp/96*zb24*za12**2*zb31*zbab1341*st24
     & +29._dp/48*zb24*za12**2*zb31*st13*zbab1341
     & -1._dp/48*zb24*za12**2*zb31*st14*zbab1341
     & +161._dp/96*st23*zb24*za12**2*zb31*zbab1341
     & -1._dp/12*st34**2*zab234*zba342*zb12
     & -1._dp/12*zab234*zb12*zba342*st34*st14
     & -1._dp/6*zab234*st23*zb12*zba342*st34
     & +5._dp/96*zbab2342*zb34*zab241**2*za12
     & +25._dp/96*zaba1342*zab241*zb34*zb12*st34
     & -1._dp/16*zab134*zba342*zaba2342*zb12**2
     & +95._dp/96*zb34*zb12**2*za12*zaba2342*st13
     & -1._dp/48*zb34*zb12**2*za12*zaba2342*st14
     & +1._dp/12*st23*zb34*zb12**2*za12*zaba2342
     & +5._dp/48*zb34*zb12**2*za12*zaba2342*st24
     & +5._dp/96*zab241*zb12*za12*zb31*zab134*st24
     & +1._dp/12*st23**2*zb34*zb12*za12*zab231
     & -37._dp/48*st23*zb34*zb12*za12*zab231*st24
     & +5._dp/48*zb34*zb12*za12*zab231*st24**2
     & +1._dp/12*zb34*zb12*za12*zab231*st13**2
     & +1._dp/6*st23*zb34*zb12*za12*zab231*st13
     & -41._dp/48*zbab1342*zb34*zb12*za12**2*zab231
     & +37._dp/96*zb34*zb12*za12**2*st14*zbab1341
     & -29._dp/96*zab234*zb12*za12*zb31*st13*st14
     & +1._dp/8*zaba1342*zb12**2*zb14*za12*zba342
     & +1._dp/48*zab241*zb24*zb12**2*zba342*za12**2
     & +1._dp/48*zab241*zb34*zb12**2*za12**2*st14
     & -1._dp/48*zb12*zb14*za12**2*zb31*st14**2
     & -1._dp/48*zb12*zb14*za12**2*zb31*st14*st24)/(za12*zb12*Gram124x3*Gram12x3x4)
      res=res
     & +(st45*st35-2*mhsq*st34)*(
     & -121._dp/96*za32*za24*zbab2342*zab231*st24
     & +253._dp/72*st24**3*zab231*za34
     & +125._dp/192*st34**3*zab241*za34
     & +65._dp/144*mt2*st34**2*zab241*za34
     & +2099._dp/72*zaba1342*st23*zbab1341*za34
     & +449._dp/96*zbab1342*st23*zaba2342*za34
     & -899._dp/288*st23*za34*za12*st34*zbab1341
     & +1._dp/24*zbab1342*za12**2*zbab1341*za34
     & -5087._dp/576*st34**2*za12*zbab1341*za34
     & -217._dp/96*mt2*za34*za12*st34*zbab1341
     & +19._dp/96*st34**2*st14*zab241*za34
     & -65._dp/36*mt2**3*zab241*za34
     & +5._dp/48*zbab2342*zab241*zaba2342*za34
     & -1621._dp/288*mt2**2*st14*zab241*za34
     & -137._dp/96*mt2*st14**2*zab241*za34
     & -17._dp/24*mt2**2*st34*zab241*za34
     & -5477._dp/144*mt2*zab241*za34*st34*st14
     & +1199._dp/144*zbab1342*zab241*za34*za12*st14
     & +33._dp/32*zaba1341*zab241*zbab1341*za34
     & +2791._dp/36*st13*mt2**2*zab241*za34
     & -253._dp/96*st13**2*mt2*zab241*za34
     & +95._dp/72*st13**3*zab241*za34
     & +9811._dp/288*mt2*zab241*za34*st13*st14
     & +7._dp/32*st13**2*st14*zab241*za34
     & +77._dp/9*mt2**2*zab241*st24*za34
     & +67._dp/48*mt2*zab241*st24**2*za34
     & +55._dp/48*mt2*zab241*za34*st14*st24
     & -779._dp/192*mt2*zab241*za34*st34*st24
     & -27._dp/32*st34*zab241*st24**2*za34
     & -119._dp/48*st34**2*zab241*st24*za34
     & +1._dp/4*zab241*za34*st34*st14*st24
     & +119._dp/144*zbab1342*zab241*za34*za12*st24
     & +5957._dp/576*za32*mt2*za24*zab241*zbab2342
     & +17._dp/36*za32*za24*zab241*zbab2342*st14
     & -59._dp/48*za32*za24*zab241*zbab2342*st34
     & +209._dp/96*zaba1342*zbab1342*zab241*za34
     & +81._dp/16*zbab2342*zab341*za24*zaba2342
     & -439._dp/96*za14*zab341*zbab1342*zaba2342
     & +15._dp/16*za32*zab241*zbab2342*zba134*za12
     & -145._dp/48*zab241*za34*zbab2342*za12*zab231
     & -1477._dp/288*zbab2342*za12*zab231**2*za34
     & -919._dp/144*zbab1342*za34*za12*zab231*st34
     & -7._dp/48*zbab1342*zab241*zb12*za34*za12**2
     & +169._dp/24*za32*za24*zbab2342*za12*zbab1341
     & -5._dp/48*zbab2342*zab241**2*za12*za34
     & +155._dp/288*zab241*zba134*za12*zab142*zab341
     & +5._dp/12*st14**2*za12*zbab1341*za34
     & +2563._dp/288*mt2*za34*za12*st14*zbab1341
     & -4445._dp/144*mt2**2*za12*zbab1341*za34
     & -59._dp/48*st23*za34*za12*st14*zbab1341
     & -119._dp/32*mt2*st23*za34*za12*zbab1341
     & +1939._dp/288*st23**2*za12*zbab1341*za34
     & -85._dp/96*za34*za12*st34*st14*zbab1341
     & +7._dp/16*st13**2*za12*zbab1341*za34
     & +19._dp/16*st23*za34*za12*st13*zbab1341
     & +37._dp/96*za14*za31*za12*zbab1341**2
     & +13._dp/12*mt2*za12*za14*zab341*zbab1341
     & +11._dp/24*za12*za14*zab341*st34*zbab1341
     & +11._dp/96*za12*za14*zab341*st13*zbab1341
     & -17._dp/48*za12*za14*zab341*st14*zbab1341
     & +17._dp/48*st23*za12*za14*zab341*zbab1341
     & +2267._dp/48*mt2*zab241*za34*st13*st24
     & +29._dp/36*st13*zab241*st24**2*za34
     & -39._dp/16*st13**2*zab241*st24*za34
     & +7._dp/32*zab241*za34*st13*st14*st24
     & -47._dp/48*zbab1342*zab241*za34*za12*st13
     & -173._dp/24*za14*zab341*mt2**2*zab241
     & -19._dp/32*mt2*zab241*za14*zab341*st34
     & +55._dp/24*za14*zab341*st34**2*zab241
     & -25._dp/32*mt2*zab241*za14*zab341*st14
     & +115._dp/192*zab241*za14*zab341*st34*st14
     & -37._dp/96*za14*zab341*st14**2*zab241
     & +487._dp/96*mt2*zab241*za14*zab341*st24
     & +137._dp/96*za14*zab341*zab241*st24**2
     & -103._dp/192*zab241*za14*zab341*st34*st24
     & +5._dp/8*zab241*za14*zab341*st14*st24
     & +25._dp/32*mt2*zab241*za14*zab341*st13
     & +23._dp/48*za14*zab341*st13**2*zab241
     & +1._dp/12*zab241*za14*zab341*st13*st14
     & +835._dp/144*zab241*za14*zab341*st13*st24
     & +265._dp/288*zbab1342*zab241*za12*za14*zab341
     & -509._dp/144*zab341*zba134*za12*st24**2
     & +193._dp/192*zab341*st34**2*zba134*za12
     & +155._dp/96*mt2*zba134*za12*zab341*st34
     & -13._dp/12*zab341*mt2**2*zba134*za12
     & +91._dp/96*zba134*za12*zab341*st34*st14
     & -17._dp/8*mt2*zba134*za12*zab341*st14
     & -1._dp/16*zab341*zba134*st14**2*za12
     & +262._dp/9*st23*zba134*za12*zab341*st34
     & +389._dp/96*mt2*st23*zba134*za12*zab341
     & -47._dp/18*zba134*st23**2*zab341*za12
     & +17._dp/32*st23*zba134*za12*zab341*st14
     & -53._dp/96*zab341*zba134*zbab1342*za12**2
     & -8._dp/3*zba134*za12*zab341*st14*st24
     & -21._dp/16*st23*zba134*za12*zab341*st24
     & -11._dp/48*zab341*st13**2*zba134*za12
     & +29._dp/96*zba134*za12*zab341*st13*st14
     & -1603._dp/576*st23*zba134*za12*zab341*st13
     & -31._dp/16*zba134*za12*zab341*st13*st24
     & -8*za32*mt2**3*zba134
     & +791._dp/48*mt2**2*za32*st34*zba134
     & +5._dp/6*mt2*za32*st34**2*zba134
     & -197._dp/48*za32*st34**3*zba134
     & +139._dp/48*za32*mt2**2*zba134*st14
     & +877._dp/96*za32*mt2*zba134*st34*st14
     & -73._dp/64*za32*st34**2*zba134*st14
     & +239._dp/96*za32*mt2*zba134*st14**2
     & +7._dp/48*za32*st34*zba134*st14**2
     & -379._dp/36*za32*mt2**2*st23*zba134
     & +4571._dp/576*za32*mt2*st23**2*zba134
     & +215._dp/48*za32*st23**3*zba134
     & -1049._dp/72*za32*mt2*st23*zba134*st34
     & +437._dp/96*za32*st34*st23**2*zba134
     & -319._dp/144*za32*st34**2*st23*zba134
     & -89._dp/96*za32*mt2*st23*zba134*st14
     & -455._dp/144*za32*st23**2*st14*zba134
     & -2345._dp/288*za32*st23*zba134*st34*st14
     & -25._dp/96*za32*st23*st14**2*zba134
     & -27._dp/16*za32*mt2**2*zba134*st24
     & +85._dp/96*za32*mt2*zba134*st24**2
     & +19._dp/2*za32*mt2*zba134*st34*st24
     & +123._dp/32*za32*st34*zba134*st24**2
     & -19._dp/192*za32*st34**2*zba134*st24
     & +1991._dp/72*za32*mt2*zba134*st14*st24
     & +13._dp/16*za32*zba134*st34*st14*st24
     & +5._dp/6*za32*zba134*st14**2*st24
     & -401._dp/24*za32*mt2*st23*zba134*st24
     & -415._dp/96*za32*st23*zba134*st24**2
     & +743._dp/72*za32*st23**2*zba134*st24
     & -47._dp/96*za32*st23*zba134*st14*st24
     & -485._dp/24*mt2**2*za32*st13*zba134
     & -83._dp/96*mt2*za32*st13**2*zba134
     & -31._dp/96*za32*st13**3*zba134
     & +433._dp/96*za32*st13**2*zba134*st34
     & -109._dp/12*za32*mt2*zba134*st13*st14
     & -5._dp/24*za32*st13**2*zba134*st14
     & -13._dp/96*za32*st13*zba134*st14**2
     & +3335._dp/288*za32*mt2*st23*zba134*st13
     & +115._dp/24*za32*st13*st23**2*zba134
     & +199._dp/96*za32*st13**2*st23*zba134
     & +9._dp/8*za32*st13*zba134*st24**2
     & +23._dp/24*za32*st13**2*zba134*st24
     & +199._dp/96*za32*zba134*st13*st14*st24
     & -403._dp/288*za32*st23*zba134*st13*st24
     & +11._dp/96*za32*zbab1342*mt2*zba134*za12
     & +883._dp/144*za32*zbab1342*zba134*za12*st34
     & +215._dp/96*zbab1342*za32*zba134*za12*st14
     & -389._dp/144*za32*zbab1342*st23*zba134*za12
     & -41._dp/96*za32*zbab1342*zba134*za12*st24
     & +677._dp/144*za32*zbab1342*zba134*za12*st13
     & -35._dp/32*zba134*za12**2*zbab1341*zab342
     & -5051._dp/36*mt2**3*zab231*za34
     & -55._dp/24*mt2**2*st34*zab231*za34
     & +1247._dp/36*mt2*st34**2*zab231*za34
     & +55._dp/96*st34**3*zab231*za34
     & -2477._dp/144*mt2**2*st23*zab231*za34
     & -89._dp/24*mt2*st23**2*zab231*za34
     & -1._dp/3*st23**3*zab231*za34
     & +18215._dp/576*mt2*st23*za34*zab231*st34
     & +129._dp/64*st34*st23**2*zab231*za34
     & +919._dp/192*st34**2*st23*zab231*za34
     & -2011._dp/36*mt2**2*st24*zab231*za34
     & +245._dp/32*mt2*st24**2*zab231*za34
     & -733._dp/96*mt2*st23*za34*zab231*st24
     & +55._dp/48*st23*st24**2*zab231*za34
     & -5._dp/8*st23**2*st24*zab231*za34
     & -2597._dp/288*st13*mt2**2*zab231*za34
     & -10387._dp/288*st13**2*mt2*zab231*za34
     & -67._dp/96*st13**3*zab231*za34
     & +91._dp/32*st13*st34**2*zab231*za34
     & +89._dp/48*st13**2*st34*zab231*za34
     & -2255._dp/72*mt2*st23*za34*zab231*st13
     & -25._dp/48*st13*st23**2*zab231*za34
     & -85._dp/96*st13**2*st23*zab231*za34
     & +1057._dp/192*st23*za34*zab231*st13*st34
     & -1351._dp/96*mt2*za34*zab231*st13*st24
     & +23._dp/24*st13*st24**2*zab231*za34
     & -589._dp/576*st13**2*st24*zab231*za34
     & -67._dp/24*st23*za34*zab231*st13*st24
     & -113._dp/32*zbab1342*mt2*za34*za12*zab231
     & -29._dp/72*zbab1342*st23*za34*za12*zab231
     & +79._dp/48*zbab1342*za34*za12*zab231*st24
     & -68._dp/9*zbab1342*za34*za12*zab231*st13
     & -13._dp/6*mt2*zba234*za12*zab231*zab341
     & -1045._dp/48*zba234*za12*zab231*zab341*st34
     & +523._dp/144*st23*zba234*za12*zab231*zab341
     & +61._dp/48*zba234*za12*zab231*zab341*st24
     & +107._dp/144*zba234*za12*zab231*zab341*st13
     & +37._dp/24*za14*zab341*mt2**2*zab231
     & -13._dp/32*mt2*zab231*za14*zab341*st34
     & -57._dp/64*za14*zab341*st34**2*zab231
     & -151._dp/48*mt2*st23*zab231*za14*zab341
     & -43._dp/48*za14*zab341*st23**2*zab231
     & -265._dp/36*st23*zab231*za14*zab341*st34
     & +49._dp/48*mt2*zab231*za14*zab341*st24
     & +247._dp/72*za14*zab341*zab231*st24**2
     & -13._dp/16*st23*zab231*za14*zab341*st24
     & -33._dp/32*mt2*zab231*za14*zab341*st13
     & +1._dp/4*za14*zab341*st13**2*zab231
     & +1073._dp/576*st23*zab231*za14*zab341*st13
     & +215._dp/96*zab231*za14*zab341*st13*st24
     & +29._dp/96*zbab1342*za12*zab231*za14*zab341
     & +467._dp/16*za32*mt2**2*zba234*zab231
     & +4523._dp/288*za32*mt2*zba234*zab231*st34
     & -4085._dp/576*za32*st34**2*zba234*zab231
     & -4019._dp/576*za32*mt2*st23*zba234*zab231
     & -217._dp/48*za32*st23**2*zba234*zab231
     & -485._dp/64*za32*st23*zba234*zab231*st34
     & +2149._dp/96*za32*mt2*zba234*zab231*st24
     & +147._dp/32*za32*zba234*zab231*st24**2
     & -601._dp/144*za32*st23*zba234*zab231*st24
     & -3317._dp/288*za32*mt2*zba234*zab231*st13
     & -25._dp/24*za32*st13**2*zba234*zab231
     & -25._dp/192*za32*zba234*zab231*st13*st34
     & -167._dp/48*za32*st23*zba234*zab231*st13
     & +3157._dp/288*za32*zba234*zab231*st13*st24
     & +19._dp/24*zbab1342*za32*zba234*za12*zab231
     & +2201._dp/288*zba234*za31*za12*zab231*zbab1341
     & +1._dp/4*zaba1342*zb12*zab231*za14*zab341
     & +37._dp/24*za14*st23*zab342*zab231**2
     & +295._dp/96*za14*mt2*zab342*zab231**2
     & +5._dp/12*za14*st34*zab342*zab231**2
     & +41._dp/48*za14*zab342*zab231**2*st24
     & -11._dp/12*za14*st13*zab342*zab231**2
     & -59._dp/24*zba234*za12*zab231**2*zab342
     & +7._dp/8*zba234*mt2*za31*zab231**2
     & +31._dp/48*mt2*za31*zab231*za14*zbab1341
     & -61._dp/96*za31*zab231*za14*st34*zbab1341
     & -1147._dp/144*st23*za31*zab231*za14*zbab1341
     & -203._dp/96*za31*zab231*za14*zbab1341*st24
     & +1._dp/24*za31*zab231*za14*st13*zbab1341
     & +655._dp/72*zaba1341*zbab1341*zab231*za34
     & +1._dp/24*st23*zb12*za34*za12*zab231*st24
     & -7._dp/48*st23*zb12*za34*za12*zab231*st13
     & +1._dp/48*zb12*za34*za12*zab231*st13*st24
     & +1._dp/48*zbab1342*zb12*za34*za12**2*zab231
     & +11._dp/96*zba234*zab342*zab231*zaba2342
     & +17._dp/72*zba234*za12*zab241**2*zab342
     & -5._dp/8*za14*st14*zab342*zab241**2
     & -205._dp/48*za14*mt2*zab241**2*zab342
     & +73._dp/96*za14*st34*zab241**2*zab342
     & -137._dp/96*za14*zab241**2*zab342*st24
     & -1._dp/16*zab241*zb12*za34*za12*st13**2
     & -1501._dp/288*za14*st13*zab241**2*zab342
     & -1109._dp/288*zab241*zb12*za34*zaba2342*zab142
     & -71._dp/24*za32*mt2**2*zba234*zab241
     & -2287._dp/288*za34*za12*st14*zbab1341*st24
     & +19._dp/48*st23*za34*za12*zbab1341*st24
     & -9._dp/8*za34*za12*st13*zbab1341*st24
     & -1._dp/16*st23*zb12*za34*za12**2*zbab1341
     & +7._dp/48*zb12*za34*za12**2*zbab1341*st24
     & -1._dp/16*zb12*za34*za12**2*st13*zbab1341
     & +739._dp/96*za32*mt2*zba234*za12*zbab1341
     & +1._dp/3*zab341*zba234*za12**2*zbab1341
     & +1049._dp/288*zaba1342*mt2*zbab1341*za34
     & +10081._dp/288*zaba1342*st34*zbab1341*za34
     & +433._dp/16*zaba1342*st13*zbab1341*za34
     & +11._dp/48*zaba1342*zb12*za34*za12*zbab1341
     & -293._dp/96*za14*zab341*zbab1341*zaba1342
     & -1._dp/24*za32*zba234*zb12*za12**2*zbab1341
     & -137._dp/36*za32*st23*zba234*za12*zbab1341
     & +227._dp/48*za32*za24*zab241*zbab2342*st13
     & +1._dp/48*za32*st23*zb12*zba134*za12*st14
     & +1._dp/48*za32*zb12*zba134*za12*st13*st14
     & +7._dp/24*za32*st23*zb12*zba134*za12*st13
     & -7._dp/48*za32*zb12*zba134*za12*st14*st24
     & -1._dp/16*za32*zb12*zba134*za12*st13*st24
     & +29._dp/32*zba234*zab241*za12*zab341*st14
     & +1._dp/3*zba234*zab241*za12*zab341*st13
     & +2149._dp/576*za32*st34**3*za24*zb12
     & -2557._dp/576*za32*za24*st23**2*zb12*st34
     & +17._dp/48*za32*za24*zb12*st34**2*st14
     & -16769._dp/576*za32*mt2*za24*zb12*st34*st14
     & -1._dp/24*za32*mt2*za24*zb12*st14**2
     & +1._dp/48*za32*st14**3*za24*zb12
     & -71._dp/64*za32*za24*st23*zb12*st34**2
     & +303._dp/32*za32*mt2*za24*st23*zb12*st14
     & +5._dp/16*za32*za24*st23*zb12*st34*st14
     & +7._dp/48*za32*za24*st23*zb12*st14**2
     & +7._dp/48*za32*za24*st23*zb12*st13**2
     & -1._dp/48*za32*za24*zb12*st13**2*st24
     & -7._dp/48*za32*za24*zb12*st13*st14*st24
     & -7._dp/48*za32*zbab1342*za24*zb12*za12*st14
     & +5057._dp/288*za32*mt2**2*zbab1342*za24
     & +157._dp/288*za32*zbab1342*mt2*za24*st34
     & -4643._dp/1152*za32*st34**2*zbab1342*za24
     & +6029._dp/576*zbab1342*za32*mt2*za24*st14
     & -11._dp/12*zbab1342*za32*za24*st34*st14
     & -1._dp/32*zbab1342*za32*st14**2*za24
     & +131._dp/24*za32*zbab1342*mt2*za24*st23
     & +65._dp/36*za32*st23**2*zbab1342*za24
     & -4145._dp/1152*za32*zbab1342*za24*st23*st34
     & -83._dp/12*zbab1342*za32*za24*st23*st14
     & +1157._dp/192*za32*st13**2*zbab1342*za24
     & +941._dp/384*za32*zbab1342*za24*st13*st34
     & -95._dp/24*za32*za24*zb12*zbab2342*zaba2342
     & -67._dp/144*zba234*zab241*za12*zab341*st24
     & -445._dp/96*za32*mt2*zba234*zab241*st24
     & -247._dp/72*za32*zba234*zab241*st24**2
     & -4093._dp/144*za32*mt2*zba234*zab241*st14
     & -77._dp/96*za32*zba234*st14**2*zab241
     & -17._dp/36*za32*zba234*zab241*st14*st24
     & -4._dp/9*za32*mt2*zba234*zab241*st34
     & +115._dp/192*za32*st34**2*zba234*zab241
     & -83._dp/32*za32*zba234*zab241*st34*st24
     & +23._dp/96*za32*zba234*zab241*st34*st14
     & -47._dp/64*za32*st13**2*zba234*zab241
     & -83._dp/96*za32*zba234*zab241*st13*st24
     & +1._dp/48*za32*zba234*zab241*st13*st14
     & -7._dp/24*zbab1342*za32*zba234*zab241*za12
     & +52._dp/9*za32*zbab2342*zba134*za12*zab231
     & +1021._dp/288*za32*za24*zab241*zbab2342*st24
     & +41._dp/32*za32*zbab1342*za24*st13*st24
     & +205._dp/48*zbab1342*st13*zaba2342*za34
     & +181._dp/64*zbab1342*st34*zaba2342*za34
     & +149._dp/48*zbab1342*st24*zaba2342*za34
     & +79._dp/96*zbab1342*st14*zaba2342*za34
     & +7._dp/8*za32*zba234*zbab1342*zaba2342
     & -11._dp/96*za32*zbab1342*za24*st24**2
     & -5._dp/6*zab341*mt2*zba234*zaba2342
     & +115._dp/96*zab341*st13*zba234*zaba2342
     & -1._dp/24*zab341*st23*zba234*zaba2342
     & +1._dp/8*zab341*zba234*zaba2342*st24
     & -13._dp/48*zab341*st34*zba234*zaba2342
     & -235._dp/96*zab341*zba234*st14*zaba2342
     & -1._dp/12*zab341*mt2**3*za24
     & +2*zab341*st13**2*mt2*za24
     & -65._dp/24*zbab1342*mt2*za24*za12*zab341
     & +33._dp/16*mt2**2*zb12*zaba2342*za34
     & -565._dp/576*st13**2*zb12*zaba2342*za34
     & -1._dp/3*st23**2*zb12*zaba2342*za34
     & +253._dp/72*zb12*st24**2*zaba2342*za34
     & -2._dp/3*st23*zb12*za34*zaba2342*st24
     & +71._dp/96*zb12*st14**2*zaba2342*za34
     & +31._dp/96*zb12*za34*zaba2342*st13*st14
     & -5._dp/24*st23*zb12*za34*zaba2342*st14
     & +439._dp/96*zb12*za34*zaba2342*st14*st24
     & -49._dp/8*zbab1342*za24*zaba2342*zab342
     & +185._dp/48*zab341*zba134*zaba2342*zab142
     & +59._dp/24*mt2**2*zba134*za31*zab231
     & +29._dp/24*zab341*mt2**2*st14*za24
     & +991._dp/36*zaba1342*zab341*zba234*zab231
     & -7._dp/24*zaba1342*zba134*zab342*zab231
     & +13._dp/48*zab341*zaba1341*zba134*zab231
     & +11._dp/16*zbab1342*za31*zba134*za12*zab231
     & +1._dp/16*zba134*st23**2*za31*zab231
     & -8213._dp/288*zaba1342*zba134*st23*zab341
     & -77._dp/24*zaba1342*zab341*mt2*zba134
     & -7._dp/6*zaba1342*zab341*zba134*st14
     & -431._dp/96*zaba1342*zab341*zba134*st24
     & +7._dp/24*zaba1342*zba134*za31*zbab1341
     & +5._dp/12*zab341*mt2*st14**2*za24
     & +37._dp/96*zab341*st14**3*za24
     & +1._dp/8*zab341*st23**3*za24
     & +1._dp/12*zab341*st23**2*st14*za24
     & -7._dp/12*zab341*mt2**2*za24*st24
     & -9._dp/16*mt2*za24*zab341*st14*st24
     & +5._dp/6*zab341*st23**2*za24*st24
     & +41._dp/96*zab341*mt2**2*st34*za24
     & -59._dp/192*zab341*st34**3*za24
     & +25._dp/32*mt2*za24*zab341*st34*st14
     & -5._dp/24*zab341*st34*st14**2*za24
     & -175._dp/192*zab341*st34*za24*st24**2
     & -271._dp/192*za24*zab341*st34*st14*st24
     & +1._dp/3*za24*zab241*zbab2342*za12*zab341
     & -1._dp/12*st13**2*zba134*za31*zab231
     & -1._dp/48*st23*za31*zba134*zab231*st13
     & -31._dp/48*mt2*za31*zba134*zab231*st34
     & -29._dp/96*st34**2*zba134*za31*zab231
     & -3._dp/8*za31*zba134*zab231*st13*st34
     & +35._dp/12*zaba1342*zab341*zba234*zab241
     & -1._dp/48*za24*za31*zab241*zb12*st14**2
     & +25._dp/24*mt2*zba134*zab342*zaba2342
     & +5._dp/16*st34*zba134*zab342*zaba2342
     & +7._dp/8*zba134*zab342*zaba2342*st24
     & -77._dp/96*za24*za31*zab241*zb12*st34*st14
     & +1._dp/48*zb12*za12*zab231*za14*zab341*st13
     & -7._dp/48*za32*zba234*zb12*za12*zab231*st13
     & +7._dp/48*zba234*za31*zab241**2*zb12*za12
     & -1._dp/12*zba234*za31*zab241*zb12*zaba2342
     & +17._dp/24*zaba1342*zab241*zb12*za34*st34
     & -7._dp/48*zb12**2*za34*za12*zaba2342*st14
     & -1._dp/48*zb12**2*za34*za12*zaba2342*st13
     & -7._dp/48*za24*za31*zb12**2*zaba2342*st14
     & +1._dp/24*za31*zb12*zba134*za12**2*zbab1341
     & -7._dp/48*st23*za31*zb12*zab231**2*za14
     & +1._dp/48*za31*zb12*zab231**2*za14*st24
     & +7._dp/48*zba234*za31*zb12*za12*zab231**2
     & -1._dp/48*za31*zb12*za12*zab231*za14*zbab1341
     & +7._dp/48*zab342*zab241*zb12*zba134*za12**2
     & -1._dp/48*zab241*zb12*za12*za14*zab341*st14
     & +7._dp/48*zb12**2*za12*zaba2342*za14*zab341
     & +1._dp/16*zba234*zb12*za12**2*zab231*zab341
     & -7._dp/48*zaba1342*za24*zb12**2*za12*zab341
     & +1._dp/16*zaba1342*zab241*zb12*za34*st14
     & +7._dp/24*zaba1342*za32*zba234*zab241*zb12
     & -23._dp/32*zaba1342*zab241*zb12*za14*zab341
     & -1._dp/24*zaba1342*za32*zb12**2*zba134*za12)/(za12*zb12*Gram124x3*Gram12x3x4)
      res=res
     & +(st45*st35-2*mhsq*st34)*(
     & -5._dp/96*st23*za12*zb31*zab134*zbab1341
     & +1._dp/48*zab134*st14*zba342*zbab1341
     & -7._dp/16*st34*zab134*zba342*zbab1341
     & -1._dp/3*mt2*zab134*zba342*zbab1341
     & -1._dp/8*st34**2*zb34*za12*zbab1341
     & +1._dp/12*st13**2*zb34*za12*zbab1341
     & +5._dp/24*zb34*za12*st34*st14*zbab1341
     & -37._dp/96*zb34*st14**2*za12*zbab1341
     & +17._dp/48*zb34*za12*st13*st14*zbab1341
     & -1._dp/3*zbab1342*mt2*zb34*zaba2342
     & +1._dp/48*zbab1341*zb34*zab142*zaba2342
     & -7._dp/16*zbab1342*st34*zb34*zaba2342
     & -11._dp/32*zbab1342*st13*zb34*zaba2342
     & +67._dp/96*zbab1341*zab132*zb34*zaba2342
     & +41._dp/96*zbab1342*zb34*zaba2342*st24
     & +17._dp/48*zbab1342*zab234*zaba2342*zb32
     & +5._dp/96*zaba1342**2*zb31*zb14*zb12
     & -5._dp/96*zb12*zaba1341*zb14*zaba2342*zb31
     & +1._dp/12*mt2**2*zb14*st14*zba342
     & +1._dp/48*mt2*zb14*st14**2*zba342
     & -41._dp/96*mt2*zb14*zba342*st24**2
     & +1._dp/48*mt2*zb14*zba342*st14*st24
     & -11._dp/24*mt2**2*st34*zb14*zba342
     & +11._dp/96*st34**3*zb14*zba342
     & -7._dp/12*st34*st13**2*zb14*zba342
     & -29._dp/32*st34**2*st13*zb14*zba342
     & +5._dp/24*mt2*zb14*zba342*st34*st14
     & -1._dp/48*st34**2*zb14*st14*zba342
     & +5._dp/24*mt2*zb14*zba342*st34*st24
     & +7._dp/4*mt2**3*zb34*zab231
     & +13._dp/96*zbab1342*zb34*za12*zab231*st13
     & -7._dp/16*mt2*st34**2*zb34*zab231
     & -41._dp/96*zbab1342*zb34*za12*zab231*st34
     & +1._dp/32*zbab1342*zab241*zb34*za12*st13
     & +1._dp/32*zbab1342*zb34*za12**2*zbab1341
     & +5._dp/96*zaba1342*zab241*zb34*zb12*st34
     & +1._dp/48*zb34*zb12**2*za12*zaba2342*st14
     & -1._dp/48*zb34*zb12*za12**2*st14*zbab1341
     & -1._dp/48*zaba1342*zb12**2*zb14*za12*zba342)/(za12*zb12*Gram124x3*Gram12x3x4)
      res=res
     & +(685._dp/36*zab341*zba234*za12*zab231
     & -274._dp/9*zba134*za12*zab231*zab342
     & -59._dp/3*zba134*zab241*za12*zab342
     & +137._dp/12*za24*za12*zbab1341*zab342
     & +1277._dp/72*st14*za24*zab241*zab342
     & -1073._dp/72*zab342*zab241*za24*st24
     & -21._dp/2*st13*zab241*za24*zab342
     & -247._dp/6*mt2*za24*zab231*zab342
     & -35._dp/24*st23*za24*zab231*zab342
     & -13*st13*za24*zab231*zab342
     & +32._dp/3*zab342*za24*zaba2342*zb12
     & -37._dp/6*mt2*zb12*zaba2342*za34
     & -8*zb12*st24*zaba2342*za34
     & -53._dp/12*st23*zb12*zaba2342*za34
     & -19._dp/24*st13*zb12*zaba2342*za34
     & -67._dp/12*za14*zab341*zaba2342*zb12
     & +155._dp/12*zbab1342*zaba2342*za34
     & -13._dp/6*zaba1342*zbab1341*za34
     & +11._dp/6*zab341*zba234*zaba2342
     & +2*zaba1342*zab341*zba134
     & +631._dp/36*zba134*za31*zaba2342*zb12
     & -5*zba134*zab342*zaba2342
     & +4._dp/3*za32*zba234*zaba2342*zb12
     & -97._dp/6*za32*mt2**2*zba134
     & -35._dp/6*za32*mt2*zba134*st24
     & +205._dp/12*zab341*mt2**2*za24
     & +179._dp/6*zab341*mt2*za24*st24
     & +955._dp/18*zab341*za24*st24**2
     & +397._dp/9*zab341*mt2*st23*za24
     & +127._dp/6*zab341*st23*za24*st24
     & -14._dp/3*zab341*st13*mt2*za24
     & +209._dp/24*zab341*st13**2*za24
     & -5._dp/2*zab341*st13*za24*st24
     & -13._dp/4*zab341*st13*st23*za24
     & +631._dp/36*za32*mt2*zbab1342*za24
     & -133._dp/12*mt2*za31*za24*zbab1341
     & -62._dp/3*za32*zbab1342*za24*st24
     & +1145._dp/72*za32*st23*zbab1342*za24
     & -1271._dp/72*st23*za31*za24*zbab1341
     & +201._dp/8*za32*st13*zbab1342*za24
     & +151._dp/12*za32*zba134*st24**2
     & +29._dp/3*za32*mt2*st23*zba134
     & -101._dp/6*za32*st23**2*zba134
     & +221._dp/4*za32*st23*zba134*st24
     & -17._dp/4*mt2*za32*st13*zba134
     & -2*za32*st13**2*zba134
     & -415._dp/36*za32*st13*zba134*st24
     & +39._dp/4*za32*st13*st23*zba134
     & -23._dp/8*st13*za31*za24*zbab1341
     & +11._dp/12*za32*st24**2*za24*zb12
     & +1._dp/4*za32*st23**2*za24*zb12
     & -13._dp/12*za32*za24*st23*zb12*st24
     & +9._dp/4*za32*st13**2*za24*zb12
     & +7._dp/3*za32*za24*zb12*st13*st24
     & -43._dp/12*za32*za24*st23*zb12*st13
     & -2419._dp/72*zaba1342*za32*zba134*zb12
     & +79._dp/12*zba134*za31*za12*zbab1341
     & +271._dp/12*zaba1342*zab341*za24*zb12
     & +7._dp/3*zaba1342*za32*za24*zb12**2
     & -109._dp/6*zab341*mt2*zba134*za12
     & -107._dp/24*za14*zab241**2*zab342
     & +4*zab241*st24**2*za34
     & -9._dp/4*zba234*za31*zab241**2
     & +14*st23**2*zab231*za34
     & -23._dp/4*st13**2*zab231*za34
     & -11._dp/4*st13*st23*zab231*za34
     & -37._dp/12*za14*zab341*st13*zab231
     & -15._dp/2*st13*mt2*zab241*za34
     & +305._dp/36*st13**2*zab241*za34
     & -8*st13*zab241*st24*za34
     & -9._dp/4*za14*za31*zbab1341*zab241
     & +1._dp/2*zba234*za31*zab231**2
     & -59._dp/24*za14*zab341*st14*zab241
     & -5._dp/12*st13*zba134*za31*zab231
     & +71._dp/9*za24*st23*za31*zb12*zab231
     & -1._dp/6*za24*za31*zb12*zab231*st13
     & +41._dp/12*za24*za31*zb12*zab231*st24
     & -1*zab241*za31*zb12*zab231*za14
     & +37._dp/6*za24*za31*zab241*zb12*st14
     & +10._dp/3*za24*za31*zab241*zb12*st13
     & -37._dp/6*za14*za31*zab241**2*zb12
     & -11._dp/2*za14*za31*zab231**2*zb12
     & -19._dp/12*st23*zb12*za34*za12*zab231
     & +19._dp/18*zb12*za34*za12*zab231*st13
     & -155._dp/12*zb12*za34*za12*zab231*st24
     & -62._dp/9*za32*zba234*zb12*za12*zab231
     & -15._dp/2*zb12*za12**2*zbab1341*za34
     & +10._dp/3*zb12**2*za12*zaba2342*za34
     & +7._dp/6*za32*za24*zb12**2*za12*st14
     & -1._dp/6*zb12**2*za12**2*zab231*za34
     & +73._dp/12*zab241*zb12*za34*za12*st14)/(za12*zb12*Gram124x3)
      res=res
     & +(17._dp/6*zb31*mt2*st23*zab234
     & +41._dp/12*zb31*zab234*st24**2
     & +3._dp/4*zb31*st13*zab234*st24
     & +65._dp/12*zb31*st23*zab234*st24
     & -7._dp/12*st14*zb34*zaba2342*zb12
     & -11._dp/12*st23*zb34*zaba2342*zb12
     & -1._dp/4*zab234*zb12*za12*zb31*st14
     & -37._dp/12*zb31*zb14*st14**2*za12
     & +29._dp/12*zb31*zb14*st23**2*za12
     & -1._dp/3*zb31*st13**2*zb14*za12
     & +25._dp/12*st23*zb14*za12*zb31*st13
     & -17._dp/12*st23*zb14*za12*zb31*st14
     & +7._dp/6*zb14*za12*zb31*st13*st14
     & +5._dp/12*st23*zb12*zb14*za12*zba342
     & +1._dp/6*zb14*za12**2*zba342*zb12**2
     & -1._dp/6*zb12*zb14*za12**2*zb31*st14
     & -41._dp/12*zab234*st23*zb12*za12*zb31
     & -9._dp/2*zab234*zb12*za12*zb31*st13)/(za12*zb12*Gram124x3)
      res=res
     & +(
     & -215._dp/36*za32*za24*zbab2342*zab231*st24
     & -1._dp/3*zab241*st24**3*za34
     & +13._dp/4*za32*zba134*st24**3
     & -329._dp/36*zab341*za24*st24**3
     & -263._dp/24*st24**3*zab231*za34
     & -233._dp/36*zbab1342*za12**2*zbab1341*za34
     & +8._dp/3*zbab1342*zab241*za34*za12*st14
     & +67._dp/24*st13**3*zab241*za34
     & -55._dp/9*st13**2*st14*zab241*za34
     & +1._dp/12*za32*za24*zab241*zbab2342*st14
     & +5._dp/4*za32*zab241*zbab2342*zba134*za12
     & -335._dp/36*zab241*za34*zbab2342*za12*zab231
     & +49._dp/12*zbab2342*za12*zab231**2*za34
     & -91._dp/12*za32*za24*zbab1342**2*za12
     & +67._dp/24*st13**2*za12*zbab1341*za34
     & +10._dp/3*st23*za34*za12*st13*zbab1341
     & -19._dp/12*za14*za31*za12*zbab1341**2
     & -8._dp/3*za12*za14*zab341*st14*zbab1341
     & +85._dp/12*st23*za12*za14*zab341*zbab1341
     & -1._dp/3*za14*zab341*st14**2*zab241
     & -1._dp/6*za14*zab341*st13**2*zab241
     & -23._dp/12*zab241*za14*zab341*st13*st14
     & -1._dp/12*za32*st23**3*zba134
     & +8._dp/3*za32*st23**2*st14*zba134
     & +176._dp/9*za32*st23*st14**2*zba134
     & +3._dp/2*za32*st13**3*zba134
     & +11._dp/12*za32*st13**2*zba134*st14
     & -5._dp/6*za32*st13*st23**2*zba134
     & -43._dp/12*za32*st13**2*st23*zba134
     & -51._dp/4*za32*st23*zba134*st13*st24
     & -49._dp/12*za32*zbab1342*st23*zba134*za12
     & -37._dp/6*za32*zbab1342*zba134*za12*st13
     & +1._dp/12*st23**3*zab231*za34
     & -79._dp/4*st23*st24**2*zab231*za34
     & +7._dp/4*st23**2*st24*zab231*za34
     & -11._dp/6*st13**3*zab231*za34
     & +2._dp/3*st13*st23**2*zab231*za34
     & +52._dp/9*st13**2*st23*zab231*za34
     & +17._dp/4*st23*za34*zab231*st13*st24
     & -1*za14*zab341*st23**2*zab231
     & +5._dp/8*za14*zab341*st13**2*zab231
     & -19._dp/12*st23*zab231*za14*zab341*st13
     & -1._dp/6*zb12*za34*za12*zab231*st24**2
     & -7._dp/12*zab241*zb12*za34*za12*st13**2
     & +17._dp/6*zab241*zb12*za34*zaba2342*zab142
     & -7._dp/6*za32*zba234*zb12*za12**2*zbab1341
     & +7._dp/6*za32*st23*zb12*zba134*za12*st14
     & +1._dp/4*za32*st23**2*zbab1342*za24
     & +49._dp/24*za32*zba234*zab241*st24**2
     & -1._dp/2*st23**2*zb12*zaba2342*za34
     & +7._dp/6*st23*zb12*za34*zaba2342*st24
     & +19._dp/12*zba134*st23**2*za31*zab231
     & -1._dp/12*zab341*st23**3*za24
     & +10._dp/3*zab341*st23**2*st14*za24
     & -11._dp/12*st13**2*zba134*za31*zab231
     & -13._dp/12*st23*za31*zba134*zab231*st13
     & +1._dp/6*zba234*za31*zab241**2*zb12*za12)/(za12*zb12*Gram12x3x4)


==> c124x3xm0m_sym_inc.f <==
      res= + zaba1351**(-1)*zab152**(-1) * (  - 144*mt2*za14*za31*st34
     &     + 144*mt2*za14*za31*st13 + 144*mt2*za12*zb24*zba341 - 144*
     &    mt2*za12*zba234*za31 - 288*mt2*za12*zab142*za34 + 288*mt2*
     &    za12*zab342*za14 - 144*mt2*za12**2*zb24*zb32 - 288*mt2**2*
     &    za14*za31 )
      res = res + zaba1351**(-1)*zab152**(-1)*mt * (  - 144*za31*zab134
     &    *st24 - 144*za31*zab134*st23 - 144*za31*zb14*zaba1341 - 144*
     &    za31*st34*zab134 - 144*za31*st13*zab134 + 144*za12*za31*
     &    zab134*zb12 - 288*mt2*za31*zab134 )
      res = res + zab152**(-1) * ( 288*mt2*za34 )
      res = res + zab152**(-1)*mt*Gram12x3x4**(-1)*zcomp * (  - 36*st23
     &     + 36*st34 + 36*st13 - 72*mt2 )
      res = res + zab152**(-1)*mt * ( 144*zb24*za32 - 144*za31*zb14 )
      res = res + st124**(-1)*za12**(-1)*zb12**(-1) * (  - 256*za34*
     &    st34*zab241 )
      res = res + st124**(-1)*za12**(-1) * (  - 256*zab234*zba342 + 
     &    256*st23*za32*za24 + 256*za31*za24*zab231 - 512*za34*zaba2342
     &     - 256*mt2*za32*za24 )
      res = res + st124**(-1) * (  - 256*za34*zab231 )
      res = res + Gram12x3x4**(-1)*za12**(-1)*zb12**(-1) * (  - 64*
     &    zba234*st34*zaba2342*zab341 - 64*za34*st34*zbab1341*zaba1342
     &     )
      res = res + Gram12x3x4**(-1)*za12**(-1) * (  - 32*st34*za24*
     &    zab341*zaba1342 + 32*st34*st23*zaba2342*zb34 - 32*st34**2*
     &    zaba2342*zb34 - 32*st13*za24*zab341*zaba1342 + 32*st13*st34*
     &    zaba2342*zb34 - 32*zba234*st24*za32*zaba2342 + 32*zba234*st23
     &    *za32*zaba2342 + 64*zba234*st34*za32*zaba2342 + 64*zba234*
     &    st13*za32*zaba2342 - 32*za34*zb12*zaba2342*zaba1342 - 32*za34
     &    *st34*st24*zaba2342 - 32*za34*st34**2*zaba2342 - 64*za34*st13
     &    *st24*zaba2342 + 64*za34*st13*st34*zaba2342 - 32*za14*za31*
     &    st34*zab231**2 )
      res = res + Gram12x3x4**(-1) * (  - 32*za34*st34*st23*zab231 - 96
     &    *za34*st34**2*zab231 )
      res = res + zdiff34x5*Gram12x3x4**(-1)*Gram124x3**(-1)*
     & za12**(-1) * ( 16*mt2*st23*zaba2342*zb34 + 16*mt2*st34*zaba2342
     &    *zb34 + 16*mt2*st13*zaba2342*zb34 + 32*mt2*za34*zaba2342*st14
     &     + 32*mt2*za34*st24*zaba2342 - 32*mt2*za14*zaba2342*zab341 - 
     &    32*mt2*zab342*za24*zaba2342 + 32*mt2**2*za34*zaba2342 )
      res = res + zdiff34x5*Gram12x3x4**(-1)*Gram124x3**(-1) * ( 32*mt2
     &    *za31*zab231*zba134 + 16*mt2*za34*st23*zab231 + 16*mt2*za34*
     &    st34*zab231 + 32*mt2*za34*st13*zab241 - 16*mt2*za34*st13*
     &    zab231 - 32*mt2*za14*zab231*zab341 + 32*mt2*za12*za34*
     &    zbab1341 + 32*mt2**2*za34*zab231 )
      res = res + mt*st124**(-1)*za12**(-1) * ( 256*za24*zba342 - 256*
     &    za32*zab234 )
      res = res + mt*st124**(-1) * ( 256*zb14*za32 )
      res = res + mt*Gram12x3x4**(-1)*za12**(-1)*zb12**(-1) * ( 40*
     &    st34*zab234*zab341*st14 + 24*st34*za32*zab234*zbab1342 - 24*
     &    st34*st23*zab234*zab341 - 16*st34*zab134*za32*zbab1341 - 40*
     &    st34*zb14*zab341*zaba1342 + 16*za31*st34*zab234*zbab1341 + 16
     &    *mt2*zab234*zab341*st14 - 16*mt2*za32*zab234*zbab1342 + 16*
     &    mt2*st23*zab234*zab341 - 64*mt2*zab134*za32*zbab1341 - 16*mt2
     &    *zb14*zab341*zaba1342 + 40*mt2*st34*zb14*st24*za32 - 24*mt2*
     &    st13*st34*zb14*za32 + 64*mt2*za31*zab234*zbab1341 - 48*mt2**2
     &    *zb14*st24*za32 + 64*mt2**2*zb24*za32*zab241 + 16*mt2**2*st13
     &    *zb14*za32 )
      res = res + mt*Gram12x3x4**(-1)*za12**(-1) * ( 52*zab234*zab341*
     &    zaba1342 + 4*za32*zab234*st14**2 + 72*st24**2*za32*zab234 + 
     &    40*zb12*za32*zab234*zaba1342 + 220*st23*za32*zab234*st14 + 72
     &    *st23*st24*za32*zab234 + 28*zab134*zaba2342*zab341 - 100*
     &    zab134*za32*zab241*st14 - 48*zab134*st24*za32*zab241 - 100*
     &    zab134*zb12*za32*zaba2342 + 68*zb14*zaba1341*za32*zab241 + 24
     &    *zb32*za24*zaba2342*st14 - 8*zb32*st24*za24*zaba2342 - 72*
     &    zb32*st23*za24*zaba2342 - 136*zba341*zaba2342*zba134 - 144*
     &    zba341*st23*za24*zab231 + 112*zb24*za32*zab241*zaba1342 + 140
     &    *zb24*za32*zaba2342*st14 - 32*zb24*st24*za32*zaba2342 - 32*
     &    zb24*st23*za32*zaba2342 - 116*st34*za32*zab234*st14 + 8*st34*
     &    st24*za32*zab234 - 56*st34*st23*za24*zba342 + 124*st34*zab134
     &    *za32*zab241 + 72*st34*zb32*za24*zaba2342 - 56*st34*zba341*
     &    za24*zab231 - 104*st34*zb24*za32*zaba2342 - 48*st34**2*za24*
     &    zba342 - 24*st34**2*za32*zab234 + 80*st13*za32*zab234*st14 - 
     &    76*st13*st24*za32*zab234 )
      res = res + mt*Gram12x3x4**(-1)*za12**(-1) * ( 40*st13*st23*za32
     &    *zab234 - 8*st13*zab134*za32*zab241 - 72*st13*zba341*za24*
     &    zab231 + 48*st13*zb24*za32*zaba2342 + 16*st13*st34*za32*
     &    zab234 + 48*za31*st24*zab234*zab241 - 8*za31*zb12*zab234*
     &    zaba2342 - 40*za31*st23*zab234*zab231 + 64*za31*zab134*
     &    zab241**2 + 4*za31*zb14*zaba2342*st14 + 8*za31*zb14*st24*
     &    zaba2342 - 112*za31*zb14*st23*zaba2342 - 180*za31*zb24*
     &    zaba2342*zab241 - 16*za31*st34*zab234*zab231 - 56*za31*st34*
     &    zb14*zaba2342 - 32*za31*st13*zab234*zab231 - 136*zba234*
     &    zba342*zaba2342 + 24*zab142*za24*zaba2342*zb31 + 24*za14*
     &    zaba2342*st14*zb31 + 24*za14*st34*zaba2342*zb31 + 80*zab342*
     &    zab234*zaba2342 + 24*mt2*za32*zab234*st14 + 136*mt2*st24*za24
     &    *zba342 + 24*mt2*st24*za32*zab234 + 88*mt2*st23*za24*zba342
     &     + 72*mt2*st23*za32*zab234 + 32*mt2*zb32*za24*zaba2342 + 136*
     &    mt2*zba341*za24*zab241 + 88*mt2*zba341*za24*zab231 + 8*mt2*
     &    zb24*za32*zaba2342 )
      res = res + mt*Gram12x3x4**(-1)*za12**(-1) * (  - 24*mt2*st34*
     &    za24*zba342 + 24*mt2*st34*za32*zab234 + 60*mt2*st13*za32*
     &    zab234 + 12*mt2*za31*zab234*zab231 + 8*mt2*za31*zb14*zaba2342
     &     + 32*mt2*za14*zaba2342*zb31 + 48*mt2**2*za24*zba342 - 16*
     &    mt2**2*za32*zab234 )
      res = res + mt*Gram12x3x4**(-1) * (  - 4*zab234*zab341*st14 - 28*
     &    st24*zab234*zab341 - 176*st23*zab234*zab341 + 120*zab134*
     &    zab231*zab341 + 96*st34*zab234*zab341 - 196*st13*zab234*
     &    zab341 - 64*za31*zab234*zbab1341 - 136*zab342*zab234*zab241
     &     - 40*zab342*zab234*zab231 - 20*mt2*zab234*zab341 + 172*
     &    mt2**2*zb14*za32 )
      res = res + mt*zdiff21*Gram12x3x4**(-2)*za12**(-1)*zb12**(-1)
     &  * (  - 44*st34*zab234*zab132*zab341*st35 - 18*st34*za32*zab234*
     &    zbab2342*st35 - 22*st34*zab134*zab341*st14*st35 + 4*st34*
     &    zab134*za32*st35*zbab1342 + 22*st34*zab134*st24*zab341*st35
     &     + 20*st34*zb14*st24*za32*zab132*st35 + 20*st34*zb14*st23*
     &    za32*zab132*st35 + 22*st34*zb14*zaba1341*zab341*st35 + 5*st34
     &    *zb24*za32*st14**2*st35 + 10*st34*zb24*st24*za32*st14*st35 + 
     &    5*st34*zb24*st24**2*za32*st35 + 2*st34**2*zab134*zab341*st35
     &     - 4*st34**2*zb14*za32*zab132*st35 - 24*st34**2*zb24*za32*
     &    st14*st35 - 2*st34**2*zb24*st24*za32*st35 - 7*st34**3*zb24*
     &    za32*st35 - 22*st13*st34*zab134*zab341*st35 - 20*st13*st34*
     &    zb24*za32*st14*st35 - 20*st13*st34*zb24*st24*za32*st35 + 26*
     &    st13*st34**2*zb24*za32*st35 + 4*za31*st34*zab234*st35*
     &    zbab1342 + 4*za31*st34*zab134*st35*zbab1341 + 5*za31*st34*
     &    zb14*st14**2*st35 + 10*za31*st34*zb14*st24*st14*st35 + 5*za31
     &    *st34*zb14*st24**2*st35 )
      res = res + mt*zdiff21*Gram12x3x4**(-2)*za12**(-1)*zb12**(-1)
     &  * (  - 20*za31*st34*zb14*st23**2*st35 + 22*za31*st34**2*zb14*
     &    st24*st35 - 22*za31*st34**2*zb14*st23*st35 - 5*za31*st34**3*
     &    zb14*st35 + 20*za31*st13*st34*zb14*st24*st35 - 22*zab142*st34
     &    *zab234*zab341*st35 + 2*zab342*st34**2*zab234*st35 + 88*mt2*
     &    zab234*zab132*zab341*st45 + 36*mt2*za32*zab234*zbab2342*st45
     &     + 44*mt2*zab134*zab341*st14*st45 - 8*mt2*zab134*za32*st45*
     &    zbab1342 - 44*mt2*zab134*st24*zab341*st45 - 40*mt2*zb14*st24*
     &    za32*zab132*st45 - 40*mt2*zb14*st23*za32*zab132*st45 - 44*mt2
     &    *zb14*zaba1341*zab341*st45 - 10*mt2*zb24*za32*st14**2*st45 - 
     &    20*mt2*zb24*st24*za32*st14*st45 - 10*mt2*zb24*st24**2*za32*
     &    st45 - 4*mt2*st34*zab134*zab341*st45 - 4*mt2*st34*zab134*
     &    zab341*st35 + 8*mt2*st34*zb14*za32*zab132*st45 + 48*mt2*st34*
     &    zb14*za32*zab132*st35 + 48*mt2*st34*zb24*za32*st14*st45 - 22*
     &    mt2*st34*zb24*za32*st14*st35 + 4*mt2*st34*zb24*st24*za32*st45
     &     + 22*mt2*st34*zb24*st24*za32*st35 )
      res = res + mt*zdiff21*Gram12x3x4**(-2)*za12**(-1)*zb12**(-1)
     &  * ( 26*mt2*st34*zb24*st23*za32*st35 + 14*mt2*st34**2*zb24*za32*
     &    st45 - 2*mt2*st34**2*zb24*za32*st35 + 44*mt2*st13*zab134*
     &    zab341*st45 + 40*mt2*st13*zb24*za32*st14*st45 + 40*mt2*st13*
     &    zb24*st24*za32*st45 - 52*mt2*st13*st34*zb24*za32*st45 - 8*mt2
     &    *za31*zab234*st45*zbab1342 - 8*mt2*za31*zab134*st45*zbab1341
     &     - 10*mt2*za31*zb14*st14**2*st45 - 20*mt2*za31*zb14*st24*st14
     &    *st45 - 10*mt2*za31*zb14*st24**2*st45 + 40*mt2*za31*zb14*
     &    st23**2*st45 - 44*mt2*za31*st34*zb14*st24*st45 + 22*mt2*za31*
     &    st34*zb14*st24*st35 + 44*mt2*za31*st34*zb14*st23*st45 + 10*
     &    mt2*za31*st34**2*zb14*st45 - 2*mt2*za31*st34**2*zb14*st35 - 
     &    40*mt2*za31*st13*zb14*st24*st45 + 44*mt2*zab142*zab234*zab341
     &    *st45 - 4*mt2*zab342*st34*zab234*st45 - 4*mt2*zab342*st34*
     &    zab234*st35 + 8*mt2**2*zab134*zab341*st45 - 96*mt2**2*zb14*
     &    za32*zab132*st45 + 44*mt2**2*zb24*za32*st14*st45 - 44*mt2**2*
     &    zb24*st24*za32*st45 )
      res = res + mt*zdiff21*Gram12x3x4**(-2)*za12**(-1)*zb12**(-1)
     &  * (  - 52*mt2**2*zb24*st23*za32*st45 + 4*mt2**2*st34*zb24*za32*
     &    st45 + 32*mt2**2*st34*zb24*za32*st35 - 44*mt2**2*za31*zb14*
     &    st24*st45 + 4*mt2**2*za31*st34*zb14*st45 + 24*mt2**2*za31*
     &    st34*zb14*st35 + 8*mt2**2*zab342*zab234*st45 - 64*mt2**3*zb24
     &    *za32*st45 - 48*mt2**3*za31*zb14*st45 )
      res = res + mt*zdiff21*Gram12x3x4**(-2)*za12**(-1) * (  - 20*
     &    za31*st34*st24*zab234*st35 + 40*mt2*za31*st24*zab234*st45 - 
     &    26*mt2*za31*st34*zab234*st35 + 52*mt2**2*za31*zab234*st45 )
      res = res + mt*zdiff21*Gram12x3x4**(-2)*zb12**(-1) * ( 20*st34*
     &    zb14*zab132*zab341*st35 + 20*st34*zb14*za32*zbab2342*st35 - 
     &    20*st34*zb24*za32*st35*zbab1342 - 40*mt2*zb14*zab132*zab341*
     &    st45 - 40*mt2*zb14*za32*zbab2342*st45 + 40*mt2*zb24*za32*st45
     &    *zbab1342 )
      res = res + mt*zdiff34x5*zdiff21*Gram12x3x4**(-2)*za12**(-1)*
     & zb12**(-1) * ( 36*zab234*zab132*zab341 + 18*za32*zab234*
     &    zbab2342 + 18*zab134*zab341*st14 - 18*zab134*st24*zab341 - 18
     &    *zb14*zaba1341*zab341 - 2*st34*zab134*zab341 + 13*st34*zb24*
     &    za32*st14 - 5*st34*zb24*st24*za32 + 7*st34**2*zb24*za32 + 18*
     &    st13*zab134*zab341 - 18*st13*st34*zb24*za32 - 5*za31*st34*
     &    zb14*st14 - 23*za31*st34*zb14*st24 + 18*za31*st34*zb14*st23
     &     + 5*za31*st34**2*zb14 + 18*zab142*zab234*zab341 - 2*zab342*
     &    st34*zab234 + 4*mt2*zab134*zab341 - 36*mt2*zb14*za32*zab132
     &     + 18*mt2*zb24*za32*st14 - 18*mt2*zb24*st24*za32 - 8*mt2*zb24
     &    *st23*za32 + 2*mt2*st34*zb24*za32 + 10*mt2*st13*zb24*za32 - 
     &    18*mt2*za31*zb14*st24 + 10*mt2*za31*zb14*st23 + 2*mt2*za31*
     &    st34*zb14 + 10*mt2*za31*st13*zb14 + 4*mt2*zab342*zab234 - 32*
     &    mt2**2*zb24*za32 - 24*mt2**2*za31*zb14 )
      res = res + mt*zdiff34x5*zdiff21*Gram12x3x4**(-2)*za12**(-1)
     &  * ( 18*mt2*za31*zab234 )
      res=res/96


==> c12x34xmmm.f <==
      subroutine c12x34xmmm(p,i1,i2,i3,i4,h1,h3,h4,mt,
     & za,zb,zab,zba,zaba,zbab,res)
! This is a fortran implementation of Eq(4.4) of FERMILAB-PUB-25-0255-T
      use double_precision
      implicit none
      include 'mxpart.f'
      integer:: i1,i2,i3,i4,h1,h3,h4
      complex(dp) :: res,ress,
     & za(4,2,4,2),zb(4,2,4,2),
     & zab(4,2,3:5,4,2),zba(4,2,3:5,4,2),
     & zaba(4,2,3:5,3:5,4,2),zbab(4,2,3:5,3:5,4,2),
     & res1234,res1243,res2134,res2143
      real(dp):: mt,p(mxpart,4)
      call c12x34xmmm_unsym(p,i1,i2,i3,i4,h1,h3,h4,mt,
     & za,zb,zab,zba,zaba,zbab,res1234)
      call c12x34xmmm_unsym(p,i1,i2,i4,i3,h1,h4,h3,mt,
     & za,zb,zab,zba,zaba,zbab,res1243)
      call c12x34xmmm_unsym(p,i2,i1,i3,i4,h1,h3,h4,mt,
     & zb,za,zba,zab,zbab,zaba,res2134)
      call c12x34xmmm_unsym(p,i2,i1,i4,i3,h1,h4,h3,mt,
     & zb,za,zba,zab,zbab,zaba,res2143)
      call c12x34xmmm_sym(p,i1,i2,i3,i4,h1,h3,h4,mt,
     & za,zb,zab,zba,zaba,zbab,ress)
      res=res1234+res1243+res2134+res2143+ress
      end subroutine c12x34xmmm




      
      
      


==> c12x34xmmm_inc.f <==
      res=res
     & +zdiff21*(
     & -1._dp/48*zb34*st14**3*mt2**2
     & -1._dp/48*zb34*st14**3*mt2*st34
     & -1._dp/48*zb34*st14**3*st34**2
     & +1._dp/32*zb34*mt2*st14*zbab2342*zaba2342
     & +1._dp/96*zb34*st34*st14*zbab2342*zaba2342
     & -1._dp/48*zb34*mt2**2*st13**3
     & -1._dp/48*zb34*mt2*st34*st13**3
     & -1._dp/48*zb34*st34**2*st13**3
     & -5._dp/24*zb34*mt2*zbab2342*st13*zaba2342
     & -1._dp/48*zb34*st34*zbab2342*st13*zaba2342
     & +1._dp/16*zb34*st14*mt2**2*st13**2
     & +1._dp/16*zb34*st14**2*mt2**2*st13
     & -1._dp/48*st23**3*zb34*st34**2
     & -1._dp/24*st23*zb34*mt2*zbab2342*zaba2342
     & -1._dp/48*st23*zb34*st34*zbab2342*zaba2342
     & -1._dp/24*zb34*zbab1342*mt2*zaba2342*zab142
     & -7._dp/48*st23**2*zb34*mt2**2*st13
     & -1._dp/16*st23*zb34*st34*mt2*st13**2
     & -11._dp/48*st23**2*zb34*st34*mt2*st13
     & -13._dp/48*zba342*st14**2*zb24*mt2**2
     & -13._dp/48*zba342*mt2**2*zb24*st13**2
     & +1._dp/8*mt2**2*st14*st13*zba342*zb24
     & +5._dp/12*zab234*mt2*st14*zbab2342*zba342
     & +1._dp/4*zab234*mt2*zbab2342*st13*zba342
     & +7._dp/48*mt2*zbab2342*zba342*zaba2342*zb24
     & +3._dp/16*st34*mt2*st14**2*zba342*zb24
     & -1._dp/48*st34*mt2*st13**2*zba342*zb24
     & +1._dp/48*zba342*st14**2*zb24*st34**2
     & +1._dp/48*zba342*st34**2*zb24*st13**2
     & -1._dp/16*st34*zab234*st14*zbab2342*zba342
     & -5._dp/16*zab234*st34*zbab2342*st13*zba342
     & +1._dp/16*st34*zbab2342*zba342*zaba2342*zb24
     & -1._dp/24*mt2**2*st13*zb32*zaba2342*zb24
     & +11._dp/48*st34*mt2*st14*zb32*zaba2342*zb24
     & -1._dp/8*st34*mt2*st13*zb32*zaba2342*zb24
     & +1._dp/16*st34**2*st14*zb32*zaba2342*zb24
     & -1._dp/6*st34**2*st13*zb32*zaba2342*zb24
     & +7._dp/48*zab234*mt2*zbab2342*zb32*zaba2342
     & +1._dp/48*st34*zab234*zbab2342*zb32*zaba2342
     & +1._dp/16*st14**2*mt2**2*zb32*zab234
     & -1._dp/48*zab234*mt2**2*zb32*st13**2
     & -1._dp/6*zab234*mt2**2*st14*st13*zb32
     & +1._dp/6*st34*zab234*mt2*st14**2*zb32
     & -1._dp/48*zab234*st34*mt2*st13**2*zb32
     & +1._dp/48*st14**2*zb32*st34**2*zab234
     & +1._dp/48*zab234*zb32*st34**2*st13**2
     & -1._dp/48*zba342*st24**2*zb24*mt2**2
     & -1._dp/12*mt2**2*st14*st24*zba342*zb24
     & -1._dp/4*mt2**2*st24*st13*zba342*zb24
     & +11._dp/48*st34*mt2*st14*st24*zba342*zb24
     & +1._dp/48*zba342*st24**2*zb24*st34**2
     & +1._dp/24*st34**2*st14*st24*zba342*zb24
     & -1._dp/12*zab234*mt2*st24*zbab2342*zba342
     & +1._dp/48*st34*zab234*st24*zbab2342*zba342
     & -1._dp/12*mt2**2*st24*zb32*zaba2342*zb24
     & +1._dp/48*st34**2*st24*zb32*zaba2342*zb24
     & -1._dp/48*st24**2*zb32*mt2**2*zab234
     & +1._dp/12*zab234*mt2**2*st14*st24*zb32
     & -1._dp/24*zab234*mt2**2*st24*st13*zb32
     & +1._dp/48*st34*zab234*mt2*st24**2*zb32
     & +1._dp/24*st34*zab234*mt2*st14*st24*zb32
     & -1._dp/48*st34**2*zab234*st14*st24*zb32
     & +7._dp/24*st23**2*zb34*st14*mt2**2
     & -5._dp/24*st23*zb34*st14**2*mt2**2
     & +1._dp/12*st23**2*zb34*st34*mt2*st14
     & +1._dp/48*st23*zb34*st34*mt2*st14**2
     & -1._dp/16*st23**2*zb34*st34**2*st13
     & -1._dp/16*st23*zb34*st34**2*st13**2
     & -1._dp/48*st23**2*zba342*zb24*mt2**2
     & -1._dp/12*st23*zab234*mt2*zbab2342*zba342
     & -1._dp/12*st23*mt2**2*st14*zba342*zb24
     & -1._dp/8*st23*mt2**2*st13*zba342*zb24
     & +1._dp/48*st23**2*st34*mt2*zba342*zb24
     & +1._dp/48*st23*st34*zab234*zbab2342*zba342
     & -3._dp/8*st23*st34*mt2*st14*zba342*zb24
     & -5._dp/48*st23*st34**2*st14*zba342*zb24
     & +3._dp/16*st23*st34*mt2*st13*zba342*zb24
     & +5._dp/24*st23*st34**2*st13*zba342*zb24
     & -1._dp/12*zb34*st14**2*mt2**2*st24
     & -1._dp/8*zb34*mt2*st24*zbab2342*zaba2342
     & +5._dp/48*zb34*st24**2*mt2**2*st13
     & +1._dp/6*zb34*st24*mt2**2*st13**2
     & +1._dp/12*zb34*mt2**2*st14*st24*st13
     & -1._dp/48*zb34*st24**3*st34**2
     & -1._dp/16*zb34*st34*mt2*st14**2*st24
     & -1._dp/16*zb34*st14**2*st34**2*st24
     & -1._dp/48*zb34*st34*st24*zbab2342*zaba2342
     & -1._dp/12*st23*mt2**2*zb32*zaba2342*zb24
     & -1._dp/48*st23**2*mt2**2*zb32*zab234
     & -1._dp/4*st23*zab234*mt2**2*st14*zb32
     & +1._dp/12*st23*zab234*mt2**2*st13*zb32
     & -5._dp/48*st14**2*zab134*zb31*mt2**2
     & -1._dp/4*mt2*zab134*zbab2342*zba342*zab241
     & -1._dp/48*zbab1342*mt2*st14*zab134*zba342
     & -1._dp/48*mt2**2*zab134*zb31*st13**2
     & -1._dp/12*mt2**2*st14*zab134*zb31*st13
     & +7._dp/24*zbab1342*mt2*zab134*st13*zba342
     & +1._dp/6*zbab1342*mt2*zab134*zb32*zaba2342
     & -1._dp/48*mt2*zab134*zbab2342*zb31*zaba2342
     & +1._dp/48*st23*st34**2*zb32*zaba2342*zb24
     & +1._dp/48*st23**2*zb32*st34**2*zab234
     & -1._dp/48*st23*st34*zab234*mt2*st14*zb32
     & -1._dp/24*st23*st34**2*zab234*st14*zb32
     & +5._dp/24*st23*zab234*st34*mt2*st13*zb32
     & +1._dp/24*st23*zab234*st34**2*st13*zb32
     & +1._dp/24*st34*mt2*st14**2*zab134*zb31
     & +1._dp/48*st14**2*zab134*zb31*st34**2
     & +1._dp/48*st34*mt2*zab134*zb31*st13**2
     & +1._dp/48*st34**2*zab134*zb31*st13**2
     & -1._dp/24*st34*zab134*zbab2342*zba342*zab241
     & +13._dp/48*st34*zab231*zab134*zbab2342*zba342
     & -5._dp/24*st34*zbab1342*st14*zab134*zba342
     & +1._dp/12*st23*zb34*zbab1342*mt2*zaba1342
     & +1._dp/12*st23*mt2**2*zaba1342*zb31*zb24
     & +1._dp/48*st34*zbab1342*zab134*st13*zba342
     & +1._dp/6*zbab1342*mt2*st24*zab134*zba342
     & -1._dp/8*zb34*zbab1342*mt2*zaba1341*zab241
     & -1._dp/4*st23*zbab1342*mt2*zab134*zba342
     & -1._dp/6*zbab1342*zab234*mt2*zab132*zba342
     & -3._dp/8*zbab1341*mt2*zab134*zab132*zba342
     & -1._dp/2*zbab1342*zab234*mt2*zba342*zab142
     & -5._dp/48*zbab1341*mt2*zab134*zba342*zab142
     & +1._dp/16*st34*zbab1342*st24*zab134*zba342
     & -5._dp/12*st23*st34*zbab1342*zab134*zba342
     & +7._dp/16*st34*zbab1342*zab234*zab132*zba342
     & -1._dp/24*zbab1342*st34*zab234*zba342*zab142
     & +7._dp/16*st34*zbab1341*zab134*zba342*zab142
     & +1._dp/48*zbab1342*zab234*mt2*st14*zba341
     & -1._dp/12*zbab1342*zab234*mt2*st24*zba341
     & -1._dp/2*zab234*zbab1342*mt2*st13*zba341
     & -1._dp/12*st23*zbab1342*zab234*mt2*zba341
     & +5._dp/24*zbab1342*st34*zab234*st14*zba341
     & +7._dp/48*zbab1342*st34*zab234*st24*zba341
     & +1._dp/24*zab234*zbab1342*st34*st13*zba341
     & +1._dp/48*st23*zbab1342*st34*zab234*zba341
     & -1._dp/12*zbab1341*mt2*st14*zab134*zba341
     & -1._dp/24*zbab1341*mt2*st24*zab134*zba341
     & -1._dp/12*zbab1341*mt2*zab134*st13*zba341
     & +25._dp/48*st23*zbab1341*mt2*zab134*zba341
     & +1._dp/48*st34*zbab1341*st14*zab134*zba341
     & -3._dp/16*st34*zbab1341*st24*zab134*zba341
     & +1._dp/48*st34*zbab1341*zab134*st13*zba341
     & -5._dp/48*st23*st34*zbab1341*zab134*zba341
     & -3._dp/16*zab234*zbab1341*mt2*zab132*zba341
     & +5._dp/48*st34*zab234*zbab1341*zab132*zba341
     & -5._dp/48*zab142*zab234*zbab1341*mt2*zba341
     & -3._dp/16*st34*zab142*zab234*zbab1341*zba341
     & +1._dp/3*zbab1342*mt2*zaba1342*zba342*zb24
     & +1._dp/24*st34*zbab1342*zaba1342*zba342*zb24
     & +17._dp/48*zb34*zbab1342*mt2*st14*zaba1342
     & -1._dp/12*zb34*zbab1342*mt2*st24*zaba1342
     & -7._dp/24*zb34*zbab1342*mt2*zaba1342*st13
     & +5._dp/24*zb34*st34*zbab1342*st14*zaba1342
     & +3._dp/16*st23*zb34*st34*zbab1342*zaba1342
     & +7._dp/48*zbab1341*mt2*zaba1342*zb24*zba341
     & +1._dp/24*st34*zbab1341*zaba1342*zb24*zba341
     & -1._dp/8*zb34*mt2*zaba1342*zbab2342*zab241
     & -19._dp/96*zb34*st34*zbab1342*mt2*st14*za12
     & -7._dp/96*zb34*st34**2*zbab1342*st14*za12
     & -1._dp/48*st34**2*zba341*zbab1341*za12*zb24
     & -1._dp/48*st14**2*mt2**2*zba341*zb14
     & +11._dp/48*st24**2*mt2**2*zba341*zb14
     & +7._dp/48*mt2**2*st14*st24*zba341*zb14
     & -5._dp/48*st13**2*mt2**2*zba341*zb14
     & -1._dp/12*mt2**2*st14*st13*zba341*zb14
     & -1._dp/12*mt2**2*st24*st13*zba341*zb14
     & -1._dp/48*st23**2*mt2**2*zba341*zb14
     & +1._dp/12*st23*mt2**2*st14*zba341*zb14
     & +1._dp/12*st23*mt2**2*st24*zba341*zb14
     & -5._dp/48*st23*mt2**2*st13*zba341*zb14
     & +1._dp/48*st34*mt2*st14**2*zba341*zb14
     & +1._dp/48*st14**2*st34**2*zba341*zb14
     & -1._dp/8*st34*mt2*st24**2*zba341*zb14
     & -1._dp/48*st24**2*st34**2*zba341*zb14
     & -5._dp/48*st34*mt2*st14*st24*zba341*zb14
     & -1._dp/12*st34**2*st14*st24*zba341*zb14
     & +1._dp/24*st34*mt2*st13**2*zba341*zb14
     & +1._dp/48*st13**2*st34**2*zba341*zb14
     & +1._dp/24*st23**2*st34*mt2*zba341*zb14
     & +1._dp/48*st23**2*st34**2*zba341*zb14
     & +1._dp/16*st23*st34*mt2*st14*zba341*zb14
     & -1._dp/48*st23*st34**2*st14*zba341*zb14
     & +5._dp/48*st23*st34*mt2*st13*zba341*zb14
     & +1._dp/24*st23*st34**2*st13*zba341*zb14
     & -3._dp/4*zbab1342*mt2**2*za12*zba341*zb14
     & +3._dp/16*zbab1342*st34**2*za12*zba341*zb14
     & +1._dp/12*st34**2*zbab2342*za12*zba342*zb14
     & +3._dp/16*zbab1341*mt2*zaba1341*zba341*zb14
     & -7._dp/48*st34*zbab1341*zaba1341*zba341*zb14
     & +3._dp/16*zbab1342*mt2*zba342*zaba1341*zb14
     & -1._dp/12*st34**2*zbab1342*za12*zba342*zb24
     & +1._dp/24*zbab1342*st34**2*zab234*za12*zb32
     & -5._dp/48*st34*zbab1342*zab234*zaba1342*zb32
     & -1._dp/4*st24**2*zab134*zb31*mt2**2
     & +5._dp/96*zb34*zbab1341*mt2*st14*zaba1341
     & -5._dp/24*zb34*zbab1341*mt2*st24*zaba1341
     & -1._dp/6*zb34*zbab1341*mt2*st13*zaba1341
     & +11._dp/48*st23*zb34*zbab1341*mt2*zaba1341
     & +7._dp/96*zb34*st34*zbab1341*st14*zaba1341
     & -1._dp/16*zb34*st34*zbab1341*st24*zaba1341
     & +1._dp/4*zbab1341*mt2*zba342*zaba1341*zb24
     & -1._dp/6*st34*zbab1341*zba342*zaba1341*zb24
     & -17._dp/48*zb34*zbab1341*mt2*zab132*zaba1342
     & +7._dp/48*zbab1341*mt2*zaba1342*zab134*zb32
     & +1._dp/24*st34*zbab1341*zaba1342*zab134*zb32
     & -1._dp/6*st34*mt2*zb12*st14*zab134*zba342
     & +7._dp/48*st34**2*zb12*st14*zab134*zba342
     & +7._dp/48*st23*st34*mt2*zb12*zab134*zba342
     & -7._dp/96*zb34*st34*mt2*zb12*st14*zaba1342
     & -7._dp/96*zb34*st34**2*zb12*st14*zaba1342
     & -3._dp/8*mt2**2*st14*zaba1342*zb31*zb24
     & -7._dp/48*st34*zbab1342*zb24*zaba2342*zba341
     & +1._dp/24*st34*zbab1341*zab134*zb31*zaba1341
     & -7._dp/48*st34*zab234*mt2*zb12*st14*zba341
     & -7._dp/48*st34*mt2*zb12*zab134*zb32*zaba2342
     & -1._dp/16*st23*zab234*st34*mt2*zb12*zba341
     & +1._dp/48*st23*zab234*st34**2*zb12*zba341
     & +1._dp/8*st34**2*st14*zba342*zab142*zb14
     & -1._dp/48*st34**2*st24*zba342*zab142*zb14
     & -1._dp/16*mt2*zbab2342*zaba2342*zba341*zb14
     & -7._dp/48*st34*zbab1342*zba342*zaba1341*zb14
     & +1._dp/16*st23**2*st34*mt2*zab134*zb31
     & +1._dp/48*st23**2*zab134*zb31*st34**2
     & -1._dp/12*st23*mt2**2*st14*zab134*zb31
     & -1._dp/24*st23*mt2**2*zab134*zb31*st13
     & -1._dp/24*st23*st34**2*st14*zab134*zb31
     & +1._dp/8*st23*st34*mt2*zab134*zb31*st13
     & +1._dp/24*st23*st34**2*zab134*zb31*st13
     & +1._dp/48*st24**2*zab134*zb31*st34**2
     & +1._dp/24*st34**2*st14*st24*zab134*zb31)/(za12*zb12*Gram12x3x4**2)
      res=res
     & +st34*zdiff21*(
     & -1._dp/48*st23**3*mt2*za34
     & -1._dp/48*st24**3*mt2*za34
     & -1._dp/16*zbab1342*za34*st24*zaba1342
     & -1._dp/16*zba234*mt2*za32*st13**2
     & -1._dp/16*st23*zba234*mt2*za32*st13
     & -1._dp/48*st14**3*mt2*za34
     & -1._dp/16*st34*za24*zbab1342*za31*st24
     & -1._dp/16*za34*mt2*st14**2*st24
     & -1._dp/48*mt2*za34*st13**3)/(za12*zb12*Gram12x3x4**2)
      res=res
      res=res
     & +st12D34*(
     & -305._dp/144*zbab1341*za12*zb14*zba341
     & +1*zbab1341*zba341*zab234
     & -5._dp/8*zab234*zbab1341*za12*zb32
     & +1*zba342*zbab1342*zab234
     & +1._dp/2*zab234*zb31*mt2*st23
     & +5._dp/12*zab234*zb31*st23**2
     & -155._dp/24*zb31*st24*mt2*zab234
     & -71._dp/6*zb31*mt2*st14*zab234
     & +13._dp/3*zab234*zb31*mt2*st13
     & +5._dp/2*zab234*st34*zb31*st13
     & -53._dp/18*zb31*st24**2*zab234
     & +25._dp/8*zab234*zb31*st24*st13
     & -55._dp/24*st34*zb31*st24*zab234
     & +1._dp/4*zab234*zb31*st23*st13
     & +5._dp/4*zab234*st34*zb31*st23
     & -13._dp/24*zab234*zb31*st24*st23
     & -43._dp/18*zb31*st14**2*zab234
     & -2._dp/3*zab234*zb31*st14*st13
     & -191._dp/24*st34*zb31*st14*zab234
     & -47._dp/24*zb31*st24*st14*zab234
     & -121._dp/24*zab234*zb31*st14*st23
     & +61._dp/12*zb31*za12*zbab1342*zab234
     & +97._dp/8*zbab1341*zb34*za12*mt2
     & -29._dp/12*zbab1341*zb34*za12*st13
     & +41._dp/48*zbab1341*zb34*za12*st14
     & +145._dp/24*zbab1341*st34*zb34*za12
     & +41._dp/48*zbab1341*zb34*za12*st24
     & +23._dp/12*zbab1341*zab134*zb31*za12
     & +25._dp/8*zb34*mt2*zaba2342*zb12
     & +1._dp/3*zb34*st13*zaba2342*zb12
     & +3._dp/4*st34*zb34*zaba2342*zb12
     & -511._dp/48*zaba2342*zb34*st14*zb12
     & +143._dp/72*zb34*st24*zaba2342*zb12
     & +67._dp/12*zab134*zb31*zaba2342*zb12
     & +263._dp/24*zab241*zb34*mt2*st13
     & +5._dp/12*zba342*zb24*zaba2342*zb12
     & +4._dp/3*zb34*st23*zaba2342*zb12
     & +5._dp/4*zaba1342*zba342*zb14*zb12
     & +23._dp/12*zb34*zbab1342*zaba2342
     & -141._dp/16*zaba2342*zb31*zb24*st14
     & -1*zbab1341*zb34*za12**2*zb12
     & +851._dp/12*zaba1342*zb34*zbab1341
     & +37._dp/6*zbab1341*zb34*za12*st23
     & -17._dp/24*zab234*st24*zab231*zb32
     & -19._dp/12*zab234*st34*zab231*zb32
     & -5._dp/3*zab234*mt2*zab231*zb32
     & -3._dp/4*zab234*st13*zab231*zb32
     & -11._dp/12*zab234*st23*zab231*zb32
     & -27._dp/8*zab241*zb31*zab142*zab234
     & +223._dp/144*zab241*zb31*zb14*zaba1341
     & +20._dp/3*zaba1342*zb31*mt2*zb14
     & +1._dp/12*zaba1342*zb31*zb14*st13
     & -98._dp/3*zba342*st13*mt2*zb14
     & -23._dp/12*zba342*st13**2*zb14
     & +1465._dp/24*st34*zba342*st13*zb14
     & +37._dp/3*zba342*mt2*zb14*st14
     & +3._dp/8*zba342*zb14*st14**2
     & -103._dp/72*zba342*st13*zb14*st14
     & +25._dp/3*st34*zba342*zb14*st14
     & +1._dp/3*zba342*st24*mt2*zb14
     & -1._dp/6*zba342*st24**2*zb14
     & -577._dp/48*zba342*st13*zb14*st24
     & +17._dp/12*st34*zba342*st24*zb14
     & +77._dp/24*zba342*st24*zb14*st14
     & -59._dp/24*zba342*st23*mt2*zb14
     & -5._dp/12*zba342*st23**2*zb14
     & -1._dp/3*zba342*st13*zb14*st23
     & +5._dp/3*st34*zba342*st23*zb14
     & +143._dp/16*zba342*st23*zb14*st14
     & -119._dp/72*zba342*st23*zb14*st24
     & -593._dp/8*zaba1342*st34*zb31*zb14
     & +41._dp/72*zaba1342*zb31*zb14*st14
     & -7._dp/6*zaba1342*zb31*zb14*st24
     & -13._dp/6*zaba1342*zb31*zb14*st23
     & +5._dp/2*zb31*zb14*zab132*zaba2342
     & +119._dp/8*zb31*zb14*zab142*zaba2342
     & +5._dp/12*zaba2342*zb31*zb24*st23
     & -11._dp/12*zab234*zba342*st23*zb12
     & -71._dp/48*zab234*zba342*st14*zb12
     & -617._dp/144*zb31*zb14*za12*st14*st34
     & -5._dp/12*zbab1341*zba342*zb24*za12
     & +25._dp/9*zaba2342*zb31*zb24*st24
     & -3._dp/2*st34*zb31*zb24*zaba2342
     & +71._dp/24*zb31*mt2*zb24*zaba2342
     & -295._dp/24*zba342*zbab1342*za12*zb14
     & -20._dp/3*mt2**2*zb31*za12*zb14
     & -19._dp/3*zb31*zb14*st23*za12*mt2
     & -11._dp/3*zb31*zb14*za12*st34*mt2
     & -1._dp/6*st34**2*zb31*za12*zb14
     & -7._dp/3*zb31*zb14*st23*za12*st34
     & -25._dp/4*zb31*zb14*za12*st14*mt2
     & -1._dp/2*zb31*zb14*st23*za12*st14
     & +1._dp/2*zb31*zb14*za12*st13*st24
     & -3*zb31*zb14*za12*st14*st24
     & +3._dp/2*zbab1342*zb31*za12**2*zb14
     & -1*zba342*zb14*st23*za12*zb12
     & -1*zba342*zb14*za12*st13*zb12
     & -1*zba342*zb14*za12*st14*zb12
     & -1*zba342*zb14*za12*st24*zb12
     & +3._dp/2*zaba1342*zb31*zb14*za12*zb12
     & -11._dp/6*zab234*zba342*mt2*zb12
     & -3*zab234*zba342*st34*zb12
     & -11._dp/8*zab234*zba342*st13*zb12
     & -79._dp/48*zab234*zba342*st24*zb12
     & -1*zbab1341*zb31*za12**2*zb24
     & +1*zb31*zb24*za12*zaba2342*zb12
     & -3._dp/4*zab234*zb31*zaba1342*zb12
     & +1*zb34*za12*zaba2342*zb12**2
     & -1733._dp/24*zab241*zb34*mt2*st14
     & -65._dp/48*zab241*zb34*st14**2
     & -49._dp/16*st34*zab241*zb34*st14
     & -13._dp/8*zab241*zb34*mt2*st24
     & -65._dp/48*zab241*zb34*st24**2
     & -113._dp/48*st34*zab241*zb34*st24
     & -23._dp/8*zab241*zb34*st14*st24
     & +1859._dp/24*zab241*zab134*zb31*st34
     & +7._dp/12*zab241**2*zb24*zba341
     & +1._dp/3*zab241*zb24*mt2*zba342
     & +7._dp/6*st34*zab241*zb24*zba342
     & +7._dp/12*zab241*zb24*zba342*st24
     & -17._dp/6*zab241*zb14*zab142*zba342
     & +11._dp/6*zab231*st13*zb14*zba341
     & +1._dp/2*zb34*zab231*st23**2
     & +29._dp/24*st34*zb34*zab231*st23
     & +1._dp/2*st23*zb34*zab231*st13
     & +285._dp/8*st34*zb34*zab231*st13
     & -22._dp/3*zbab1342*zb34*za12*zab231
     & +3*zab241*zb31*zb14*za12*zab142
     & +1*zab241*za12*st14*zb34*zb12
     & +1*zab241*zb34*za12*st24*zb12
     & +25._dp/24*zaba1342*zab241*zb34*zb12)/(za12*zb12*s34*Gram12x34)
      res=res
     & +st12D34*(
     & -1._dp/4*zab341*zba234*za12*zab231
     & -1._dp/4*zab342*zba134*za12*zab231
     & -5._dp/12*zab342*zab241*zba134*za12
     & -1._dp/6*zab342*zab241*mt2*za24
     & -1._dp/6*zab342*zab241*st34*za24
     & -1._dp/3*zab342*zab241*st13*za24
     & -1._dp/4*zab231*zab342*st24*za24
     & -1._dp/4*zab231*zab342*st34*za24
     & -1._dp/2*zab231*zab342*st23*za24
     & -1._dp/2*zab231*zab342*st13*za24
     & -1._dp/12*zab342*za24*zaba2342*zb12
     & +1._dp/12*st23*za34*zaba2342*zb12
     & -1._dp/4*st13*za34*zaba2342*zb12
     & -1._dp/4*zaba2342*za34*st14*zb12
     & -1._dp/6*zbab1342*za34*zaba2342
     & -1._dp/6*zaba1342*zbab1341*za34
     & -1._dp/6*mt2*zab341*za24*st14
     & -1._dp/6*st34*zab341*za24*st14
     & -1._dp/6*st34*st13*zab341*za24
     & +1._dp/12*st13*zab341*za24*st14
     & -1._dp/12*st34*za32*st23*zba134
     & -1._dp/6*za32*zba134*st14**2
     & -1._dp/12*st34*za32*zba134*st14
     & -1._dp/12*st34*za32*st13*zba134
     & +1._dp/6*zaba1342*zab341*za24*zb12)/(za12*zb12*s34*Gram12x34)
      res=res
     & +st12D34*(
     & -27*zb31*zab134*st23*za12*zbab1341
     & +3._dp/4*zb31*zb14*st23*za12*st24**2
     & +3._dp/8*zab241*zb34*st24**3
     & -3._dp/4*zab241*zab134*zb31*st24**2
     & -309._dp/16*zbab1341*zb34*za12*st13**2
     & -21._dp/16*zbab1341*zb34*za12*st14**2
     & -93._dp/8*za12*st14*st13*zb34*zbab1341
     & -9._dp/2*zaba1342**2*zb31*zb14*zb12
     & +39._dp/4*zb31*zb14*zaba2342*zaba1341*zb12
     & -12*zaba1342*zba342*zb14*st14*zb12
     & +51._dp/16*zba342*st13**3*zb14
     & -15._dp/8*zba342*zb14*st14**3
     & -9._dp/16*zba342*st13*zb14*st14**2
     & +9._dp/2*zba342*st13**2*zb14*st14
     & +93._dp/8*zba342*st13**2*zb14*st24
     & +51._dp/16*zba342*st13*zb14*st24**2
     & -15._dp/4*zba342*st24*zb14*st14**2
     & -15._dp/8*zba342*st24**2*zb14*st14
     & -99._dp/8*zba342*zb14*st14*st13*st24
     & -15._dp/32*zb34*zab231*st24**3
     & -33._dp/8*zb34*st24**2*zab231*st13
     & -9*zb34*zab231*st13**3
     & -567._dp/32*zb34*st24*zab231*st13**2
     & -69._dp/2*zbab1342*za12*st13*zb34*zab231
     & -3._dp/8*zbab1342*za12*st24*zb34*zab231
     & -297._dp/16*zab241*zb34*st13**3
     & +3._dp/8*zab241*zb34*st14**3
     & +3._dp/16*zab241*zb34*st14**2*st13
     & -39._dp/4*zab241*zb34*st14*st13**2
     & -375._dp/16*zab241*zb34*st24*st13**2
     & +3._dp/4*zab241*zb34*st24**2*st13
     & +9._dp/8*zab241*zb34*st14**2*st24
     & +9._dp/8*zab241*zb34*st14*st24**2
     & +117._dp/32*zab241*st14*st13*st24*zb34
     & -159._dp/2*zab241*zbab1342*za12*st13*zb34
     & -33*zab241*zbab1342*za12*st14*zb34
     & -3._dp/4*zab241*zbab1342*za12*st24*zb34
     & -147._dp/8*st23*zb34*zab231*st13**2
     & +3._dp/16*zb34*st24**2*zab231*st23
     & -291._dp/16*st23*st13*st24*zb34*zab231
     & -3._dp/8*zb34*zab231*st23**3
     & -39._dp/4*st23**2*zb34*zab231*st13
     & -15._dp/32*zb34*st24*zab231*st23**2
     & -21._dp/4*zbab1341*zb34*za12**2*zbab1342
     & +51._dp/32*zb31*st24**3*zab234
     & -9._dp/4*zab234*zb31*st13**3
     & -117._dp/16*zab234*zb31*st24**2*st13
     & -657._dp/32*zab234*zb31*st24*st13**2
     & +27._dp/16*zb31*st14**3*zab234
     & +39._dp/32*zb31*st24*st14**2*zab234
     & +27._dp/8*zb31*st24**2*st14*zab234
     & +21._dp/8*zab234*zb31*st14**2*st13
     & -45._dp/16*zab234*zb31*st14*st13**2
     & +171._dp/16*zb31*zab234*st14*st13*st24
     & -9._dp/8*zb31*zbab1342*zab234*za12*st24
     & -9._dp/2*zb31*zbab1342*zab234*za12*st13
     & +3._dp/2*zb31*zbab1342*zab234*za12*st14
     & +33*zb31*zab132*zab234*za12*zbab1341
     & +783._dp/16*zb34*za12*st13*st24*zbab1341
     & +1077._dp/32*za12*st14*st24*zb34*zbab1341
     & -33._dp/16*zbab1341*zb34*za12*st23**2
     & -39._dp/16*st23*zb34*za12*st24*zbab1341
     & +105._dp/8*st23*za12*st13*zb34*zbab1341
     & +15._dp/4*st23*za12*st14*zb34*zbab1341
     & +3._dp/4*zba342*zb24*za12*st24*zbab1341
     & +3._dp/8*zba342*zb24*za12*st13*zbab1341
     & -21._dp/4*zba342*zb24*za12*st14*zbab1341
     & +3._dp/4*zba342*zb24*za12*st23*zbab1341
     & +3._dp/4*zab234*zb32*za12*st24*zbab1341
     & +3._dp/4*zab234*zb32*za12*st13*zbab1341
     & +3._dp/8*zab234*zb32*za12*st14*zbab1341
     & +3._dp/4*zab234*zb32*st23*za12*zbab1341
     & -3._dp/4*zb31*zbab1342*zab234*st23*za12
     & +15._dp/4*zb31*zab234*za12*zab142*zbab1341
     & -3._dp/16*zab234*zb31*st23**3
     & +3._dp/8*zab234*zb31*st24**2*st23
     & -9._dp/32*zab234*zb31*st24*st23**2
     & -75._dp/16*zab234*zb31*st23*st13**2
     & -9._dp/8*zab234*zb31*st23**2*st13
     & -3*zb31*zab234*st23*st13*st24
     & +3._dp/2*zab134*zb31*zab231*st13**2
     & +3._dp/2*zb31*zab134*za12*st24*zbab1341
     & -3._dp/2*zab241*zb31*zab134*st14*st24
     & -3._dp/4*zab241*zab134*zb31*st14**2
     & -3._dp/2*zab241*zb31*zab134*st14*st13
     & -3._dp/4*zb34*st24**2*zaba2342*zb12
     & +69._dp/16*zb34*zaba2342*st13*st24*zb12
     & +1._dp/8*zb31*za12*zb14*st24**3
     & +3._dp/8*zb31*za12*zb14*st13**3
     & +41._dp/8*zb31*zb14*za12*st13*st24**2
     & +27._dp/8*zb31*zb14*za12*st13**2*st24
     & +3._dp/2*zb31*zbab1342*zb24*za12*zaba2342
     & -21._dp/8*zb31*zb14*zab132*zaba2342*st24
     & +75._dp/16*zb31*zab234*st23*st14*st24
     & -57._dp/16*zab234*zb31*st14**2*st23
     & +33._dp/16*zab234*zb31*st14*st23**2
     & -3._dp/8*zaba2342*zb31*zb24*st14**2
     & -3._dp/4*zb31*zb24*st14*zaba2342*st24
     & +3*zb31*zb14*st14*zaba2342*zab142
     & -9._dp/8*zaba2342*zb31*zb24*st24**2
     & +33._dp/4*zb31*zb24*zaba2342*st13*st24
     & +81._dp/4*zaba2342*zb31*zb24*st13**2
     & -15._dp/4*zb31*zb24*st14*zaba2342*st13
     & +3._dp/8*zaba2342*zb31*zb24*st23**2
     & +3._dp/8*zb31*zb24*st23*zaba2342*st24
     & +57._dp/16*zb31*st23*zb24*zaba2342*st13
     & +3._dp/8*zb31*zb24*st23*st14*zaba2342
     & -3._dp/4*zba342*st23**3*zb14
     & -15._dp/4*zb31*zb14*zab132*st23*zaba2342
     & -3._dp/2*zbab1342*zb31*zb14*za12**3*zb12
     & +3._dp/2*zb31*zb24*za12**3*zbab1341*zb12
     & +1._dp/2*st23*za12**2*zb34*zbab1341*zb12
     & +1._dp/2*zb31*za12*zb14*st23**3
     & +19._dp/8*zb31*zb14*st23**2*za12*st14
     & +9._dp/8*zb31*zb14*st23**2*za12*st24
     & +5._dp/8*zb31*zb14*za12*st14*st24**2
     & +7._dp/8*zb31*zb14*za12*st14**2*st24
     & +3._dp/2*zb31*zb14*za12*st14**2*mt2
     & +3._dp/8*zb31*za12*zb14*st14**3
     & +9._dp/8*zb31*zb14*za12*st14**2*st13
     & +9._dp/8*zb31*zb14*za12*st14*st13**2
     & +3._dp/4*zb31*zb14*za12*st14*st13*st24
     & +3._dp/2*zb31*zb14*st23**2*za12*mt2
     & +5._dp/4*zb31*zb14*st23*za12*st13**2
     & +11._dp/8*zb31*zb14*st23**2*za12*st13
     & +1*zb31*zb14*st23*za12*st13*st24
     & +9._dp/2*zb31*zb14*st23*za12*st14*mt2
     & +9._dp/4*zb31*zb14*st23*za12*st14**2
     & -5._dp/2*zb31*zb14*st23*za12*st14*st24
     & -51._dp/2*zb14*za12*zba341*st24*zbab1341
     & -3._dp/2*zb14*st23*za12*zba341*zbab1341
     & +45._dp/2*zba342*zbab1342*zb14*za12*st13
     & +33._dp/2*zba342*zbab1342*zb14*za12*st14
     & -3._dp/2*zba342*st23**2*zb14*st24
     & -57._dp/4*zba342*st13**2*zb14*st23
     & +3._dp/8*zba342*st13*zb14*st23**2
     & +15._dp/2*zba342*st23*zb14*st14**2
     & -15._dp/4*zba342*st23**2*zb14*st14
     & -21._dp/4*zba342*zb14*st23*st14*st24
     & +3._dp/2*zb31*zb24*za12**2*st24*zbab1341
     & +5._dp/2*zb31*zb24*za12**2*st13*zbab1341
     & -1*zb31*zb24*za12**2*st14*zbab1341
     & -3._dp/2*zb31*zb24*za12**2*st23*zbab1341
     & +3*zb31*zab134*za12*st13*zbab1341
     & +3._dp/2*zab234*zba342*st24**2*zb12
     & +3._dp/2*zab234*zba342*st13**2*zb12
     & +21._dp/8*zba342*zab234*st13*st24*zb12
     & -9._dp/2*zab234*zba342*st14**2*zb12
     & +3*zba342*zab234*st14*st24*zb12
     & +9._dp/4*zba342*zab234*st14*st13*zb12
     & +3._dp/4*zab234*zba342*st23**2*zb12
     & +15._dp/8*zba342*zab234*st23*st24*zb12
     & +3*zba342*zab234*st23*st13*zb12
     & +9._dp/4*zba342*zab234*st23*st14*zb12
     & +3*zb31*zab134*st23*st13*zab231
     & +3._dp/8*zab234*st24**2*zab231*zb32
     & -3._dp/8*zab241*zb24*zba342*st14**2
     & +3._dp/2*zaba1342*zbab1342*zb31*zb14*za12
     & +1._dp/2*zbab1342*zb31*zb14*st23*za12**2
     & +9._dp/4*zaba1342*zb31*zb14*st23**2
     & -69._dp/4*zba342*zb14*zab132*za12*zbab1341
     & -3._dp/2*zb31*zb14*zbab2342*za12*zaba2342
     & +6*zab241**2*zab134*zba341*zb12
     & +3._dp/2*zab241**2*zb24*za12*zba341*zb12
     & +3._dp/8*zab234*st23**2*zab231*zb32
     & +3._dp/4*zab234*zb32*st23*st24*zab231
     & -3._dp/4*zab241*zba342*zb24*st14*st24
     & +9._dp/4*zab241*zab134*zb31*st13**2
     & -3._dp/8*zab241*zb24*zba342*st24**2
     & -3._dp/8*zba342*zab134*st24*zab231*zb12
     & -3._dp/4*zab241*zb24*zba341*zaba2342*zb12
     & -3._dp/8*zba342*zb24*st23*zaba2342*zb12
     & -3._dp/4*zba342*zb24*zaba2342*st24*zb12
     & +13._dp/2*za12*zaba2342*st13*zb34*zb12**2
     & +13._dp/2*za12*st14*zaba2342*zb34*zb12**2
     & +2*st23*za12*zaba2342*zb34*zb12**2
     & +1*zb34*za12*zaba2342*st24*zb12**2
     & -3._dp/2*zb31*zab134*za12*zaba2342*zb12**2
     & -1*zab241*zb31*zab134*za12*st24*zb12
     & +2*st23**2*za12*zb34*zab231*zb12
     & +3*st23*za12*st24*zb34*zab231*zb12
     & -3._dp/2*zb31*zb24*za12**2*zaba2342*zb12**2
     & +1._dp/2*zb31*st23*za12*zb24*zaba2342*zb12
     & +2*za12*st13**2*zb34*zab231*zb12
     & +6*za12*st13*st24*zb34*zab231*zb12
     & +4*st23*za12*st13*zb34*zab231*zb12
     & +2*zbab1342*za12**2*zb34*zab231*zb12
     & -3*zb31*zab134*st23*za12*zab231*zb12
     & -3._dp/2*zb34*za12**2*st24*zab231*zb12**2
     & -3._dp/2*za12**2*st13*zb34*zab231*zb12**2
     & -3._dp/2*st23*za12**2*zb34*zab231*zb12**2
     & -9._dp/2*zba342*zab134*za12*zab231*zb12**2
     & -3._dp/2*zaba1342*za12*zb34*zab231*zb12**2
     & +2*zb34*za12**2*st24*zbab1341*zb12
     & +5._dp/2*za12**2*st13*zb34*zbab1341*zb12
     & +1._dp/2*za12**2*st14*zb34*zbab1341*zb12
     & -3*zb34*za12**2*zaba2342*zb12**3
     & -3._dp/4*zb32*zab234*zaba2342*st13*zb12
     & -3._dp/2*zba342*zb24*za12**2*zbab1341*zb12
     & -3._dp/2*zb32*zab234*za12**2*zbab1341*zb12
     & -2*zb31*zbab1342*zab234*za12**2*zb12
     & -3*zb31*zab234*za12*st14**2*zb12
     & +13._dp/2*zb31*zb24*za12*st14*zaba2342*zb12
     & -3._dp/2*zb31*zab234*za12*st14*st13*zb12
     & -2*zb31*zab234*za12*st13**2*zb12
     & -3*zb31*zab234*za12*st24**2*zb12
     & -7*zb31*zab234*za12*st13*st24*zb12
     & -5*zb31*zab234*za12*st14*st24*zb12
     & -1._dp/2*zb31*zab234*st23**2*za12*zb12
     & +1._dp/2*zb31*zab234*st23*za12*st13*zb12
     & -2*zb31*zab234*st23*za12*st14*zb12
     & -9._dp/2*zb31*zab234*st23*za12*st24*zb12
     & +1*zb31*zb24*za12*zaba2342*st24*zb12
     & +3._dp/2*zb32*zab234*za12*zaba2342*zb12**2
     & +3._dp/2*zba342*zb24*za12*zaba2342*zb12**2
     & -9._dp/2*zba342*zab234*st23*za12*zb12**2
     & -9._dp/2*zba342*zab234*za12*st14*zb12**2
     & -9._dp/2*zba342*zab234*za12*st24*zb12**2
     & +3*zab234*zba342*za12**2*zb12**3
     & +3._dp/2*zbab1341*zb34*za12**3*zb12**2
     & +3._dp/2*zb31*zab234*za12**2*st14*zb12**2
     & +3._dp/2*zb31*zab234*za12**2*st13*zb12**2
     & +3*zb31*zab234*za12**2*st24*zb12**2
     & +3*zbab1342*zb31*zb14*za12**2*st24
     & -3._dp/2*zbab1342*zb31*zb14*za12**2*st34
     & +3._dp/8*zab234*st13**2*zab231*zb32
     & +3._dp/4*zab234*zb32*st23*st13*zab231
     & -4*zaba1342*zba342*zb14*za12*zb12**2
     & +1._dp/2*zba342*zb14*za12*st14**2*zb12
     & -1*zba342*zb14*za12*st24**2*zb12
     & -1._dp/2*zba342*zb14*za12*st14*st24*zb12
     & +3*zba342*zb14*za12*st13**2*zb12
     & -3._dp/2*zab241*za12*st14**2*zb34*zb12
     & -3._dp/2*zab241*zba342*zb24*za12**2*zb12**2
     & +3._dp/2*zab241*za12**2*st14*zb34*zb12**2
     & +3._dp/2*zb32*zab234*za12**2*zab231*zb12**2
     & -3*zab241*za12*st14*st24*zb34*zb12
     & -3._dp/2*zb32*zab234*st23*za12*zab231*zb12
     & -3._dp/2*zb32*zab234*za12*st13*zab231*zb12
     & -3._dp/2*zab241*zb34*za12*st24**2*zb12
     & -3._dp/2*zb14*za12**2*zba341*zab231*zb12**2
     & -3._dp/8*zb31*zb14*za12**2*st14**2*zb12
     & -3._dp/8*zb31*zb14*st23**2*za12**2*zb12
     & -3._dp/4*zb31*zb14*st23*za12**2*st14*zb12
     & -3._dp/8*zb31*zb14*za12**2*st24**2*zb12
     & -3._dp/4*zb31*zb14*za12**2*st14*st24*zb12
     & -3._dp/4*zb31*zb14*st23*za12**2*st24*zb12
     & -3._dp/8*zb31*zb14*za12**2*st13**2*zb12
     & -3._dp/4*zb31*zb14*za12**2*st14*st13*zb12
     & -3._dp/4*zb31*zb14*st23*za12**2*st13*zb12
     & -3._dp/4*zb31*zb14*za12**2*st13*st24*zb12
     & -3._dp/2*zba342*zb14*za12**2*st14*zb12**2
     & +3._dp/2*zab241*zba342*zb24*za12*st24*zb12
     & +3._dp/2*zab241*zb34*za12**2*st24*zb12**2)/(za12*zb12*Gram12x34**2)
      res=res
     & +(st12D5*st12D4
     & -2*s12*st45)*(
     & -55._dp/72*zbab1341*zb34*za12
     & +1*zab241*zb34*za12*zb12
     & -73._dp/48*zab241*zb34*st14
     & -11._dp/12*st34*zab241*zb34
     & +19._dp/6*zab241*zb34*mt2
     & -65._dp/48*zab241*zb34*st24
     & -103._dp/72*zab241*zb34*st13
     & -1*zb34*za12*zab231*zb12
     & -5._dp/12*zb34*zab231*st23
     & -31._dp/24*zb34*mt2*zab231
     & -119._dp/72*zb34*zab231*st24
     & -3._dp/4*st34*zb34*zab231
     & -3._dp/8*zab234*zab231*zb32
     & -11._dp/24*zab234*zb31*st23
     & +9._dp/4*zb31*mt2*zab234
     & -13._dp/48*zb31*st14*zab234
     & -31._dp/24*zb31*st24*zab234
     & -5._dp/6*st34*zb31*zab234
     & -43._dp/48*zab234*zba342*zb12
     & +9._dp/8*zb31*zb24*zaba2342
     & +5._dp/12*zab241*zb24*zba342
     & +1*zab234*zb31*za12*zb12
     & -11._dp/16*zab241*zab134*zb31
     & -2._dp/3*zab134*zb31*zab231
     & +13._dp/24*zba342*zb14*st14
     & -7._dp/3*zba342*mt2*zb14
     & -1._dp/3*st34*zb31*za12*zb14
     & -1*zba342*za12*zb14*zb12
     & +11._dp/16*zaba1342*zb31*zb14
     & +7._dp/12*st34*zba342*zb14)/(za12*zb12*s34*Gram12x34)
      res=res
     & +(st12D5*st12D4
     & -2*s12*st45)*(
     & -1._dp/2*st23*za34*zab231
     & -1._dp/4*st23*zab341*za24
     & -1._dp/6*za34*zaba2342*zb12
     & -1._dp/12*zab241*st13*za34
     & -1._dp/3*st34*zab241*za34
     & -2._dp/3*zab241*za34*mt2
     & -1._dp/6*za34*zbab1341*za12
     & +1._dp/12*st34*za34*zab231
     & -2._dp/3*mt2*za34*zab231)/(za12*zb12*s34*Gram12x34)
      res=res
      res=res
     & +(st12D5*st12D4
     & -2*s12*st45)*(
     & -13._dp/192*st23*za12*zab134*zb31*zbab1341
     & -1._dp/48*zbab1341*zab134*zba342*st14
     & +1._dp/24*zbab1341*zba342*zab134*st13
     & -1._dp/32*zbab1341*st13**2*za12*zb34
     & +1._dp/16*mt2*za12*st14*zbab1341*zb34
     & -3._dp/32*za12*st14*st34*zbab1341*zb34
     & +7._dp/144*st13*za12*st14*zbab1341*zb34
     & -17._dp/64*zbab1341*zaba2342*zb34*zab142
     & -3._dp/16*zaba2342*zbab1342*st13*zb34
     & -13._dp/48*zaba2342*zbab1341*zab132*zb34
     & +15._dp/64*zbab1342*zaba2342*zb34*st14
     & +1._dp/48*zbab1342*zaba2342*zb34*st24
     & -11._dp/96*zbab1341*zb32*zaba2342*zab134
     & +1._dp/16*zab234*zbab1342*zb32*zaba2342
     & +17._dp/96*st23*zbab1341*zaba1342*zb34
     & +31._dp/192*st23*zbab1342*zaba2342*zb34
     & -7._dp/192*zaba1341*zaba2342*zb12*zb31*zb14
     & -7._dp/192*zba342*zaba1342*st14*zb12*zb14
     & -1._dp/12*zbab1341*zab134*zba342*st24
     & +61._dp/192*zbab1341*zaba1342*zb34*st14
     & -1._dp/48*zbab1341*st13*zb34*zaba1342
     & -1._dp/48*mt2*zba342*st13**2*zb14
     & +1._dp/96*zba342*st13**3*zb14
     & +1._dp/48*mt2*zba342*st14**2*zb14
     & +1._dp/12*mt2*zba342*st13*st14*zb14
     & -1._dp/96*zba342*st13*st14**2*zb14
     & -11._dp/384*zba342*st13**2*st14*zb14
     & -5._dp/24*mt2*st24**2*zba342*zb14
     & +1._dp/48*st24**3*zba342*zb14
     & +1._dp/4*mt2*zba342*st13*st24*zb14
     & -19._dp/384*zba342*st24*st13**2*zb14
     & +1._dp/16*zba342*st24**2*st13*zb14
     & -5._dp/24*mt2*zba342*st14*st24*zb14
     & +1._dp/48*st24*zba342*st14**2*zb14
     & +5._dp/96*zba342*st13*st14*st24*zb14
     & -5._dp/48*zaba1341*zbab1341*zba342*zb14
     & -1._dp/16*st34*zba342*st13**2*zb14
     & -1._dp/24*zba342*st14*st34*st24*zb14
     & +1._dp/24*zbab1342*zba341*zaba2342*zb14
     & -1._dp/24*st23*zbab1342*zba342*zab234
     & -1._dp/32*st23*zba341*zab234*zbab1341
     & -7._dp/96*st23*zbab1341*zab134*zba342
     & +1._dp/12*zaba2342*zbab1342*zb24*zba342
     & +7._dp/48*zbab1341*zba341*zb24*zaba2342
     & +5._dp/16*zbab1342*zab231*zaba1342*zb34
     & -1._dp/96*zab231*zb34*st24**3
     & +27._dp/64*mt2*zab231*zb34*st24**2
     & +5._dp/36*zab231*st13*zb34*st24**2
     & +1._dp/4*mt2*zab231*st13**2*zb34
     & +11._dp/192*zab231*st13**3*zb34
     & -3._dp/128*mt2*st13*zab231*zb34*st24
     & -3._dp/32*zab231*st13**2*zb34*st24
     & -3._dp/16*zbab1341*zaba1341*zab231*zb34
     & +7._dp/32*mt2*zbab1342*za12*zab231*zb34
     & -1._dp/8*zbab1342*st13*za12*zab231*zb34
     & -19._dp/288*zbab1342*za12*zab231*zb34*st24
     & -1._dp/24*st34*zab231*st13**2*zb34
     & +23._dp/96*zbab1342*za12*zab231*st34*zb34
     & +7._dp/48*zbab1342*zab231*zab134*zba342
     & -1._dp/24*mt2*zba342*st13*zab241*zb24
     & -1._dp/128*mt2*zab241*st13**2*zb34
     & -5._dp/96*zab241*st13**3*zb34
     & +19._dp/384*mt2*zab241*zb34*st14**2
     & -11._dp/192*mt2*st13*zab241*st14*zb34
     & +1._dp/96*zab241*st13*zb34*st14**2
     & -1._dp/72*zab241*st13**2*zb34*st14
     & +61._dp/384*mt2*zab241*zb34*st24**2
     & +29._dp/192*mt2*st13*zab241*zb34*st24
     & -5._dp/144*zab241*st13**2*zb34*st24
     & -5._dp/48*zab241*st13*zb34*st24**2
     & +55._dp/384*mt2*zab241*st14*zb34*st24
     & +1._dp/24*zab241*st24**2*zb34*st14
     & -7._dp/192*st13*zab241*st14*zb34*st24
     & +125._dp/576*zbab1342*st13*za12*zab241*zb34
     & -5._dp/24*zbab1342*za12*zab241*st14*zb34
     & -3._dp/32*zbab1342*za12*zab241*zb34*st24
     & +1._dp/16*zbab1341*zba341*zab134*zab241
     & +1._dp/12*zbab1342*zab134*zba342*zab241
     & -25._dp/128*zbab2342*zab241*zaba2342*zb34
     & +1._dp/4*zab234*zba341*zbab1342*zab241
     & +1._dp/48*zab234*zbab2342*zba342*zab241
     & -13._dp/96*zbab1342*zab241*zaba1342*zb34
     & -71._dp/384*zaba1341*zbab1341*zab241*zb34
     & -1._dp/48*st34*zab241*zb34*st24**2
     & -5._dp/48*zbab1341*zb24*zba342*zaba1342
     & +73._dp/384*zbab1341*zaba1342*zb34*st24
     & +17._dp/96*zab234*zbab1341*zb32*zaba1342
     & +7._dp/48*zab234*zbab1341*zba342*zab142
     & +1._dp/48*zab234*zba341*st13*zbab1341
     & -1._dp/8*zbab1341*zab231*zab134*zba341
     & +11._dp/96*st23*mt2*st13*zab231*zb34
     & +19._dp/192*st23*zab231*st13**2*zb34
     & +5._dp/192*st23*mt2*zab231*zb34*st24
     & +1._dp/18*st23*zab231*zb34*st24**2
     & -17._dp/96*st23*st13*zab231*zb34*st24
     & -1._dp/48*st23**2*mt2*zab231*zb34
     & -1._dp/64*st23**3*zab231*zb34
     & +5._dp/192*st23**2*zab231*st13*zb34
     & -1._dp/16*st23**2*zab231*zb34*st24
     & -1._dp/12*st23*st13*zab231*st34*zb34
     & -13._dp/96*zab234*zab231*zbab1342*zba341
     & +17._dp/192*zab234*zaba1341*zbab1341*zb31
     & -3._dp/16*zab234*zba341*st24*zbab1341
     & -1._dp/24*zab234*zba341*st14*zbab1341
     & -1._dp/48*zab234*zbab1342*zba342*st24
     & -1._dp/32*zab234*zba342*zbab1342*st13
     & -7._dp/24*zab234*zbab1342*zba342*st14
     & +7._dp/72*zbab1342*zbab1341*za12**2*zb34
     & -7._dp/48*zab234*mt2*zb31*st24**2
     & -1._dp/48*zab234*zb31*st24**3
     & -7._dp/192*zab234*mt2*zb31*st13**2
     & -1._dp/48*zab234*zb31*st13**3
     & +1._dp/8*mt2*st13*zb31*zab234*st24
     & -23._dp/128*zab234*zb31*st13*st24**2
     & +1._dp/192*zab234*zb31*st13**2*st24
     & +1._dp/192*zab234*mt2*zb31*st14**2
     & +11._dp/192*mt2*st14*zb31*zab234*st24
     & +1._dp/192*zab234*zb31*st14**2*st24
     & +5._dp/96*zab234*zb31*st14*st24**2
     & +1._dp/6*mt2*st13*st14*zb31*zab234
     & -19._dp/384*zab234*zb31*st13*st14**2
     & -7._dp/96*st13*st14*zb31*zab234*st24
     & -5._dp/24*zab234*st34*zb31*st24**2
     & -5._dp/48*zab234*st34*zb31*st13**2
     & +1._dp/48*zab234*st34*zb31*st14**2
     & -47._dp/384*st14*zb31*zab234*st34*st24
     & +5._dp/72*zbab1342*za12*zb31*zab234*st24
     & +5._dp/48*zbab1342*st13*za12*zb31*zab234
     & -1._dp/6*zbab1342*za12*st14*zb31*zab234
     & +1._dp/16*za12*zb31*zab132*zab234*zbab1341
     & -11._dp/72*st13*za12*zbab1341*zb34*st24
     & +3._dp/64*za12*st14*zbab1341*zb34*st24
     & -13._dp/64*st23*mt2*za12*zbab1341*zb34
     & -1._dp/16*st23**2*zbab1341*za12*zb34
     & +49._dp/288*st23*za12*zbab1341*zb34*st24
     & +7._dp/96*st23*st13*za12*zbab1341*zb34
     & +7._dp/576*st23*za12*st14*zbab1341*zb34
     & -7._dp/96*st23*za12*st34*zbab1341*zb34
     & -7._dp/48*zba342*za12*zbab1341*zb24*st24
     & +3._dp/32*st13*zba342*za12*zbab1341*zb24
     & +3._dp/64*zba342*za12*st14*zbab1341*zb24
     & -13._dp/96*zb32*za12*zab234*zbab1341*st24
     & -1._dp/24*zb32*st13*za12*zab234*zbab1341
     & +1._dp/16*zb32*za12*st14*zab234*zbab1341
     & -5._dp/32*zb32*za12*st34*zab234*zbab1341
     & +1._dp/24*st23*zb32*za12*zab234*zbab1341
     & -5._dp/96*st23*zbab1342*za12*zb31*zab234
     & -1._dp/72*za12*zab142*zb31*zab234*zbab1341
     & +1._dp/96*st23**2*mt2*zb31*zab234
     & -1._dp/24*st23**3*zb31*zab234
     & +41._dp/384*st23*mt2*zb31*zab234*st24
     & -11._dp/384*st23*zb31*st24**2*zab234
     & +7._dp/192*st23**2*zb31*st24*zab234
     & +3._dp/32*st23*mt2*st13*zb31*zab234
     & -1._dp/16*st23*zb31*st13**2*zab234
     & -1._dp/24*st23**2*zb31*st13*zab234
     & +29._dp/192*st23*st13*zb31*zab234*st24
     & +1._dp/24*st23*mt2*st14*zb31*zab234
     & +11._dp/96*zbab1342*za12*zb31*zab234*st34
     & +1._dp/8*mt2*st13*zab134*zab231*zb31
     & -1._dp/12*zbab1341*zb31*zaba1342*zab134
     & +41._dp/576*za12*zab134*zb31*zbab1341*st24
     & -1._dp/24*mt2*st14*zab241*zab134*zb31
     & +1._dp/48*st13*st14*zab241*zab134*zb31
     & +1._dp/32*zaba2342*zb34*st24**2*zb12
     & +53._dp/192*zaba2342*st13*zb12*zb34*st24
     & -19._dp/96*zab234*zbab1342*zb31*zaba1342
     & -5._dp/288*zbab1342*zaba2342*za12*zb31*zb24
     & -13._dp/96*zaba2342*st24*zb31*zab132*zb14
     & +1._dp/96*st23*st14*zb31*zab234*st24
     & +1._dp/128*st23*zb31*st14**2*zab234
     & +1._dp/192*st23**2*zb31*st14*zab234
     & +1._dp/96*zb24*zb31*zaba2342*st14**2
     & -5._dp/96*zaba2342*st14*zb31*zb24*st24
     & -1._dp/64*zaba2342*st14*zab142*zb31*zb14
     & +41._dp/192*mt2*zaba2342*st14*zb31*zb24
     & +1._dp/48*zb24*zb31*zaba2342*st24**2
     & +5._dp/16*mt2*zaba2342*zb31*zb24*st24
     & +15._dp/128*zaba2342*st13*zb31*zb24*st24
     & -1._dp/6*mt2*zaba2342*st13*zb31*zb24
     & +1._dp/32*zaba2342*zb24*zb31*st13**2
     & -13._dp/384*zaba2342*st13*st14*zb31*zb24
     & -35._dp/128*st23*mt2*zaba2342*zb31*zb24
     & -1._dp/24*st23**2*zb24*zb31*zaba2342
     & +11._dp/384*st23*zaba2342*zb31*zb24*st24
     & -5._dp/96*st23*st13*zaba2342*zb31*zb24
     & +29._dp/384*st23*zaba2342*st14*zb31*zb24
     & +1._dp/24*st23**2*st34*zb31*zab234
     & -1._dp/48*st23*st13*zb31*st34*zab234
     & -3._dp/64*st23*st14*zb31*st34*zab234
     & +5._dp/24*zaba2342*zb31*st34*zb24*st24
     & -1._dp/6*zaba2342*st13*zb31*st34*zb24
     & +55._dp/384*zaba2342*st14*zb31*st34*zb24
     & -7._dp/96*st23*zaba2342*zb31*st34*zb24
     & +25._dp/384*st23**2*mt2*zba342*zb14
     & +5._dp/96*st23**3*zba342*zb14
     & -1._dp/32*st23*zaba2342*zb31*zab132*zb14
     & -19._dp/192*zbab2342*zab231*zaba2342*zb34
     & -1._dp/48*mt2*za12*st14**2*zb31*zb14
     & -7._dp/64*za12*zba341*zbab1341*st24*zb14
     & -1._dp/48*st13*za12*zba341*zbab1341*zb14
     & +1._dp/48*za12*st14*zba341*zbab1341*zb14
     & -47._dp/576*st23*za12*zba341*zbab1341*zb14
     & +1._dp/8*zbab1342*zba342*za12*st24*zb14
     & -1._dp/32*zbab1342*zba342*st13*za12*zb14
     & +7._dp/48*zbab1342*zba342*za12*st14*zb14
     & -7._dp/128*st23**2*st24*zba342*zb14
     & +11._dp/96*st23**2*zba342*st13*zb14
     & -1._dp/192*st23*mt2*zba342*st14*zb14
     & -5._dp/192*st23*zba342*st14**2*zb14
     & -53._dp/384*st23**2*zba342*st14*zb14
     & +1._dp/48*st23*zba342*st14*st24*zb14
     & +7._dp/64*st23*zbab1342*zba342*za12*zb14
     & -35._dp/576*za12**2*zb31*st34*zbab1341*zb24
     & +1._dp/48*st13*za12*zab134*zb31*zbab1341
     & -59._dp/1152*zba342*st13*zb12*zab234*st24
     & +3._dp/64*zab234*zba342*st14**2*zb12
     & -1._dp/24*zba342*st14*zb12*zab234*st24
     & +7._dp/384*zba342*st13*st14*zb12*zab234
     & +5._dp/48*st23*mt2*zba342*zb12*zab234
     & -1._dp/24*st23**2*zba342*zab234*zb12
     & +9._dp/128*st23*zba342*zb12*zab234*st24
     & +5._dp/96*st23*zba342*st13*zb12*zab234
     & +11._dp/128*st23*zba342*st14*zb12*zab234
     & +1._dp/48*zba342*st14*zb12*zab234*st34
     & +1._dp/24*st23*zba342*zb12*st34*zab234
     & +1._dp/6*st23*mt2*zab134*zab231*zb31
     & -1._dp/48*zab234*zab231*zb32*st24**2
     & -1._dp/24*st23**2*zab231*zb34*st34
     & +7._dp/48*za12*zab241*zab142*zbab1341*zb34
     & -1._dp/48*zb24*zba342*st14**2*zab241
     & -1._dp/96*zbab1342*za12*zaba1342*zb31*zb14
     & -1._dp/12*zbab1342*zba342*zaba1342*zb14
     & -7._dp/96*st23**2*st34*zba342*zb14
     & +1._dp/384*st23*zba342*st14*st34*zb14
     & +1._dp/8*za12*zba341*st34*zbab1341*zb14
     & -11._dp/288*zba342*za12*zab132*zbab1341*zb14
     & -77._dp/576*zaba2342*za12*zb31*zbab2342*zb14
     & -3._dp/64*zba341*zab134*zab241**2*zb12
     & +3._dp/64*st23**2*zab231*zb32*zab234
     & +1._dp/24*st23*zb32*zab231*zab234*st24
     & +1._dp/12*zbab1342*zba342*za12*zab241*zb24
     & -1._dp/24*zba342*st14*zab241*zb24*st24
     & +1._dp/48*zbab2342*zab241**2*za12*zb34
     & +1._dp/48*st13*zab241*zab134*zb31*st24
     & -1._dp/12*mt2*st13*zab241*zab134*zb31
     & -1._dp/48*st14*zab241*zab134*zb31*st34
     & -1._dp/48*zab241*zab134*zb31*st34*st24
     & +1._dp/16*st23*zab134*zab231*zb31*st34
     & -1._dp/48*zb24*zba342*zab241*st24**2
     & -7._dp/48*zaba2342*st14*zb12*zb34*st24
     & +11._dp/144*zaba2342*st13*st14*zb12*zb34
     & -1._dp/12*mt2*zb32*zaba2342*zb12*zab234
     & +17._dp/96*zaba2342*zab142*zab241*zb12*zb34
     & -47._dp/576*zba342*zb12*zab134*zab231*st24
     & +1._dp/48*zba342*zab241*zb12*zab134*st24
     & +1._dp/16*st13*zab134*zab231*zb31*st34
     & -7._dp/96*st23*zba342*zb12*zab134*zab231
     & -3._dp/64*zaba1342*zb12*zab134*zab231*zb31
     & -1._dp/96*zab241*zb12*zba341*zab134*zab231
     & -73._dp/576*st13*zab241*zaba1342*zb12*zb34
     & +1._dp/16*zab241*zaba1342*st14*zb12*zb34
     & -1._dp/48*mt2*zba342*zab241*zb12*zab134
     & +1._dp/24*zba342*st14*zab241*st34*zb24
     & +1._dp/48*zba342*zab241*st34*zb24*st24
     & -1._dp/24*zaba2342*zab241*zb12*zba341*zb24
     & -1._dp/24*zba342*zab241*zaba1342*zb12*zb24
     & -11._dp/96*zaba2342*zab134*zba342*zb12**2
     & -5._dp/48*mt2*zaba2342*zb12*zab134*zb31
     & +29._dp/192*zaba2342*zaba1342*zb34*zb12**2
     & -7._dp/48*mt2*zaba2342*zba342*zb12*zb24
     & +1._dp/24*zaba2342*zba342*st14*zb12*zb24
     & -7._dp/48*zaba2342*zba342*zb12*st34*zb24
     & -1._dp/48*st23*zba342*zaba2342*zb12*zb24
     & -1._dp/24*zaba2342*zba342*zb12*zb24*st24
     & +1._dp/12*mt2*zba341*zb24*zab241**2
     & +1._dp/48*st23*zbab1342*za12*zab231*zb34
     & +7._dp/192*zbab1342*zba342*za12*zb12*zab234
     & -1._dp/16*zb32*st13*zaba2342*zb12*zab234
     & -1._dp/12*zb32*zaba2342*zb12*zab234*st34
     & +1._dp/64*zab234*zba342*zaba1342*zb12**2
     & +11._dp/576*za12*zab241*zb31*zbab2342*zab234
     & -1._dp/24*st23*za12*zb31*st34**2*zb14
     & +5._dp/192*zab234*zab231*zb32*st13**2
     & +1._dp/32*st23*zb32*st13*zab231*zab234
     & +1._dp/16*zbab1342*zb32*za12*zab231*zab234
     & +1._dp/24*st23*zb32*zab231*st34*zab234
     & +1._dp/24*st13*zba341*zab231*st34*zb14)/(za12*zb12*Gram12x34*Gram12x3x4)
      res=res
     & +(st12D5*st12D4
     & -2*s12*st45)*(1._dp/48*za32*zba134*st24**3
     & +1._dp/24*st23*za34*zbab1342*zaba2342
     & +1._dp/24*st23*za12*st34*za34*zbab1341
     & -1._dp/48*zbab1342*za34*zbab1341*za12**2
     & -1._dp/48*zbab2342*za34*zaba2342*zab241
     & -1._dp/48*zbab1342*za12*zab241*st14*za34
     & -1._dp/24*za34*zbab1341*zaba1341*zab241
     & -1._dp/48*za34*zab241*st24**2*mt2
     & +1._dp/48*zbab1342*za12*zab241*za34*st24
     & -1._dp/24*zab241*st14*za32*za24*zbab2342
     & -1._dp/48*za34*zbab1342*zaba1342*zab241
     & -1._dp/16*zab341*zbab1342*zaba2342*za14
     & -1._dp/24*za12*zab241*za32*zbab2342*zba134
     & +5._dp/96*zbab2342*za34*zab231**2*za12
     & +1._dp/24*zbab1342*za12*zab231*st34*za34
     & +1._dp/48*za32*za24*zbab1342**2*za12
     & +1._dp/48*zbab2342*za34*za12*zab241**2
     & -1._dp/24*st23*za12*st14*za34*zbab1341
     & +1._dp/48*za12*st14*st34*za34*zbab1341
     & -1._dp/96*za34*zbab1341*st13**2*za12
     & -1._dp/96*st23*st13*za12*za34*zbab1341
     & +1._dp/24*za34*st13*zab241*st24**2
     & -1._dp/48*za34*st13**2*zab241*st24
     & -1._dp/24*za32*mt2*zba134*st23**2
     & -1._dp/32*za32*zba134*st23**3
     & -1._dp/24*za32*zba134*st23**2*st14
     & -1._dp/12*st23*st14*za32*st34*zba134
     & +1._dp/48*za32*zba134*st23*st14**2
     & +1._dp/48*za32*st34*zba134*st24**2
     & +1._dp/48*st23*st14*za32*zba134*st24
     & -1._dp/24*za32*mt2*zba134*st13**2
     & +1._dp/96*za32*zba134*st13**3
     & -5._dp/96*za32*zba134*st13*st23**2
     & -1._dp/96*za32*zba134*st13**2*st23
     & -1._dp/48*za32*zba134*st13*st24**2
     & +1._dp/24*st23*st13*za32*zba134*st24
     & +1._dp/96*zbab1342*st13*za12*za32*zba134
     & +1._dp/24*zba234*zbab1341*za12**2*zab341
     & +1._dp/24*za34*zbab1341*st13*zaba1342
     & +1._dp/48*za12*zab241*st14*zab341*zba234
     & +1._dp/24*st23**2*zb12*za32*za24*st34
     & -1._dp/48*st14*zb12*za32*za24*st34**2
     & +1._dp/48*st14**2*zb12*za32*za24*st34
     & +1._dp/24*st23*zb12*za32*za24*st34**2
     & -1._dp/48*st23*st14*zb12*za32*za24*st34
     & +1._dp/48*zaba2342*zb12*za32*za24*zbab2342
     & -1._dp/48*za32*zab241*st24**2*zba234)/(za12*zb12*Gram12x34*Gram12x3x4)
      res=res
     & +zdiff12D5*(1._dp/32*zab241*zb34*st24**3
     & +1._dp/12*zbab1341*zab134*zba342*st14
     & -11._dp/192*zbab1341*st13**2*za12*zb34
     & -11._dp/192*mt2*za12*st14*zbab1341*zb34
     & -3._dp/16*za12*st14*st34*zbab1341*zb34
     & -1._dp/144*zbab1341*za12*zb34*st14**2
     & +7._dp/96*st13*za12*st14*zbab1341*zb34
     & +1._dp/3*zbab1341*zaba2342*zb34*zab142
     & -5._dp/32*zaba2342*zbab1342*st13*zb34
     & -5._dp/48*zaba2342*zbab1341*zab132*zb34
     & +7._dp/96*zbab1342*zaba2342*zb34*st14
     & +35._dp/96*zbab1342*zaba2342*zb34*st24
     & -1._dp/24*zab234*zbab1342*zb32*zaba2342
     & +25._dp/96*st23*zbab1341*zaba1342*zb34
     & +11._dp/96*st23*zbab1342*zaba2342*zb34
     & +1._dp/48*zaba1341*zaba2342*zb12*zb31*zb14
     & +1._dp/96*zba342*zaba1342*st14*zb12*zb14
     & +3._dp/16*zbab1341*zab134*zba342*st24
     & +3._dp/32*zbab1341*zaba1342*zb34*st14
     & +1._dp/48*zbab1341*st13*zb34*zaba1342
     & +1._dp/48*mt2*zba342*st13**2*zb14
     & -1._dp/16*mt2*zba342*st14**2*zb14
     & +1._dp/96*zba342*st14**3*zb14
     & +1._dp/24*mt2*zba342*st13*st14*zb14
     & +11._dp/384*zba342*st13*st14**2*zb14
     & -1._dp/12*mt2*st24**2*zba342*zb14
     & -1._dp/48*st24**3*zba342*zb14
     & +1._dp/24*mt2*zba342*st13*st24*zb14
     & +1._dp/96*zba342*st24*st13**2*zb14
     & +13._dp/384*zba342*st24**2*st13*zb14
     & -1._dp/4*mt2*zba342*st14*st24*zb14
     & -1._dp/32*st24**2*zba342*st14*zb14
     & -1._dp/32*zba342*st13*st14*st24*zb14
     & +1._dp/24*zaba1341*zbab1341*zba342*zb14
     & -1._dp/48*st34*zba342*st13**2*zb14
     & -1._dp/48*st34*zba342*st14**2*zb14
     & +1._dp/48*st34*st24**2*zba342*zb14
     & +1._dp/6*zbab1342*zba341*zaba2342*zb14
     & -1._dp/24*st23*zbab1342*zba342*zab234
     & +1._dp/24*st23*zba341*zab234*zbab1341
     & -1._dp/12*st23*zbab1341*zab134*zba342
     & +1._dp/16*zaba2342*zbab1342*zb24*zba342
     & +1._dp/24*zbab1341*zba341*zb24*zaba2342
     & +13._dp/48*zbab1342*zab231*zaba1342*zb34
     & -1._dp/1152*zab231*zb34*st24**3
     & -5._dp/64*mt2*zab231*zb34*st24**2
     & +7._dp/96*zab231*st13*zb34*st24**2
     & -11._dp/96*mt2*st13*zab231*zb34*st24
     & -19._dp/192*zab231*st13**2*zb34*st24
     & +11._dp/96*zbab1341*zaba1341*zab231*zb34
     & -2._dp/3*mt2*zbab1342*za12*zab231*zb34
     & -7._dp/48*zbab1342*st13*za12*zab231*zb34
     & -1._dp/24*zbab1342*za12*zab231*zb34*st24
     & -3._dp/32*zbab1342*za12*zab231*st34*zb34
     & -1._dp/12*zbab1342*zab231*zab134*zba342
     & -1._dp/4*mt2*zab241*st13**2*zb34
     & -11._dp/192*zab241*st13**3*zb34
     & +11._dp/192*mt2*zab241*zb34*st14**2
     & -1._dp/96*zab241*zb34*st14**3
     & +19._dp/192*mt2*st13*zab241*st14*zb34
     & +1._dp/72*zab241*st13*zb34*st14**2
     & +1._dp/24*zab241*st13**2*zb34*st14
     & -17._dp/64*mt2*zab241*zb34*st24**2
     & +1._dp/12*zab241*st13**2*zb34*st24
     & +1._dp/144*zab241*st13*zb34*st24**2
     & -5._dp/48*mt2*zab241*st14*zb34*st24
     & +1._dp/96*zab241*st24*zb34*st14**2
     & +5._dp/96*zab241*st24**2*zb34*st14
     & +5._dp/36*st13*zab241*st14*zb34*st24
     & +5._dp/24*zbab1342*st13*za12*zab241*zb34
     & +11._dp/144*zbab1342*za12*zab241*st14*zb34
     & -7._dp/288*zbab1342*za12*zab241*zb34*st24
     & -5._dp/48*zbab1341*zba341*zab134*zab241
     & -11._dp/48*zbab1342*zab134*zba342*zab241
     & +5._dp/96*zbab2342*zab241*zaba2342*zb34
     & +13._dp/48*zab234*zba341*zbab1342*zab241
     & -1._dp/48*zab234*zbab2342*zba342*zab241
     & -19._dp/384*st34*zab241*zb34*st14**2
     & +19._dp/384*st34*zab241*zb34*st24**2
     & -1._dp/24*zab234*zbab1341*zb32*zaba1342
     & +5._dp/48*zab234*zbab1341*zba342*zab142
     & +1._dp/8*zab234*zba341*st13*zbab1341
     & -1._dp/6*zbab1341*zab231*zab134*zba341
     & +1._dp/16*st23*zab231*zb34*st24**2
     & -1._dp/12*st23*st13*zab231*zb34*st24
     & +1._dp/48*st23**2*mt2*zab231*zb34
     & +1._dp/64*st23**2*zab231*zb34*st24
     & -1._dp/12*zab234*zab231*zbab1342*zba341
     & +5._dp/48*zab234*zaba1341*zbab1341*zb31
     & -5._dp/24*zab234*zba341*st24*zbab1341
     & +1._dp/12*zab234*zba341*st14*zbab1341
     & +1._dp/12*zab234*zbab1342*zba342*st24
     & +1._dp/8*zab234*zba342*zbab1342*st13
     & +1._dp/12*zbab1342*zbab1341*za12**2*zb34
     & +1._dp/16*zab234*mt2*zb31*st24**2
     & -1._dp/192*zab234*zb31*st24**3
     & +5._dp/48*zab234*mt2*zb31*st13**2
     & -5._dp/32*mt2*st13*zb31*zab234*st24
     & -1._dp/16*zab234*zb31*st13*st24**2
     & +7._dp/192*zab234*zb31*st13**2*st24
     & -5._dp/48*zab234*mt2*zb31*st14**2
     & +11._dp/384*zab234*zb31*st14**3
     & -1._dp/24*mt2*st14*zb31*zab234*st24
     & -23._dp/384*zab234*zb31*st14**2*st24
     & +3._dp/128*zab234*zb31*st14*st24**2
     & -1._dp/8*mt2*st13*st14*zb31*zab234
     & -1._dp/48*zab234*zb31*st13*st14**2
     & +1._dp/48*zab234*zb31*st13**2*st14
     & +1._dp/48*st13*st14*zb31*zab234*st24
     & +1._dp/96*zab234*st34*zb31*st24**2
     & +7._dp/192*zab234*st34*zb31*st14**2
     & -11._dp/192*st14*zb31*zab234*st34*st24
     & +5._dp/48*zbab1342*za12*zb31*zab234*st24
     & +3._dp/32*zbab1342*st13*za12*zb31*zab234
     & -1._dp/24*zbab1342*za12*st14*zb31*zab234
     & -1._dp/64*st23**2*zbab1341*za12*zb34
     & +1._dp/16*st23*za12*zbab1341*zb34*st24
     & +5._dp/48*st23*st13*za12*zbab1341*zb34
     & -1._dp/48*st23*za12*st14*zbab1341*zb34
     & -1._dp/32*zba342*za12*zbab1341*zb24*st24
     & -1._dp/48*st13*zba342*za12*zbab1341*zb24
     & -1._dp/32*zba342*za12*st14*zbab1341*zb24
     & +1._dp/24*st23*zba342*za12*zbab1341*zb24
     & -1._dp/12*zb32*za12*zab234*zbab1341*st24
     & -7._dp/192*zb32*st13*za12*zab234*zbab1341
     & +1._dp/48*zb32*za12*st14*zab234*zbab1341
     & +1._dp/24*zb32*za12*st34*zab234*zbab1341
     & +1._dp/192*st23*zb32*za12*zab234*zbab1341
     & +1._dp/24*st23*zbab1342*za12*zb31*zab234
     & -1._dp/16*st23**2*mt2*zb31*zab234
     & -1._dp/48*st23**3*zb31*zab234
     & -11._dp/192*st23*zb31*st24**2*zab234
     & +1._dp/24*st23*mt2*st13*zb31*zab234
     & +13._dp/192*st23*st13*zb31*zab234*st24
     & -1._dp/48*mt2*st13*zab134*zab231*zb31
     & -1._dp/16*zbab1341*zb31*zaba1342*zab134
     & -1._dp/48*za12*zab134*zb31*zbab1341*st24
     & +1._dp/16*mt2*st14*zab241*zab134*zb31
     & +1._dp/48*st13*st14*zab241*zab134*zb31
     & +1._dp/12*mt2*zab241*zab134*zb31*st24
     & +5._dp/384*zaba2342*zb34*st24**2*zb12
     & -1._dp/48*zab234*zbab2342*zb31*zaba2342
     & -5._dp/48*zbab1342*zaba2342*za12*zb31*zb24
     & -1._dp/48*zaba2342*st24*zb31*zab132*zb14
     & +1._dp/96*st23*st14*zb31*zab234*st24
     & -1._dp/64*st23*zb31*st14**2*zab234
     & +13._dp/384*zb24*zb31*zaba2342*st14**2
     & +3._dp/64*zaba2342*st14*zb31*zb24*st24
     & +5._dp/48*zaba2342*st14*zab142*zb31*zb14
     & +5._dp/192*zb24*zb31*zaba2342*st24**2
     & +1._dp/6*mt2*zaba2342*st13*zb31*zb24
     & -1._dp/24*zaba2342*st13*st14*zb31*zb24
     & +13._dp/96*st23*mt2*zaba2342*zb31*zb24
     & +1._dp/24*st23*zaba2342*zb31*zb24*st24
     & -11._dp/192*st23*st13*zaba2342*zb31*zb24
     & +1._dp/48*st23*st13*zb31*st34*zab234
     & -5._dp/48*zaba2342*zb31*st34*zb24*st24
     & +1._dp/48*st23*zaba2342*zb31*st34*zb24
     & +11._dp/96*st23**2*mt2*zba342*zb14
     & -1._dp/48*mt2*za12*st14**2*zb31*zb14
     & -1._dp/48*st13*za12*zba341*zbab1341*zb14
     & +1._dp/48*za12*st14*zba341*zbab1341*zb14
     & -1._dp/48*st23*za12*zba341*zbab1341*zb14
     & +1._dp/16*zbab1342*zba342*za12*st24*zb14
     & -5._dp/96*st23**2*st24*zba342*zb14
     & +11._dp/192*st23**2*zba342*st13*zb14
     & -3._dp/128*st23*zba342*st14**2*zb14
     & -1._dp/96*st23**2*zba342*st14*zb14
     & +1._dp/48*st13*za12*zab134*zb31*zbab1341
     & -1._dp/128*zab234*zba342*st24**2*zb12
     & -5._dp/192*zab234*zba342*st13**2*zb12
     & +5._dp/384*zab234*zba342*st14**2*zb12
     & +1._dp/192*zba342*st14*zb12*zab234*st24
     & +1._dp/24*st23*zba342*zb12*zab234*st24
     & -1._dp/32*st23*zba342*st13*zb12*zab234
     & -1._dp/48*zab234*zab231*zb32*st24**2
     & -1._dp/48*st23**2*st34*zba342*zb14
     & +7._dp/48*za12*zba341*st34*zbab1341*zb14
     & +1._dp/48*st23**2*zab231*zb32*zab234
     & -1._dp/192*st23*zb32*zab231*zab234*st24
     & -1._dp/48*zba342*st14*zab241*st34*zb24
     & -1._dp/48*zba342*zab241*st34*zb24*st24
     & -1._dp/48*zaba2342*zab241*zb12*zba341*zb24
     & +1._dp/48*zba342*zab241*zaba1342*zb12*zb24
     & -1._dp/12*zaba2342*zba342*zb12*st34*zb24
     & -1._dp/64*zb32*st13*zaba2342*zb12*zab234
     & -1._dp/48*st23*za12*zb31*st34**2*zb14
     & -1._dp/48*zb32*st13*zab231*zab234*st34
     & +1._dp/48*st13*zba341*zab231*st34*zb14)/(za12*zb12*Gram12x34*Gram12x3x4)
      res=res
     & +zdiff12D5*(1._dp/24*st23*za34*zbab1341*zaba1342
     & +1._dp/48*st23*za34*zbab1342*zaba2342
     & -1._dp/48*st23*za12*st34*za34*zbab1341
     & -1._dp/96*zbab1342*za34*zbab1341*za12**2
     & -1._dp/96*za34*st13**3*zab241
     & -1._dp/24*za12*zab241*za32*zbab2342*zba134
     & +1._dp/12*zbab2342*za34*zab231**2*za12
     & +1._dp/48*zbab1342*za12*zab231*st34*za34
     & +1._dp/32*za32*za24*zbab1342**2*za12
     & -1._dp/24*st23**2*za34*zbab1341*za12
     & -1._dp/96*za34*zbab1341*st13**2*za12
     & +1._dp/96*st13*za12*st14*za34*zbab1341
     & +1._dp/48*st23*st13*za12*za34*zbab1341
     & -1._dp/96*za32*zba134*st23**2*st14
     & +1._dp/32*za32*zba134*st23**2*st24
     & +1._dp/96*za32*zba134*st13**2*st24
     & +1._dp/16*st23*st13*za32*zba134*st24
     & +1._dp/48*za34*zbab1341*st13*zaba1342
     & +1._dp/48*st23**2*zb12*za32*za24*st34
     & +1._dp/48*st23*zb12*za32*za24*st34**2)/(za12*zb12*Gram12x34*Gram12x3x4)


==> c12x34xmmm_sym.f <==
      subroutine c12x34xmmm_sym(p,i1,i2,i3,i4,h1,h3,h4,mt,
     & za,zb,zab,zba,zaba,zbab,res)
      use double_precision
      use dotc_generic
      implicit none
      include 'mxpart.f'
      integer:: i1,i2,i3,i4,h1,h3,h4,hh3,hh4,mm,pp
      integer, parameter:: i5=5
      complex(dp) :: res,p1(4),p2(4),p3(4),p4(4),p5(4),
     & za(4,2,4,2),zb(4,2,4,2),
     & zab(4,2,3:5,4,2),zba(4,2,3:5,4,2),
     & zaba(4,2,3:5,3:5,4,2),zbab(4,2,3:5,3:5,4,2),
     & za24,za14,za31,za32,za34,
     & zb31,zb32,zb24,zb34,zb14,
     & zab231,zab241,zab251,
     & zdiff21,zp3x12x4,zab3x12x4,zba3x12x4,zm3x12x4
      
      real(dp):: mt,mt2,mhsq,s12,st13,st14,st23,st24,
     & p(mxpart,4),st34,s34,
     & Gram12x3x4,Gram12x34,st12D3,st12D4,st12D34

      p1(:)=cmplx(p(i1,:),kind=dp)
      p2(:)=cmplx(p(i2,:),kind=dp)
      p3(:)=cmplx(p(i3,:),kind=dp)
      p4(:)=cmplx(p(i4,:),kind=dp)
      p5(:)=cmplx(p(i5,:),kind=dp)

      if (i1 == 1) then
        mm=1
        pp=2
      elseif (i1 == 2) then
        mm=2
        pp=1
      else
        write(6,*) 'Unforeseen value of i1 in c12x34xmmm_sym: i1 = ',i1
        stop
      endif

      hh3=(h3+3)/2
      hh4=(h4+3)/2
      mt2=mt**2
      mhsq=dotc(p5,p5)
      s12=2*dotc(p1,p2)
      st13=2*dotc(p1,p3);st14=2*dotc(p1,p4)
      st23=2*dotc(p2,p3);st24=2*dotc(p2,p4)
      st12D3=st13+st23; st12D4=st14+st24
      st12D34=st12D3+st12D4
      st34=2*dotc(p3,p4)
      s34=st34+2*mt2
      Gram12x3x4 =(s34*(st12D3*st12D4-s12*s34)
     & +mt2*(4*s12*s34-st12D34**2))/4
      Gram12x34 = -(s12*s34-(st12D34)**2/4)

      za24  = za(i2,mm,i4,hh4) 
      za14  = za(i1,mm,i4,hh4) 
      za31  = za(i3,hh3,i1,pp) 
      za32  = za(i3,hh3,i2,pp) 
      za34  = za(i3,hh3,i4,hh4) 

      zb14  = zb(i1,pp,i4,hh4)  
      zb24  = zb(i2,pp,i4,hh4)  
      zb31  = zb(i3,hh3,i1,mm)  
      zb34  = zb(i3,hh3,i4,hh4)  
      zb32  = zb(i3,hh3,i2,mm)  

      zab231= zab(i2,mm,i3,i1,mm)
      zab241= zab(i2,mm,i4,i1,mm)
      zab251= zab(i2,mm,i5,i1,mm)


      zdiff21=zab231*st14+st23*zab241-zab241*st13-st24*zab231
!     s/(⟨3|1+2|4\]-\[3|1+2|4⟩)/zm3x12x4\*/g
!     s/(⟨3|1+2|4\]+\[3|1+2|4⟩)/zp3x12x4\*/g
      zab3x12x4=za31*zb14+za32*zb24
      zba3x12x4=zb31*za14+zb32*za24
      zp3x12x4=zab3x12x4+zba3x12x4
      zm3x12x4=zab3x12x4-zba3x12x4
      res=+(mt*zm3x12x4*st34*s34*zdiff21*Gram12x34)/(s12*Gram12x3x4**2)
     & -4*mt**4*(za34-zb34)*zdiff21*st12D34*Gram12x34/(s12*Gram12x3x4**2)
     & -18*mt*zab251*mhsq*st12D34*zp3x12x4/Gram12x34**2
      res=res/12

      return        
      end subroutine c12x34xmmm_sym




      
      
      


==> c12x34xmmm_unsym.f <==
      subroutine c12x34xmmm_unsym(p,i1,i2,i3,i4,h1,h3,h4,mt,
     & za,zb,zab,zba,zaba,zbab,res)
      use double_precision
      use dotc_generic
      implicit none
      include 'mxpart.f'
      integer:: i1,i2,i3,i4,h1,h3,h4,hh3,hh4,mm,pp
      complex(dp) :: res,p1(4),p2(4),p3(4),p4(4),
     & za(4,2,4,2),zb(4,2,4,2),
     & zab(4,2,3:5,4,2),zba(4,2,3:5,4,2),
     & zaba(4,2,3:5,3:5,4,2),zbab(4,2,3:5,3:5,4,2),
     & za12,za24,za14,za31,za32,za34,
     & zb12,zb24,zb34,zb14,
     & zab134,zab231,zab241,zab234,zab341,zab342,
     & zaba1342,zaba2342,zdiff21
      real(dp):: mt,mt2,s12,st13,st14,st23,st24,
     & p(mxpart,4),st34,s34,
     & Gram12x3x4,Gram12x34,st12D3,st12D4,st12D34

      p1(:)=cmplx(p(i1,:),kind=dp)
      p2(:)=cmplx(p(i2,:),kind=dp)
      p3(:)=cmplx(p(i3,:),kind=dp)
      p4(:)=cmplx(p(i4,:),kind=dp)
      

      if (i1 == 1) then
        mm=1
        pp=2
      elseif (i1 == 2) then
        mm=2
        pp=1
      else
        write(6,*) 'Unforeseen value of i1 in c12x34xmmm_unsym: i1 = ',i1
        stop
      endif

      hh3=(h3+3)/2
      hh4=(h4+3)/2
      mt2=mt**2
      s12=2*dotc(p1,p2)
      st13=2*dotc(p1,p3);st14=2*dotc(p1,p4)
      st23=2*dotc(p2,p3);st24=2*dotc(p2,p4)
      st12D3=st13+st23; st12D4=st14+st24
      st12D34=st12D3+st12D4
      st34=2*dotc(p3,p4)
      s34=st34+2*mt2
      Gram12x3x4 =(s34*(st12D3*st12D4-s12*s34)
     & +mt2*(4*s12*s34-st12D34**2))/4
      Gram12x34 = -(s12*s34-(st12D34)**2/4)

      za12  = za(i1,mm,i2,pp) 
      za24  = za(i2,mm,i4,hh4) 
      za14  = za(i1,mm,i4,hh4) 
      za31  = za(i3,hh3,i1,pp) 
      za32  = za(i3,hh3,i2,pp) 
      za34  = za(i3,hh3,i4,hh4) 

      zb12  = zb(i1,pp,i2,mm)  
      zb14  = zb(i1,pp,i4,hh4)  
      zb24  = zb(i2,pp,i4,hh4)  
      zb34  = zb(i3,hh3,i4,hh4)  

      zab134= zab(i1,mm,i3,i4,hh4)
      zab231= zab(i2,mm,i3,i1,mm)
      zab241= zab(i2,mm,i4,i1,mm)
      zab234= zab(i2,mm,i3,i4,hh4)
      zab341= zab(i3,hh3,i4,i1,mm)
      zab342= zab(i3,hh3,i4,i2,mm)

      zaba1342=zaba(i1,mm,i3,i4,i2,pp)
      zaba2342=zaba(i2,mm,i3,i4,i2,pp)

      zdiff21=zab231*st14+st23*zab241-zab241*st13-st24*zab231


      include 'c12x34xmmm_unsym_inc.f'

      return        
      end subroutine c12x34xmmm_unsym




      
      
      


==> c12x34xmmm_unsym_inc.f <==
      res =  + s34**(-1)*Gram12x34**(-1) * (
     &     + 12*mt2*za34*st12D34*zab241
     &     )
      res = res + s34**(-1)*Gram12x34**(-1)/za12 * (
     &     - 6*st12D34*za32*st13*mt*zab234
     &     - 6*st12D34*za32*zaba2342*mt*zb24
     &     - 6*st12D34*za32*zab241*mt*zab134
     &     - 6*st23*st12D34*za32*mt*zab234
     &     - 12*mt2*za34*st12D34*zaba2342
     &     + 18*mt2*za24*st12D34*za31*zab241
     &     - 6*mt2*za24*st12D34*za32*st13
     &     + 18*mt2*za24*st23*st12D34*za32
     &     )
      res = res + Gram12x34**(-1) * (
     &     - 36*za32*zab241*mt*zb24
     &     - 36*st23*za32*mt*zb14
     &     - 24*mt2*za34*zab241
     &     + 36*mt2*za24*zb12*za32
     &     )
      res = res + Gram12x34**(-1)*s12 * (
     &     - 12*za32*mt*zb14
     &     )
      res = res + Gram12x34**(-1)/za12 * (
     &     + 12*za32*mt*zab234*st14
     &     - 12*za32*zab241*mt*zab134
     &     - 12*mt2*za24*za31*zab241
     &     - 12*mt2*za24*za32*st13
     &     - 24*mt2*za24*st23*za32
     &     )
      res = res + Gram12x3x4**(-1)/za12 * (
     &     + 1.D0/2.D0*st12D34*zaba2342*st34*zb34
     &     - 3*st12D34*za32*mt*zab134*zab231
     &     + 2*st12D34*za32*mt*zab234*st14
     &     + 3*st12D34*za32*st13*mt*zab234
     &     + st12D34*za32*zaba2342*mt*zb24
     &     - 2*st12D34*za32*zab241*mt*zab134
     &     + st23*za34*st12D34*zaba2342
     &     - 1.D0/2.D0*za24*st12D34*za32*st34**2
     &     + za24*zab341*st12D34*zaba1342
     &     - mt2*st12D34*zaba2342*zb34
     &     + 2*mt2**2*za24*st12D34*za32
     &     )
      res = res + s34*Gram12x3x4**(-1) * (
     &     - 6*za32*mt*zb14*st34
     &     + 2*za32*zab241*mt*zb24
     &     + 2*zb12*za32*mt*zab234
     &     + 2*st23*za32*mt*zb14
     &     + zdiff21*za34
     &     )
      res = res + s34*Gram12x3x4**(-1)/za12 * (
     &     + 2*za32*mt*zab134*zab231
     &     - 8*za32*mt*zab234*st14
     &     - 2*za32*st13*mt*zab234
     &     + 8*za32*zab241*mt*zab134
     &     - 2*zab341*za14*zaba2342
     &     + 2*za24*zab341*zaba1342
     &     )
      res = res + s34*Gram12x34*Gram12x3x4**(-2)*s12**(-1) * (
     &     + 4*zdiff21*mt2*st23*za34
     &     + zdiff21*mt2*zab341*za14
     &     - 3*zdiff21*mt2*za24*zab342
     &     )
      res=res/12


==> c12x3x00m.f <==
      subroutine c12x3x00m(p,i1,i2,i3,i4,h1,h3,h4,mt,
     & za,zb,zab,zba,zaba,zbab,res)
      use double_precision
      use dotc_generic
      implicit none
      include 'mxpart.f'
      integer:: i1,i2,i3,i4,h1,h3,h4
      complex(dp) :: res,resunsym12,resunsym21,ressym,
     & za(4,2,4,2),zb(4,2,4,2),
     & zab(4,2,3:5,4,2),zba(4,2,3:5,4,2),
     & zaba(4,2,3:5,3:5,4,2),zbab(4,2,3:5,3:5,4,2)
      real(dp):: p(mxpart,4),mt
      call c12x3x00m_sym(p,i1,i2,i3,i4,h1,h3,h4,mt,
     &     za,zb,zab,zba,zaba,zbab,ressym)
      call c12x3x00m_unsym(p,i1,i2,i3,i4,h1,h3,h4,mt,
     &     za,zb,zab,zba,zaba,zbab,resunsym12)
      call c12x3x00m_unsym(p,i2,i1,i3,i4,h1,h3,h4,mt,
     &     zb,za,zba,zab,zbab,zaba,resunsym21)

      res=resunsym12+resunsym21+ressym
      return
      end subroutine c12x3x00m




==> c12x3x00m_inc.f <==
      res=
     & +mt2*zdiff21*Gram12x34*st12D34*(3._dp/8*za24*zab342
     & +3._dp/8*za32*zba234
     & -3._dp/16*st23*za34
     & +3._dp/16*st13*za34
     & -3._dp/8*za34*st24)/(za12*zb12*Gram12x3x4**2)
      res=res
     & +mt2*zdiff21*st12D3m4*st12D34*(
     & -9._dp/32*za34*zab142*zab241
     & +3._dp/32*za34*zb12*zaba1342
     & +3._dp/32*za32*za24*zbab2342
     & -3._dp/64*st23**2*za34
     & -9._dp/64*st23*za34*st14
     & +9._dp/32*za34*st14*st24
     & -3._dp/64*st23*za34*st24
     & -3._dp/64*st13**2*za34
     & +3._dp/64*st13*za34*st24
     & -3._dp/64*st13*za34*st14
     & -9._dp/32*st13*st23*za34
     & +3._dp/16*za32*zba234*st14
     & +3._dp/16*za32*zba234*st13
     & +3._dp/16*mt2*zb12*za24*za31
     & +3._dp/32*st34*zb12*za24*za31
     & +3._dp/32*za14*za31*zbab1341)/(za12*zb12*Gram12x3x4**2)

      res=res
     & +mt**3*zb12**2*za12**2*zab231*(9._dp/8*za32*zb24
     & +9._dp/16*za31*zb14)/(st123*Gram12x3**2)
      res=res
     & +mt2*zb12**2*za12**2*zab231*(
     & -9._dp/16*za32*zba234
     & -9._dp/16*st13*za34)/(st123*Gram12x3**2)


==> c12x3x00m_sym.f <==
      subroutine c12x3x00m_sym(p,i1,i2,i3,i4,h1,h3,h4,mt,
     & za,zb,zab,zba,zaba,zbab,res)
      use double_precision
      use dotc_generic
      implicit none
      include 'mxpart.f'
      integer:: i1,i2,i3,i4,h1,h3,h4,hh3,hh4,mm,pp
      complex(dp) :: res,p1(4),p2(4),p3(4),p4(4),
     & za(4,2,4,2),zb(4,2,4,2),
     & zab(4,2,3:5,4,2),zba(4,2,3:5,4,2),
     & zaba(4,2,3:5,3:5,4,2),zbab(4,2,3:5,3:5,4,2),
     & za12,za24,za14,za31,za32,za34,
     & zb12,zb14,zb24,zb31,zb32,zb34,
     & zab132,zab134,zab142,zab231,zab234,zab241,zab341,zab342,
     & zba234,zba134,zba341,zba342,
     & zaba1341,zaba1342,zaba2342,zbab1341,zbab1342,zbab2342


      real(dp):: mt,mt2,s12,s34,st13,s13,st14,st23,s23,st24,st123,
     & p(mxpart,4),Gram12x3,Gram12x3x4,st34,st12D3,st12D4,st12D34

      p1(:)=cmplx(p(i1,:),kind=dp)
      p2(:)=cmplx(p(i2,:),kind=dp)
      p3(:)=cmplx(p(i3,:),kind=dp)
      p4(:)=cmplx(p(i4,:),kind=dp)
      

      hh3=(h3+3)/2
      hh4=(h4+3)/2
      mt2=mt**2
      s12=2*dotc(p1,p2)
      st13=2*dotc(p1,p3); st14=2*dotc(p1,p4)
      st23=2*dotc(p2,p3); st24=2*dotc(p2,p4)
      st34=2*dotc(p3,p4)
      s13=st13+mt2; s23=st23+mt2
      st123=s12+st13+st23

      st12D3=st13+st23; st12D4=st14+st24
      st12D34=st12D3+st12D4
      s34=st34+2*mt2
      Gram12x3x4 =(s34*(st12D3*st12D4-s12*s34)
     & +mt2*(4*s12*s34-st12D34**2))/4
      Gram12x3 = st12D3**2/4._dp-mt2*s12

      if (i1 == 1) then
        mm=1
        pp=2
      elseif (i1 == 2) then
        mm=2
        pp=1
      else
        write(6,*) 'Unforeseen value of i1 in c12x3x00m_sym: i1 = ',i1
        stop
      endif

      za12  = za(i1,mm,i2,pp) 
      za14  = za(i1,mm,i4,hh4) 
      za24  = za(i2,mm,i4,hh4) 
      za31  = za(i3,hh3,i1,pp) 
      za32  = za(i3,hh3,i2,pp) 
      za34  = za(i3,hh3,i4,hh4) 

      zb12  = zb(i1,pp,i2,mm)  
      zb14  = zb(i1,pp,i4,hh4)  
      zb24  = zb(i2,pp,i4,hh4)  
      zb31  = zb(i3,hh3,i1,mm)  
      zb32  = zb(i3,hh3,i2,mm)  
      zb34  = zb(i3,hh3,i4,hh4)  

      zab132= zab(i1,mm,i3,i2,mm)
      zab134= zab(i1,mm,i3,i4,hh4)
      zab142= zab(i1,mm,i4,i2,mm)
      zab231= zab(i2,mm,i3,i1,mm)
      zab234= zab(i2,mm,i3,i4,hh4)
      zab241= zab(i2,mm,i4,i1,mm)
      zab341= zab(i3,hh3,i4,i1,mm)
      zab342= zab(i3,hh3,i4,i2,mm)
      zba134= zba(i1,pp,i3,i4,hh4)
      zba234= zba(i2,pp,i3,i4,hh4)
      zba341= zba(i3,hh3,i4,i1,pp)
      zba342= zba(i3,hh3,i4,i2,pp)
      zaba1341=zaba(i1,mm,i3,i4,i1,pp)
      zaba1342=zaba(i1,mm,i3,i4,i2,pp)
      zaba2342=zaba(i2,mm,i3,i4,i2,pp)
      zbab1341=zbab(i1,pp,i3,i4,i1,mm)
      zbab1342=zbab(i1,pp,i3,i4,i2,mm)
      zbab2342=zbab(i2,pp,i3,i4,i2,mm)

      include 'c12x3x00m_sym_inc.f'

      return        
      end subroutine c12x3x00m_sym


==> c12x3x00m_sym_inc.f <==
      res=
     & +za31*mt*(s13-s23)*(
     & -1._dp/3*st23*zb24
     & +7._dp/6*zab134*zb12
     & +7._dp/6*st14*zb24
     & -7._dp/6*zb14*zab142)/(st123*zab132**2)
      res=res
     & +(
     & +1._dp/3*za12*zba234*zb32*mt*(s13-s23))/(st123*zab132**2)
      res=res
     & +(
     & +7._dp/6*za14*za31*zb12*st13*(s13-s23))/(st123*zab132**2)
      res=res
     & +(
     & +1._dp/3*za12*st23*zb24*zb32*(s13-s23))/(st123*zab132**2)

      res=res
     & +mt*(1._dp/2*st13*zb24*za32
     & -1*za12*zb12*zb24*za32
     & +2._dp/3*zb14*zab132*za32
     & -1*st14*zb24*za32
     & +11._dp/6*za12*zab341*zb24
     & -5._dp/6*za12*zab342*zb14
     & -5._dp/6*zab234*za31*zb12
     & +5._dp/3*za12*zb14*za31*zb12
     & -4*zb14*za31*st13
     & +10._dp/3*zb14*st34*za31
     & +1*st24*zb14*za31)/(zab132*st123)
      res=res
     & +mt*(7._dp/6*za12*za24*zb12*zb32
     & -5._dp/3*mt2*za24*zb32
     & +5._dp/3*zba134*zba341
     & -2._dp/3*za12*zba234*zb31
     & -5._dp/3*mt2*za14*zb31
     & +5._dp/3*st34*za14*zb31)/(zab132*st123)
      res=res
     & +(
     & -5._dp/3*st14*za34*mt2
     & -7._dp/6*za34*st13**2
     & +11._dp/6*za34*st23*st13
     & +7._dp/6*za14*za31*zb12*zab231
     & +11._dp/6*st23*za31*za24*zb12)/(zab132*st123)
      res=res
     & +(8._dp/3*zab234*st13*zb32
     & -1._dp/3*zab234*st23*zb32
     & -8._dp/3*za12*zb14*zab132*zb31
     & -1._dp/3*za12*st23*zb24*zb31)/(zab132*st123)
      res=res
     & +mt*(
     & -5._dp/3*st24*zb14*mt2*za32
     & +5._dp/3*mt2*zab241*zb24*za32
     & +5._dp/6*st13*zb24*zab241*za32
     & +5._dp/6*mt2*st23*zb14*za32
     & -3._dp/8*st23**2*zb14*za32
     & +2._dp/3*st14*st23*zb14*za32
     & +3._dp/4*st24*st23*zb14*za32
     & +5._dp/6*mt2*zb14*st13*za32
     & +3._dp/8*zb14*st13**2*za32
     & -3._dp/4*st24*zb14*st13*za32
     & -2._dp/3*za12*zb14*zbab1342*za32
     & -2._dp/3*st14*zab234*zb12*za32
     & +23._dp/12*za12*zab234*zb12**2*za32
     & -3._dp/2*zab234*st23*zb12*za32
     & -3._dp/4*zb24*za12*zb12*zab241*za32
     & +3._dp/2*zab234*za31*zb12*zab241
     & -5._dp/3*zb14*za31*zab241*mt2
     & +5._dp/3*zbab1341*zab234*za31
     & -3._dp/2*zb14*za31*zb12*zaba2342
     & -3._dp/4*zb14*st23*za31*zab231
     & -5._dp/3*zb14*st34*za31*zab231
     & -5._dp/3*mt2*zb14*za31*zab231
     & -3._dp/4*zb14*zab231*za31*st13
     & -7._dp/3*zab234*za31*zb12*zab231)/(Gram12x3*st123)
      res=res
     & +za31*mt*(s13-s23)*(
     & -5._dp/6*st14*zb14*mt2
     & -5._dp/6*st24*zb14*mt2
     & +5._dp/6*zb14*st23*mt2
     & +5._dp/6*zb14*st23*st34
     & +5._dp/6*zb24*zab241*mt2
     & +5._dp/6*zab134*zbab1341
     & +5._dp/12*st23*zb12*zab234)/(Gram12x3*zab132*st123)
      res=res
      res=res
     & +mt*(3._dp/2*zb12*za32*zab234
     & -11._dp/12*st23*zb14*za32
     & +7._dp/12*st13*zb14*za32
     & -13._dp/12*zab241*zb24*za32
     & +1._dp/3*st24*zb14*za32
     & -7._dp/3*mt2*zb14*za32
     & -11._dp/6*zab231*za31*zb14)/(Gram12x3)
      res=res
     & +mt*(
     & -3._dp/4*za24*st23*zb31
     & -3._dp/4*za24*zb31*st13
     & -5._dp/12*zba134*za12*zb31
     & +3._dp/2*zba134*zba342
     & +3._dp/2*st34*za24*zb31
     & +5._dp/6*za24*mt2*zb31)/(Gram12x3)
      res=res
     & +mt*(s13-s23)*(7._dp/12*st14*zb24*za32
     & -7._dp/12*za12*zab342*zb14
     & +1._dp/6*za31*zb12*zab234
     & -1._dp/6*za31*zb14*st13
     & -5._dp/12*za31*mt2*zb14
     & -7._dp/12*za31*st24*zb14)/(zab132*Gram12x3)
      res=res
     & +mt*(s13-s23)*(
     & -5._dp/12*za24*zb32*mt2
     & +7._dp/12*za12*zba234*zb31
     & -5._dp/12*za14*mt2*zb31)/(zab132*Gram12x3)
      res=res
     & +mt*(st34*st12D3
     & -2*mt2*st12D4)*(3._dp/16*st13*zab241*zb24*za32
     & -3._dp/32*st23**2*zb14*za32
     & -3._dp/8*st14*st23*zb14*za32
     & +3._dp/32*st13**2*zb14*za32
     & +3._dp/16*st13*st24*zb14*za32
     & +3._dp/8*zbab1342*za12*zb14*za32
     & +3._dp/8*st14*zb12*za32*zab234
     & +3._dp/16*st23*zb12*za32*zab234
     & -3._dp/16*st13*zb12*za32*zab234
     & +3._dp/16*st24*zb12*za32*zab234
     & -3._dp/16*zaba2342*zb24*zb12*za32
     & -3._dp/16*zab231*za31*st23*zb14
     & -3._dp/16*zab231*za31*zb14*st13
     & +3._dp/8*zab231*za31*zb12*zab234)/(Gram12x3*Gram12x3x4)
      res=res
     & +zb31*mt*(st34*st12D3
     & -2*mt2*st12D4)*(
     & -3._dp/32*za24*st23**2
     & +3._dp/32*za24*st13**2
     & -3._dp/16*zab231*za14*st23
     & -3._dp/16*zab231*za14*st13)/(Gram12x3*Gram12x3x4)
      res=res
     & +za34*mt2*(
     & -19._dp/6*zab231
     & -3._dp/2*zab241)/(Gram12x3)
      res=res
     & +(
     & +5._dp/12*za34*st23*mt2*(s13-s23))/(zab132*Gram12x3)

      res=res
     & +mt*(
     & -1._dp/3*zb24*za32
     & +2*za31*zb14)/(zab132)
      res=res
     & +mt*(1._dp/2*za24*zb32
     & +7._dp/6*za14*zb31)/(zab132)
      res=res
     & +mt*(53._dp/24*st24*mt2*zb14*za32
     & -1._dp/3*zab241*mt2*zb24*za32
     & +5._dp/4*mt2*zab341*zab234
     & +7._dp/6*st34*zab241*zb24*za32
     & -4._dp/3*mt2*st23*zb14*za32
     & -3._dp/4*st14*mt2*zb14*za32
     & +5._dp/3*st13*mt2*zb14*za32
     & +7._dp/8*st34*mt2*zb14*za32
     & -13._dp/24*st34**2*zb14*za32
     & -11._dp/12*st34*st14*zb14*za32
     & +3._dp/8*st34*st13*zb14*za32
     & -37._dp/24*st34*st24*zb14*za32
     & -4._dp/3*st34*st23*zb14*za32
     & +5._dp/24*zbab1342*za32*zab234
     & +13._dp/4*mt2*zb12*za32*zab234
     & -13._dp/12*st34*zb12*za32*zab234
     & -11._dp/12*zab241*zab342*zab234
     & +1._dp/2*za31*zab241*mt2*zb14
     & +17._dp/24*st34*za31*zab241*zb14
     & -41._dp/24*zaba2342*zab342*zb14
     & +29._dp/12*zab341*zab134*zab241
     & +4._dp/3*zab134*zbab1341*za32
     & +41._dp/24*zaba2342*zb24*zab341
     & -1._dp/3*zab341*st14*zab234
     & -31._dp/24*st34*zab341*zab234
     & -55._dp/24*st23*zab341*zab234
     & +7._dp/12*zab341*st13*zab234
     & -15._dp/8*zaba1342*zb14*zab341
     & +1._dp/24*za31*zbab1341*zab234
     & -1._dp/6*zab231*za31*zb14*st34
     & -15._dp/8*zab231*za31*mt2*zb14
     & +13._dp/24*zab231*zab342*zab234)/(Gram12x3x4)
      res=res
     & +mt*(1._dp/6*zba134*zab241*zba341
     & -31._dp/24*za24*zbab1341*zba341
     & -4._dp/3*zab231*zba134*zba341
     & -1*zba134*zba342*st23
     & +5._dp/12*zba134*zba342*mt2
     & +35._dp/24*zba134*st24*zba342
     & +9._dp/8*zba134*zba342*st13
     & +7._dp/12*zba134*zb32*zaba2342
     & -13._dp/12*zbab1342*zba342*za24
     & +3._dp/2*za24*mt2*zb31*st14
     & +5._dp/12*st34*za24*mt2*zb31
     & -3._dp/4*st34*za24*zb31*st14
     & -7._dp/12*st34*za24*st23*zb31
     & -3._dp/8*st34*st24*za24*zb31
     & -3._dp/4*st34*za24*zb31*st13)/(Gram12x3x4)
      res=res
     & +mt*(5._dp/8*zaba2342*zab342*zb24*st34
     & -5._dp/12*zaba2342*mt2*zab342*zb24
     & -1._dp/2*zaba2342*za31*zb24*zbab1342
     & -7._dp/6*za31*zab134*st23*zbab1341
     & -1._dp/6*za31*mt2*st23**2*zb14
     & +1._dp/2*zaba2342*za31*zb14*zbab2342
     & +5._dp/8*zb14*mt2*st23*st34*za31
     & +5._dp/24*za31*mt2**2*zb14*st13
     & +7._dp/12*st34*za31*st23**2*zb14
     & +7._dp/12*zb14*st14*mt2*st23*za31
     & -1._dp/6*zb14*st13*mt2*st23*za31
     & -7._dp/12*zb14*st13*st23*st34*za31
     & -1._dp/2*za31*st24**2*mt2*zb14
     & -5._dp/24*zb14*st24*mt2*st34*za31
     & +7._dp/12*zb14*st24*mt2*st23*za31
     & -5._dp/12*mt2*zab342*zb14*zaba1342
     & +5._dp/8*st34*zab342*zb14*zaba1342
     & -5._dp/12*zaba1341*mt2*zb14*zab341
     & +5._dp/8*zaba1341*zb14*zab341*st34
     & +5._dp/8*mt2*zbab2342*za32*zab234
     & -5._dp/24*st34*zbab2342*za32*zab234
     & -1._dp/6*st14*zbab2342*za32*zab234
     & -7._dp/12*st23*zbab2342*za32*zab234
     & +1._dp/6*st24*zbab2342*za32*zab234
     & +5._dp/4*zbab1342*za31*mt2*zab234
     & -5._dp/24*zbab1342*za31*st34*zab234
     & +1._dp/6*zbab1342*za31*st14*zab234
     & +7._dp/12*zbab1342*za31*st13*zab234
     & -7._dp/12*zbab1342*za31*st23*zab234
     & +1._dp/2*zbab1342*za31*st24*zab234
     & +5._dp/24*zab134*mt2*zab341*st14
     & -5._dp/8*st34*zab134*zab341*st14
     & +5._dp/24*st34*zab134*zab341*st13
     & -5._dp/4*zab134*st23*mt2*zab341
     & +7._dp/4*zab134*st23**2*zab341
     & +1._dp/6*zab134*st23*zab341*st14
     & -7._dp/12*zab134*st23*zab341*st13
     & +5._dp/12*st24*zab134*mt2*zab341
     & +7._dp/8*st34*st24*zab134*zab341
     & +31._dp/24*zbab1342*st34*zab134*za32
     & +5._dp/8*za31*zab134*mt2*zbab1341
     & -5._dp/24*st34*za31*zab134*zbab1341
     & -1._dp/6*za31*zab134*zbab1341*st14
     & +7._dp/12*za31*zab134*zbab1341*st13
     & -1._dp/3*zbab1342*za31*zab134*zab241
     & +7._dp/12*zab231*za31*zbab2342*zab234
     & +7._dp/12*zab342*st23**2*zab234
     & +1._dp/6*mt2*st23**2*zb24*za32
     & -1._dp/6*st14**2*mt2*zb24*za32
     & +5._dp/24*mt2**2*st23*zb24*za32
     & -7._dp/4*st14*mt2*zb24*st23*za32
     & -31._dp/24*st14*mt2*zb24*za32*st34
     & +1._dp/2*st14*zb24*st23*za32*st34
     & +5._dp/12*st13*mt2**2*zb24*za32
     & +7._dp/12*st13*st14*mt2*zb24*za32
     & +31._dp/24*st34**2*st13*zb24*za32
     & -1._dp/6*zaba2342*zb24*zbab2342*za32
     & +5._dp/12*mt2*zab342*st14*zab234
     & +1._dp/6*zab342*st23*st14*zab234
     & -5._dp/4*st34*zab342*st14*zab234
     & +5._dp/24*st34*zab342*st23*zab234
     & -5._dp/4*mt2*zab342*st13*zab234
     & +5._dp/24*st24*mt2*zab342*zab234
     & -5._dp/8*st34*st24*zab342*zab234
     & +5._dp/4*zab231*zab134*zab342*mt2
     & +5._dp/24*zab231*zab134*zab342*st34
     & -5._dp/12*mt2*zaba1342*zb24*zab341
     & -5._dp/12*zab142*mt2*zab341*zab234
     & +5._dp/8*st34*zab142*zab341*zab234
     & -7._dp/8*st34*zaba1342*zb24*zab341
     & -1._dp/2*za12*zab341*zb24*st23*st34
     & +1._dp/3*za12*zb24*zbab1341*st34*za31
     & -5._dp/8*st34**2*za12*zab342*zb14
     & -7._dp/12*zab234*st23*st34*za31*zb12)/(zab132*Gram12x3x4)
      res=res
     & +mt*(
     & -1._dp/6*zab231*zb32*st23*st34*za14
     & -5._dp/8*za14*mt2*zbab1341*zba341
     & -5._dp/4*zbab1342*za14*zba342*mt2
     & +5._dp/24*zb31*st13*mt2*st34*za14
     & +5._dp/24*za14*mt2**2*zb31*st14
     & -5._dp/8*zb31*st14*mt2*st34*za14
     & +5._dp/12*za14*st24*mt2**2*zb31
     & -5._dp/4*zb31*st24*mt2*st34*za14
     & -5._dp/8*zba342*za24*mt2*zbab2342
     & +7._dp/12*st23**2*za24*zb32*mt2
     & +5._dp/24*za24*mt2*st23*zb32*st34
     & +5._dp/24*st24*za24*zb32*mt2**2
     & -5._dp/8*za24*mt2*zb32*st34*st24
     & +5._dp/24*zba134*mt2*st13*zba341
     & +5._dp/24*zba342*zba234*st23*mt2
     & +1._dp/6*zba342*zba234*st23**2)/(zab132*Gram12x3x4)
      res=res
     & +(
     & -7._dp/6*za34*st13)/(zab132)
      res=res
     & +(
     & -1._dp/3*st23*zb34)/(zab132)
      res=res
     & +st34*(
     & -3._dp/4*zaba2342*za34*zb12
     & +3._dp/8*za24*zab341*st13
     & +3._dp/8*zab231*za34*st23
     & +3._dp/4*zab231*za34*st34
     & +3._dp/8*zab231*za34*st13)/(Gram12x3x4)
      res=res
     & +(3._dp/8*zaba2342*zb34*zb12*st34
     & +3._dp/4*st34*za12*zb34*zbab1341
     & -3._dp/8*zaba2342*zbab1342*zb34
     & +3._dp/8*zab231*st23*zb34*st34
     & +3._dp/4*st34**2*zb31*zab234
     & +3._dp/8*st34*zb31*st13*zab234)/(Gram12x3x4)


==> c12x3x00m_unsym.f <==
      subroutine c12x3x00m_unsym(p,i1,i2,i3,i4,h1,h3,h4,mt,
     & za,zb,zab,zba,zaba,zbab,res)
      use double_precision
      use dotc_generic
      implicit none
      include 'mxpart.f'
      integer:: i1,i2,i3,i4,h1,h3,h4,hh3,hh4,mm,pp
      complex(dp) :: res,p1(4),p2(4),p3(4),p4(4),
     & za(4,2,4,2),zb(4,2,4,2),
     & zab(4,2,3:5,4,2),zba(4,2,3:5,4,2),
     & zaba(4,2,3:5,3:5,4,2),zbab(4,2,3:5,3:5,4,2),
     & za12,za24,za14,za31,za32,za34,
     & zb24,zb14,zb31,zb32,zb34,
     & zab132,zab142,zab231,zab234,zab241,zba234,
     & zaba2342,zbab2342,zbab1341,
     & zab342,zaba1342,zb12,zdiff21


      real(dp):: mt,mt2,s12,s34,st13,st14,st23,st24,st123,p(mxpart,4),
     & Gram12x3,Gram12x34,Gram12x3x4,st34,st12D3,st12D4,st12D34,st12D3m4

      p1(:)=cmplx(p(i1,:),kind=dp)
      p2(:)=cmplx(p(i2,:),kind=dp)
      p3(:)=cmplx(p(i3,:),kind=dp)
      p4(:)=cmplx(p(i4,:),kind=dp)
      

      hh3=(h3+3)/2
      hh4=(h4+3)/2
      mt2=mt**2
      s12=2*dotc(p1,p2)
      st13=2*dotc(p1,p3); st14=2*dotc(p1,p4)
      st23=2*dotc(p2,p3); st24=2*dotc(p2,p4)
      st123=s12+st13+st23
      st12D3=st13+st23; st12D4=st14+st24
      st12D34=st12D3+st12D4
      st12D3m4=st12D3-st12D4
      st34=2*dotc(p3,p4)
      s34=st34+2*mt2
      Gram12x3x4 =(s34*(st12D3*st12D4-s12*s34)
     & +mt2*(4*s12*s34-st12D34**2))/4
      Gram12x3 = st12D3**2/4._dp-mt2*s12
      Gram12x34 = st12D34**2/4._dp-s12*s34
      
      if (i1 == 1) then
        mm=1
        pp=2
      elseif (i1 == 2) then
        mm=2
        pp=1
      else
        write(6,*) 'Unforeseen value of i1 in c12x3x00m_unsym: i1 = ',i1
	stop
      endif
      
      za12  = za(i1,mm,i2,pp) 
      za14  = za(i1,mm,i4,hh4) 
      za24  = za(i2,mm,i4,hh4) 
      za31  = za(i3,hh3,i1,pp) 
      za32  = za(i3,hh3,i2,pp) 
      za34  = za(i3,hh3,i4,hh4) 

      zb12  = zb(i1,pp,i2,mm)  
      zb14  = zb(i1,pp,i4,hh4)  
      zb24  = zb(i2,pp,i4,hh4)  
      zb31  = zb(i3,hh3,i1,mm)  
      zb32  = zb(i3,hh3,i2,mm)  
      zb34  = zb(i3,hh3,i4,hh4)  

      zab132= zab(i1,mm,i3,i2,mm)
      zab142= zab(i1,mm,i4,i2,mm)
      zab231= zab(i2,mm,i3,i1,mm)
      zab234= zab(i2,mm,i3,i4,hh4)
      zab241= zab(i2,mm,i4,i1,mm)
      zab342= zab(i3,hh3,i4,i2,mm)

      zba234= zba(i2,pp,i3,i4,hh4)
      zaba1342=zaba(i1,mm,i3,i4,i2,pp)
      zaba2342=zaba(i2,mm,i3,i4,i2,pp)
      zbab1341=zbab(i1,pp,i3,i4,i1,mm)
      zbab2342=zbab(i2,pp,i3,i4,i2,mm)
      
      zdiff21=zab231*st14+st23*zab241-zab241*st13-st24*zab231

      res=0
      include 'c12x3x00m_unsym_inc.f'

      return        
      end subroutine c12x3x00m_unsym


==> c12x3x00m_unsym_inc.f <==
      res=res
     & +mt2*zdiff21*Gram12x34*st12D34*(3._dp/8*za24*zab342
     & +3._dp/8*za32*zba234
     & -3._dp/16*st23*za34
     & +3._dp/16*st13*za34
     & -3._dp/8*za34*st24)/(za12*zb12*Gram12x3x4**2)
      res=res
     & +mt2*zdiff21*st12D3m4*st12D34*(
     & -9._dp/32*za34*zab142*zab241
     & +3._dp/32*za34*zb12*zaba1342
     & +3._dp/32*za32*za24*zbab2342
     & -3._dp/64*st23**2*za34
     & -9._dp/64*st23*za34*st14
     & +9._dp/32*za34*st14*st24
     & -3._dp/64*st23*za34*st24
     & -3._dp/64*st13**2*za34
     & +3._dp/64*st13*za34*st24
     & -3._dp/64*st13*za34*st14
     & -9._dp/32*st13*st23*za34
     & +3._dp/16*za32*zba234*st14
     & +3._dp/16*za32*zba234*st13
     & +3._dp/16*mt2*zb12*za24*za31
     & +3._dp/32*st34*zb12*za24*za31
     & +3._dp/32*za14*za31*zbab1341)/(za12*zb12*Gram12x3x4**2)

      res=res
     & +mt**3*zb12**2*za12**2*zab231*(9._dp/8*za32*zb24
     & +9._dp/16*za31*zb14)/(st123*Gram12x3**2)
      res=res
     & +mt2*zb12**2*za12**2*zab231*(
     & -9._dp/16*za32*zba234
     & -9._dp/16*st13*za34)/(st123*Gram12x3**2)

      res=res
     & +mt*zaba2342*(
     & -3._dp/8*st13*zb24*za32
     & +9._dp/8*zb14*zab132*za32
     & +3._dp/4*st23*zb24*za32
     & +3._dp/8*st14*zb24*za32
     & -3._dp/8*st34*zb24*za32
     & +3._dp/4*st24*zb24*za32
     & +3._dp/8*zb14*za31*st13
     & +3._dp/4*st14*zb14*za31
     & +9._dp/8*st24*zb14*za31)/(za12*Gram12x3x4)
      res=res
     & +mt*zaba2342*(3._dp/4*za24*st13*zb32
     & +3._dp/8*st23*za24*zb32
     & -3._dp/8*st24*za24*zb32
     & +3._dp/8*za14*st13*zb31)/(za12*Gram12x3x4)
      res=res
     & +zaba2342*(3._dp/8*zaba1342*za34*zb12
     & -3._dp/8*zbab2342*za24*za32
     & -3._dp/8*za34*st23**2
     & -3._dp/4*st14*za34*st23
     & -3._dp/8*st34*za34*st23
     & -3._dp/8*za34*st13**2
     & -3._dp/8*st34*za34*st13
     & -3._dp/8*st14*za34*st13
     & -3._dp/4*za34*st23*st13)/(za12*Gram12x3x4)
      res=res
     & +st34*zaba2342*(
     & -3._dp/8*zab234*zb32
     & -3._dp/8*zb34*st13)/(za12*Gram12x3x4)
      res=res
     & +zab234*mt*(
     & -3._dp/4*st14**2*za32
     & -3._dp/2*st14*st23*za32
     & -3._dp/4*st14*st13*za32
     & -3._dp/2*st24*za31*zab241
     & -3._dp/4*st24*st23*za32
     & -3._dp/4*st24**2*za32)/(za12*Gram12x3x4)


==> c12x3x00m_unsym_swap_inc.f <==
      res=res
     & +mt2*zdiff12*Gram12x34*st12D34*(3._dp/8*zb14*zba341
     & +3._dp/8*zb31*zab134
     & -3._dp/16*st13*zb34
     & +3._dp/16*st23*zb34
     & -3._dp/8*zb34*st14)/(zb21*za21*Gram12x3x4**2)
      res=res
     & +mt2*zdiff12*st12D3m4*st12D34*(
     & -9._dp/32*zb34*zba241*zba142
     & +3._dp/32*zb34*za21*zbab2341
     & +3._dp/32*zb31*zb14*zaba1341
     & -3._dp/64*st13**2*zb34
     & -9._dp/64*st13*zb34*st24
     & +9._dp/32*zb34*st24*st14
     & -3._dp/64*st13*zb34*st14
     & -3._dp/64*st23**2*zb34
     & +3._dp/64*st23*zb34*st14
     & -3._dp/64*st23*zb34*st24
     & -9._dp/32*st23*st13*zb34
     & +3._dp/16*zb31*zab134*st24
     & +3._dp/16*zb31*zab134*st23
     & +3._dp/16*mt2*za21*zb14*zb32
     & +3._dp/32*st34*za21*zb14*zb32
     & +3._dp/32*zb24*zb32*zaba2342)/(zb21*za21*Gram12x3x4**2)
      res=res
      res=res
     & +mt**3*za21**2*zb21**2*zba132*(9._dp/8*zb31*za14
     & +9._dp/16*zb32*za24)/(st123*Gram12x3**2)
      res=res
     & +mt2*za21**2*zb21**2*zba132*(
     & -9._dp/16*zb31*zab134
     & -9._dp/16*st23*zb34)/(st123*Gram12x3**2)
      res=res
      res=res
     & +mt*zbab1341*(
     & -3._dp/8*st23*za14*zb31
     & +9._dp/8*za24*zba231*zb31
     & +3._dp/4*st13*za14*zb31
     & +3._dp/8*st24*za14*zb31
     & -3._dp/8*st34*za14*zb31
     & +3._dp/4*st14*za14*zb31
     & +3._dp/8*za24*zb32*st23
     & +3._dp/4*st24*za24*zb32
     & +9._dp/8*st14*za24*zb32)/(zb21*Gram12x3x4)
      res=res
     & +mt*zbab1341*(3._dp/4*zb14*st23*za31
     & +3._dp/8*st13*zb14*za31
     & -3._dp/8*st14*zb14*za31
     & +3._dp/8*zb24*st23*za32)/(zb21*Gram12x3x4)
      res=res
     & +zbab1341*(3._dp/8*zbab2341*zb34*za21
     & -3._dp/8*zaba1341*zb14*zb31
     & -3._dp/8*zb34*st13**2
     & -3._dp/4*st24*zb34*st13
     & -3._dp/8*st34*zb34*st13
     & -3._dp/8*zb34*st23**2
     & -3._dp/8*st34*zb34*st23
     & -3._dp/8*st24*zb34*st23
     & -3._dp/4*zb34*st13*st23)/(zb21*Gram12x3x4)
      res=res
     & +st34*zbab1341*(
     & -3._dp/8*zba134*za31
     & -3._dp/8*za34*st23)/(zb21*Gram12x3x4)
      res=res
     & +zba134*mt*(
     & -3._dp/4*st24**2*zb31
     & -3._dp/2*st24*st13*zb31
     & -3._dp/4*st24*st23*zb31
     & -3._dp/2*st14*zb32*zba142
     & -3._dp/4*st14*st13*zb31
     & -3._dp/4*st14**2*zb31)/(zb21*Gram12x3x4)


==> c12x3xmm0.f <==
      subroutine c12x3xmm0(p,i1,i2,i3,i4,h1,h3,h4,mt,
     & za,zb,zab,zba,zaba,zbab,res)
      use double_precision
      use dotc_generic
      implicit none
      include 'mxpart.f'
      integer:: i1,i2,i3,i4,h1,h3,h4,hh3,hh4
      complex(dp) :: res,p1(4),p2(4),p3(4),p4(4),
     & za(4,2,4,2),zb(4,2,4,2),
     & zab(4,2,3:5,4,2),zba(4,2,3:5,4,2),
     & zaba(4,2,3:5,3:5,4,2),zbab(4,2,3:5,3:5,4,2),
     & za12,za24,za14,za32,za34,
     & zb12,zb31,zb32,zb34,
     & zb24,zb14,zab132,zab142,
     & zab134,zab231,zab241,zab234,zab341,zab342,
     & zba134,zba234,zba342,zba341,zaba1341,zaba1342,zaba2342,
     & zbab1341,zbab1342,zbab2342,
     & zdiff12x34,zdiff12x4,zdiff21 
      real(dp):: mt,mt2,s12,s34,st13,st14,st23,st24,st123,
     & p1Dp3,p1Dp4,p2Dp3,p2Dp4,p3Dp4,p(mxpart,4),
     & Gram12x3x4,Gram12x3,st34,st12D3,st12D4,st12D34
      integer mm,pp

      p1(:)=cmplx(p(i1,:),kind=dp)
      p2(:)=cmplx(p(i2,:),kind=dp)
      p3(:)=cmplx(p(i3,:),kind=dp)
      p4(:)=cmplx(p(i4,:),kind=dp)
      
      if (i1 == 1) then
        mm=1
        pp=2
      elseif (i1 == 2) then
        mm=2
        pp=1
      else
        write(6,*) 'Unforeseen value of i1 in c12x3xmm0_guts: i1 = ',i1
        stop
      endif
      
      hh3=(h3+3)/2
      hh4=(h4+3)/2
      mt2=mt**2
      p1Dp3=dotc(p1,p3); p1Dp4=dotc(p1,p4);
      p2Dp3=dotc(p2,p3); p2Dp4=dotc(p2,p4); p3Dp4=dotc(p3,p4);
      s12=2*dotc(p1,p2)
      st13=2*p1Dp3; st14=2*p1Dp4; st23=2*p2Dp3; st24=2*p2Dp4
      st12D3=st13+st23; st12D4=st14+st24
      st12D34=st12D3+st12D4
      st123=s12+st13+st23
      s34=2*(p3Dp4+mt2)
      st34=2*p3Dp4
      Gram12x3x4 =(s34*(st12D3*st12D4-s12*s34)
     & +mt2*(4*s12*s34-st12D34**2))/4
      Gram12x3 = st12D3**2/4._dp-mt2*s12
      za12  = za(i1,mm,i2,pp) 
      za24  = za(i2,mm,i4,hh4) 
      za14  = za(i1,mm,i4,hh4) 
      za32  = za(i3,hh3,i2,pp) 
      za34  = za(i3,hh3,i4,hh4) 

      zb12  = zb(i1,pp,i2,mm)  
      zb14  = zb(i1,pp,i4,hh4)  
      zb24  = zb(i2,pp,i4,hh4)  
      zb31  = zb(i3,hh3,i1,mm)  
      zb34  = zb(i3,hh3,i4,hh4)  
      zb32  = zb(i3,hh3,i2,mm)  

      zab132= zab(i1,mm,i3,i2,mm)
      zab142= zab(i1,mm,i4,i2,mm)
      zab134= zab(i1,mm,i3,i4,hh4)
      zab231= zab(i2,mm,i3,i1,mm)
      zab241= zab(i2,mm,i4,i1,mm)
      zab234= zab(i2,mm,i3,i4,hh4)
      zab341= zab(i3,hh3,i4,i1,mm)
      zab342= zab(i3,hh3,i4,i2,mm)
      zba134= zba(i1,pp,i3,i4,hh4)
      zba234= zba(i2,pp,i3,i4,hh4)
      zba342= zba(i3,hh3,i4,i2,pp)
      zba341= zba(i3,hh3,i4,i1,pp)

      zaba1341=zaba(i1,mm,i3,i4,i1,pp)
      zaba1342=zaba(i1,mm,i3,i4,i2,pp)
      zaba2342=zaba(i2,mm,i3,i4,i2,pp)
      zbab1341=zbab(i1,pp,i3,i4,i1,mm)
      zbab1342=zbab(i1,pp,i3,i4,i2,mm)
      zbab2342=zbab(i2,pp,i3,i4,i2,mm)

!     s/(⟨2|3|1+2|4|1]-⟨2|4|1+2|3|1])/zdiff21/g
      zdiff21=zab231*st14+st23*zab241-zab241*st13-st24*zab231

!   s/(tr(1+2|3)tr(1+2|4)-2s12tr(3|4))/zdiff12x34/g
      zdiff12x34=(st13+st23)*(st14+st24)-2*s12*st34

!     s/(tr(1+2|3)tr(3|4)-2s3tr(1+2|4))/zdiff12x4/g
      zdiff12x4=(st13+st23)*st34-2*mt2*(st14+st24)

      include 'c12x3xmm0_inc.f'

      return        
      end subroutine c12x3xmm0




      
      


==> c12x3xmm0_inc.f <==
      res= + st123**(-1)*za12**(-1)*zb12**(-1) * ( 384*zab231*st23*
     &    za34 - 768*zab231*zb31*zab134 + 768*st13*zb31*zab234 + 384*
     &    st13*zab231*za34 - 768*zb34*zab231*st24 - 768*zab241*zb34*
     &    st13 )
      res = res + st123**(-1)*za12**(-1) * ( 384*st23*za24*za32 - 768*
     &    zab234*zba342 + 384*st13*za24*za32 )
      res = res + st123**(-1)*zb12**(-1) * (  - 384*zb31*zb14*st23 - 
     &    384*st13*zb31*zb14 )
      res = res + st123**(-1) * ( 384*zb34*zab231 + 768*zab241*zb34 )
      res = res + Gram12x3x4**(-1)*Gram12x3**(-1)*za12**(-1)*
     & zb12**(-1) * ( 24*zba342*zb14*st34*zdiff12x34**2 + 27*zba342*
     &    zb14*st14*zdiff12x34**2 + 2*zb31*zaba2342*zb24*zdiff12x34**2
     &     - 25*zb31*zb14*zaba1342*zdiff12x34**2 + 48*zb31*zab234*st34*
     &    zdiff12x34**2 + 31*zb31*zab234*st14*zdiff12x34**2 - 60*zb31*
     &    zab234*st23*zdiff12x34**2 - 21*st24*zba342*zb14*zdiff12x34**2
     &     - 29*st24*zb31*zab234*zdiff12x34**2 - 12*zab231*zab234*zb32*
     &    zdiff12x34**2 + 78*st13*zb31*zab234*zdiff12x34**2 - 48*zb34*
     &    zab231*st34*zdiff12x34**2 + 78*zb34*zab231*st23*zdiff12x34**2
     &     - 20*zb34*zab231*st24*zdiff12x34**2 - 228*zb34*st13*zab231*
     &    zdiff12x34**2 - 11*zab241*zb31*zab134*zdiff12x34**2 - 6*
     &    zab241*zb34*st14*zdiff12x34**2 + 66*zab241*zb34*st24*
     &    zdiff12x34**2 - 66*zab241*zb34*st13*zdiff12x34**2 )
      res = res + Gram12x3x4**(-1)*Gram12x3**(-1)*za12**(-1) * ( 8*
     &    zb34*zaba2342*zdiff12x34**2 )
      res = res + Gram12x3x4**(-1)*Gram12x3**(-1)*zb12**(-1) * ( 36*
     &    zb31*zb14*st34*zdiff12x34**2 - 80*zb34*zbab1341*zdiff12x34**2
     &     )
      res = res + Gram12x3x4**(-1)*za12**(-1)*zb12**(-1) * ( 528*
     &    zba341*zaba2342*zbab1341*zb24 + 144*st23*za34*zbab1342*
     &    zaba2342 + 288*st23*za34*zaba1342*zbab1341 - 96*st23**2*za32*
     &    st14*zba134 - 48*zb14*zbab1342*zba341*zaba2342 - 240*zab134*
     &    zaba2342*zbab1341*zb32 + 48*zba342*zbab1342*zaba2342*zb24 - 
     &    432*zba342*zaba1342*zbab1341*zb24 - 384*zba342*zb14*zbab1341*
     &    zaba1341 - 96*zba342*zb14*st14**2*st34 - 108*zba342*zb14*
     &    st14**3 + 480*zba342*zb14*st23*st14*st34 - 32*zba342*zb14*
     &    st23*st14**2 - 192*zba342*zb14*st23**2*st14 - 144*zba342*
     &    zab134*st14*zbab1341 + 240*zba342*zab134*st23*zbab1341 - 144*
     &    zab234*zba341*st14*zbab1341 + 288*zab234*zbab1342*zaba2342*
     &    zb32 + 528*zab234*zaba1342*zbab1341*zb32 - 240*zab234*st23*
     &    zba341*zbab1341 - 48*zab234*zba342*zab142*zbab1341 - 768*
     &    zab234*zba342*zbab1342*st14 + 192*zb31*st14*zaba2342*st34*
     &    zb24 + 120*zb31*st14**2*zaba2342*zb24 + 464*zb31*zb14*st14*
     &    zaba2342*zab142 )
      res = res + Gram12x3x4**(-1)*za12**(-1)*zb12**(-1) * ( 144*zb31
     &    *zb14*st23*zaba2342*zab132 - 144*zb31*zb14*st23**2*zaba1342
     &     - 96*zb31*zab134*zaba1342*zbab1341 + 432*zb31*zab234*
     &    zbab1341*zaba1341 + 336*zb31*zab234*zaba2342*zbab2342 + 96*
     &    zb31*zab234*st14**2*st34 + 20*zb31*zab234*st14**3 + 336*zb31*
     &    zab234*zaba1342*zbab1342 - 336*zb31*zab234*st23*st14*st34 + 
     &    72*zb31*zab234*st23*st14**2 + 96*zb31*zab234*st23**2*st34 + 
     &    96*zb31*zab234*st23**2*st14 - 48*zb31*zab234*st23**3 - 192*
     &    st24*zba342*zb14*st14*st34 - 132*st24*zba342*zb14*st14**2 - 
     &    256*st24*zba342*zb14*st23*st14 - 48*st24*zba342*zb14*st23**2
     &     - 1440*st24*zba342*zab134*zbab1341 + 912*st24*zab234*zba341*
     &    zbab1341 + 144*st24*zab234*zba342*zbab1342 + 288*st24*zb31*
     &    zaba2342*st34*zb24 + 288*st24*zb31*st14*zaba2342*zb24 + 48*
     &    st24*zb31*st23*zaba2342*zb24 + 816*st24*zb31*zb14*zaba2342*
     &    zab132 - 96*st24*zb31*zab234*st14*st34 - 436*st24*zb31*zab234
     &    *st14**2 )
      res = res + Gram12x3x4**(-1)*za12**(-1)*zb12**(-1) * (  - 336*
     &    st24*zb31*zab234*st23*st14 + 96*st24*zb31*zab234*st23**2 - 96
     &    *st24**2*zba342*zb14*st34 + 60*st24**2*zba342*zb14*st14 - 8*
     &    st24**2*zb31*zaba2342*zb24 - 288*st24**2*zb31*zab234*st34 - 
     &    52*st24**2*zb31*zab234*st14 + 192*st24**2*zb31*zab234*st23 + 
     &    84*st24**3*zba342*zb14 + 116*st24**3*zb31*zab234 - 192*zab231
     &    *zab134*zba341*zbab1341 - 384*zab231*zba342*zab134*zbab1342
     &     + 336*zab231*zab234*zbab1342*zba341 - 48*zab231*zab234*st23*
     &    st34*zb32 + 48*zab231*zab234*st23**2*zb32 - 96*zab231*zb31*
     &    zab134*st23*st34 - 96*zab231*st24*zab234*st23*zb32 + 48*
     &    zab231*st24**2*zab234*zb32 + 48*st13*za34*zaba1342*zbab1341
     &     + 100*st13*zba342*zb14*st14**2 - 96*st13*zba342*zab134*
     &    zbab1341 + 288*st13*zab234*zba341*zbab1341 + 48*st13*zab234*
     &    zba342*zbab1342 - 24*st13*zb31*st14*zaba2342*zb24 - 432*st13*
     &    zb31*zab234*st14**2 + 240*st13*zb31*zab234*st23*st34 + 96*
     &    st13*st24*st23*za32*zba134 )
      res = res + Gram12x3x4**(-1)*za12**(-1)*zb12**(-1) * (  - 360*
     &    st13*st24*zba342*zb14*st14 - 624*st13*st24*zb31*zaba2342*zb24
     &     - 480*st13*st24*zb31*zab234*st14 - 96*st13*st24*zb31*zab234*
     &    st23 + 52*st13*st24**2*zba342*zb14 + 408*st13*st24**2*zb31*
     &    zab234 - 96*st13*zab231*st34*za14*zab341 - 48*st13*zab231*
     &    st23*za14*zab341 + 192*st13*zab231*zb14*zba341*st34 - 192*
     &    st13*zab231*zab234*st34*zb32 - 192*st13*zab231*zb31*zab134*
     &    st34 - 144*st13*zab231*zb31*zab134*st23 - 192*st13**2*zba342*
     &    zb14*st34 + 144*st13**2*zb31*zab234*st14 + 96*st13**2*zb31*
     &    zab234*st23 + 48*st13**2*st24*za32*zba134 + 72*st13**2*st24*
     &    zba342*zb14 - 24*st13**2*zab231*zb31*zab134 + 24*st13**3*zb31
     &    *zab234 + 144*zb34*zaba2342*zab132*zbab1341 + 288*zb34*
     &    zaba2342*zab142*zbab1341 - 384*zb34*zbab1342*st14*zaba2342 + 
     &    48*zb34*zaba1342*st14*zbab1341 - 384*zb34*st23*zbab1342*
     &    zaba2342 - 816*zb34*st23*zaba1342*zbab1341 + 144*zb34*st24*
     &    zbab1342*zaba2342 )
      res = res + Gram12x3x4**(-1)*za12**(-1)*zb12**(-1) * ( 384*zb34
     &    *st24*zaba1342*zbab1341 - 696*zb34*zab231*zbab1341*zaba1341
     &     - 432*zb34*zab231*zaba2342*zbab2342 - 1440*zb34*zab231*
     &    zaba1342*zbab1342 - 48*zb34*zab231*st23**2*st34 - 264*zb34*
     &    zab231*st24**2*st23 + 80*zb34*zab231*st24**3 + 672*zb34*st13*
     &    zbab1342*zaba2342 + 72*zb34*st13*zaba1342*zbab1341 + 72*zb34*
     &    st13*zab231*st23*st34 + 480*zb34*st13*zab231*st24**2 + 216*
     &    zb34*st13**2*zab231*st34 + 48*zb34*st13**2*zab231*st23 + 192*
     &    zab241*zab134*zba341*zbab1341 + 1440*zab241*zba342*zab134*
     &    zbab1342 - 96*zab241*zab234*zbab1342*zba341 - 144*zab241*
     &    zab234*zba342*zbab2342 + 72*zab241*st24*zba342*st14*zb24 + 
     &    120*zab241*st13*zb31*zab134*st14 + 96*zab241*st13*st24*zb31*
     &    zab134 - 144*zab241*st13**2*zb31*zab134 - 48*zab241*zb34*
     &    zbab1341*zaba1341 + 96*zab241*zb34*zaba2342*zbab2342 + 24*
     &    zab241*zb34*st14**3 - 48*zab241*zb34*zaba1342*zbab1342 - 216*
     &    zab241*zb34*st24*st14**2 )
      res = res + Gram12x3x4**(-1)*za12**(-1)*zb12**(-1) * (  - 504*
     &    zab241*zb34*st24**2*st14 - 264*zab241*zb34*st24**3 + 164*
     &    zab241*zb34*st13*st14**2 + 1000*zab241*zb34*st13*st24*st14 + 
     &    628*zab241*zb34*st13*st24**2 + 912*zab241*zb34*st13**2*st14
     &     + 1440*zab241*zb34*st13**2*st24 - 72*zab241**2*st24*zba341*
     &    zb24 )
      res = res + Gram12x3x4**(-1)*za12**(-1) * ( 144*st23*za24*za32*
     &    st34**2 + 48*st23**2*za24*za32*st34 - 144*zba342*zaba2342*
     &    st34*zb24 + 336*zba342*st14*zaba2342*zb24 + 96*zba342*st23*
     &    zaba2342*zb24 - 144*zba342*zb14*zaba1342*st14 - 96*zab234*
     &    zaba2342*st34*zb32 - 192*zab234*zba342*st14*st34 - 96*zab234*
     &    zba342*st14**2 + 48*zab234*zba342*st23*st14 + 96*zab234*
     &    zba342*st23**2 + 168*zb31*zb14*zaba2342*zaba1341 - 48*st24*
     &    zba342*zaba2342*zb24 + 48*st24*zab234*zba342*st23 - 464*
     &    zab231*zba342*zab134*st23 - 96*zab231*zb31*zab134*zaba1342 - 
     &    768*zab231*st24*zba342*zab134 + 96*st13*zab234*zaba2342*zb32
     &     + 528*st13*zab234*zba342*st14 + 464*st13*zab234*zba342*st23
     &     + 816*st13*st24*zab234*zba342 - 192*zb12*zab234*zba342*
     &    zaba1342 + 96*zb34*st24*st14*zaba2342 + 16*zb34*st24**2*
     &    zaba2342 - 408*zb34*st13*st14*zaba2342 - 432*zb34*st13*st24*
     &    zaba2342 + 48*zb34*zb12*zaba1342*zaba2342 - 336*zab241*zba341
     &    *zaba2342*zb24 )
      res = res + Gram12x3x4**(-1)*za12**(-1) * (  - 48*zab241*zba342*
     &    zaba1342*zb24 - 480*zab241*zab231*zab134*zba341 + 336*zab241*
     &    zb34*zaba2342*zab142 + 48*zab241*zb34*zaba1342*st14 + 96*
     &    zab241*zb34*st13*zaba1342 + 96*zab241**2*zab134*zba341 )
      res = res + Gram12x3x4**(-1)*zb12**(-1) * ( 48*za24*za32*
     &    zbab1342**2 + 144*st23*za34*st34*zbab1341 - 48*st23*za34*st14
     &    *zbab1341 + 48*st23**2*za34*zbab1341 + 144*zb14*zba341*st14*
     &    zbab1341 - 120*zb14*st23*zba341*zbab1341 - 96*zba342*st14*
     &    zbab1341*zb24 + 240*zba342*st23*zbab1341*zb24 - 48*zba342*
     &    zb14*zab132*zbab1341 + 272*zba342*zb14*zbab1342*st14 - 1056*
     &    zba342*zb14*st23*zbab1342 - 720*zab234*st34*zbab1341*zb32 - 
     &    240*zab234*st14*zbab1341*zb32 - 96*zab234*st23*zbab1341*zb32
     &     + 1320*zb31*zbab1342*zaba2342*zb24 - 336*zb31*zb14*zaba2342*
     &    zbab2342 - 480*zb31*zb14*zaba1342*zbab1342 - 192*zb31*zb14*
     &    st23*st34**2 + 32*zb31*zab134*st23*zbab1341 + 160*zb31*zab234
     &    *zab132*zbab1341 + 1392*zb31*zab234*zab142*zbab1341 + 240*
     &    zb31*zab234*zbab1342*st34 - 1200*zb31*zab234*zbab1342*st14 + 
     &    96*zb31*zab234*st23*zbab1342 - 352*st24*zb14*zba341*zbab1341
     &     - 144*st24*zba342*zbab1341*zb24 + 144*st24*zba342*zb14*
     &    zbab1342 )
      res = res + Gram12x3x4**(-1)*zb12**(-1) * (  - 240*st24*zab234*
     &    zbab1341*zb32 + 648*st24*zb31*zab134*zbab1341 - 936*st24*zb31
     &    *zab234*zbab1342 - 240*zab231*za34*zbab1342*st34 + 96*zab231*
     &    zab234*zbab1342*zb32 - 384*zab231*zb31*zab134*zbab1342 + 48*
     &    zab231**2*za34*zbab2342 + 48*st13*za32*zbab1342*zba134 + 24*
     &    st13*zb14*zba341*zbab1341 - 192*st13*zba342*zbab1341*zb24 + 
     &    624*st13*zba342*zb14*zbab1342 - 192*st13*zb31*zab134*zbab1341
     &     + 480*st13*zb31*zab234*zbab1342 + 48*za12*zbab1341*zba234*
     &    zab341 - 144*za12*zb31*st34*zbab1341*zb24 + 240*zb34*st14*
     &    st34*zbab1341 + 80*zb34*st14**2*zbab1341 + 456*zb34*st23*st34
     &    *zbab1341 - 48*zb34*st23*st14*zbab1341 + 48*zb34*st23**2*
     &    zbab1341 + 304*zb34*st24*st14*zbab1341 + 672*zb34*st24*st23*
     &    zbab1341 + 480*zb34*zab231*zbab1342*st34 - 96*zb34*zab231*
     &    st23*zbab1342 - 144*zb34*zab231*st24*zbab1342 + 936*zb34*st13
     &    *st14*zbab1341 - 2232*zb34*st13*st24*zbab1341 - 48*zab241*
     &    za32*zbab2342*zba134 )
      res = res + Gram12x3x4**(-1)*zb12**(-1) * ( 96*zab241*zba342*
     &    zbab1342*zb24 + 1032*zab241*zb31*zab234*zbab2342 + 48*zab241*
     &    st13*za34*zbab1342 - 16*zab241*zb34*zab142*zbab1341 + 832*
     &    zab241*zb34*zbab1342*st14 + 688*zab241*zb34*st24*zbab1342 + 
     &    3120*zab241*zb34*st13*zbab1342 - 48*zab241**2*zb34*zbab2342 )
      res = res + Gram12x3x4**(-1) * ( 384*zab234*zba342*zbab1342 )
      res = res + Gram12x3x4**(-1)*zdiff12x4*Gram12x3**(-1)*za12**(-1)
     & *zb12**(-1) * ( 96*zba342*zb14*st23*st14**2 - 12*zba342*zb14*
     &    st23**3 + 12*zb31*st23*st14*zaba2342*zb24 + 12*zb31*st23**2*
     &    zaba2342*zb24 + 96*zb31*zab234*st14*zdiff12x34 + 24*zb31*
     &    zab234*st23*st14**2 - 12*zb31*zab234*st23**3 + 12*st24*zb31*
     &    zab234*st23*st14 + 12*st24*zb31*zab234*st23**2 + 48*st24**2*
     &    zb31*zab234*st23 - 48*zab231*zab234*zb32*zdiff12x34 + 72*st13
     &    *zb31*zab234*st14**2 - 96*st13*st24*zba342*zb14*st14 - 48*
     &    st13*st24*zb31*zaba2342*zb24 - 24*st13*st24*zb31*zab234*st14
     &     + 48*st13*st24*zb31*zab234*st23 + 96*st13*st24**2*zb31*
     &    zab234 - 36*st13**2*zba342*zb14*st14 + 36*st13**2*zb31*zab234
     &    *st23 - 72*st13**2*st24*zba342*zb14 + 24*st13**2*st24*zb31*
     &    zab234 + 24*st13**3*zb31*zab234 - 24*zb34*zab231*st23*
     &    zdiff12x34 + 12*zb34*zab231*st23**3 - 48*zb34*zab231*st24**2*
     &    st23 - 6*zb34*st13*zab231*st23**2 - 36*zb34*st13*zab231*st24*
     &    st23 )
      res = res + Gram12x3x4**(-1)*zdiff12x4*Gram12x3**(-1)*za12**(-1)
     & *zb12**(-1) * (  - 96*zb34*st13*zab231*st24**2 - 48*zb34*
     &    st13**2*zab231*st23 - 36*zb34*st13**2*zab231*st24 - 30*zb34*
     &    st13**3*zab231 - 96*zab241*st13*zb31*zab134*st14 + 48*zab241*
     &    zb34*st13*zdiff12x34 + 36*zab241*zb34*st13**2*st14 + 24*
     &    zab241*zb34*st13**2*st24 - 12*zab241*zb34*st13**3 )
      res = res + Gram12x3x4**(-1)*zdiff12x4*Gram12x3**(-1)*za12**(-1)
     &  * ( 24*zba342*st23*zaba2342*zb24 - 96*zba342*zb14*zaba1342*st14
     &     - 96*zab234*zba342*st14**2 + 24*zab234*zba342*st23**2 + 48*
     &    zb31*zb14*zaba2342*zaba1341 - 96*zb31*zb14*zaba1342**2 + 24*
     &    st24*zab234*zba342*st23 + 24*st13*zab234*zba342*st14 + 48*
     &    st13*zab234*zba342*st23 + 48*st13*st24*zab234*zba342 + 24*
     &    st13**2*zab234*zba342 - 24*zb34*st13*st14*zaba2342 - 48*zb34*
     &    st13*st24*zaba2342 + 96*zab241**2*zab134*zba341 )
      res = res + Gram12x3x4**(-1)*zdiff12x4*Gram12x3**(-1)*zb12**(-1)
     &  * ( 48*zb14*st23*zba341*zbab1341 - 96*zba342*st14*zbab1341*zb24
     &     + 48*zba342*st23*zbab1341*zb24 + 48*zab234*st23*zbab1341*
     &    zb32 - 48*zb31*zbab1342*zaba2342*zb24 + 24*zb31*zb14*st23*
     &    zdiff12x34 + 6*zb31*zb14*st23**2*st14 + 48*zb31*zab134*st23*
     &    zbab1341 + 48*zb31*zab234*zbab1342*st14 + 96*st24*zab234*
     &    zbab1341*zb32 - 6*st24*zb31*zb14*st23**2 + 96*st24*zb31*
     &    zab134*zbab1341 + 48*st24*zb31*zab234*zbab1342 + 48*st13*zb14
     &    *zba341*zbab1341 - 24*st13*zba342*zbab1341*zb24 + 48*st13*
     &    zab234*zbab1341*zb32 + 48*st13*zb31*zab134*zbab1341 - 12*st13
     &    *st24*zb31*zb14*st23 + 6*st13**2*zb31*zb14*st14 + 6*st13**2*
     &    st24*zb31*zb14 + 24*za12*zb31*st23*zbab1341*zb24 - 48*za12*
     &    zb31*zb14*st23*zbab1342 - 12*za12*st13*zb31*zbab1341*zb24 - 
     &    48*zb34*st23*st14*zbab1341 - 6*zb34*st23**2*zbab1341 - 72*
     &    zb34*st24*st14*zbab1341 - 48*zb34*st24*st23*zbab1341 - 96*
     &    zb34*zab231*st24*zbab1342 )
      res = res + Gram12x3x4**(-1)*zdiff12x4*Gram12x3**(-1)*zb12**(-1)
     &  * (  - 48*zb34*st13*st14*zbab1341 + 24*zb34*st13*st23*zbab1341
     &     - 72*zb34*st13*zab231*zbab1342 - 42*zb34*st13**2*zbab1341 + 
     &    72*zab241*zb34*zbab1342*st14 - 72*zab241*zb34*st13*zbab1342 )
      res = res + Gram12x3x4**(-1)*zdiff12x4*Gram12x3**(-1) * ( 12*zb31
     &    *st23*zaba2342*zb24 - 12*zb31*zab234*st23*st14 - 24*zab231*
     &    zab234*st23*zb32 - 24*zab231*zb31*zab134*st23 + 12*st13*st24*
     &    zb31*zab234 - 24*st13*zab231*zab234*zb32 - 24*st13*zab231*
     &    zb31*zab134 - 24*zb12*zab234*zba342*st23 - 24*zb12*zab231*
     &    zba342*zab134 - 48*za12*zab234*zbab1341*zb32 - 24*za12*zb31*
     &    zab134*zbab1341 + 72*za12*zb31*zab234*zbab1342 + 12*zb34*
     &    zab231*st23**2 + 24*zb34*st13*zab231*st23 + 12*zb34*st13**2*
     &    zab231 + 24*zb34*zb12*st23*zaba2342 + 24*zb34*zb12*zab231*
     &    zaba1342 + 48*zb34*za12*st23*zbab1341 - 48*zb34*za12*zab231*
     &    zbab1342 )
      res = res + Gram12x3x4**(-1)*zdiff12x4**2*Gram12x3**(-1)*
     & za12**(-1) * (  - 24*st23*za24*za32 - 24*st13*za24*za32 )
      res = res + Gram12x3x4**(-1)*zdiff12x4**2*Gram12x3**(-1)*
     & zb12**(-1) * ( 24*zb31*zb14*st23 + 24*st13*zb31*zb14 )
      res = res + Gram12x3x4**(-1)*zdiff12x4**2*Gram12x3**(-1) * ( 48*
     &    zba342*zb14 - 60*zb31*zab234 + 48*zab231*za34 + 12*za12*zb31*
     &    zb14 + 120*zb34*zab231 - 24*zab241*zb34 )
      res = res + Gram12x3**(-2)*za12**(-1)*zb12**(-1) * (  - 18*
     &    zba342*zb14*st23**4 - 144*zb31*zb14*st23**2*zaba2342*zab132
     &     - 36*zab231*zb14*st23**3*zba341 + 36*zab231*zab234*st23**3*
     &    zb32 - 288*zab231*zb31*zb14*st23**2*zaba1341 + 36*zab231*zb31
     &    *zab134*st23**3 - 120*st13*zba342*zb14*st23**3 + 288*st13*
     &    st24*zb31*zb14*zaba2342*zab142 - 84*st13*st24*zb31*zab234*
     &    st23**2 - 288*st13*st24**2*zb31*zab234*st14 + 180*st13*zab231
     &    *zb14*st23**2*zba341 + 108*st13*zab231*zab234*st23**2*zb32 + 
     &    108*st13*zab231*zb31*zab134*st23**2 - 288*st13*zab231*st24**2
     &    *zb14*zba341 - 456*st13**2*zba342*zb14*st23**2 - 144*st13**2*
     &    zb31*zb14*zaba2342*zab132 - 168*st13**2*st24*zb31*zab234*st23
     &     - 108*st13**2*zab231*zb14*st23*zba341 + 108*st13**2*zab231*
     &    zab234*st23*zb32 + 108*st13**2*zab231*zb31*zab134*st23 - 48*
     &    st13**3*zba342*zb14*st23 - 84*st13**3*st24*zb31*zab234 - 36*
     &    st13**3*zab231*zb14*zba341 + 36*st13**3*zab231*zab234*zb32 + 
     &    36*st13**3*zab231*zb31*zab134 )
      res = res + Gram12x3**(-2)*za12**(-1)*zb12**(-1) * ( 18*st13**4
     &    *zba342*zb14 - 18*zb34*zab231*st23**4 + 18*zb34*zab231*st24*
     &    st23**3 - 72*zb34*st13*zab231*st23**3 + 156*zb34*st13*zab231*
     &    st24*st23**2 - 108*zb34*st13**2*zab231*st23**2 + 252*zb34*
     &    st13**2*zab231*st24*st23 - 72*zb34*st13**3*zab231*st23 + 108*
     &    zb34*st13**3*zab231*st24 - 18*zb34*st13**4*zab231 + 288*
     &    zab241*zb34*st13**2*st24**2 - 6*zab241*zb34*st13**4 )
      res = res + Gram12x3**(-2)*za12**(-1) * ( 36*zab234*zba342*
     &    st23**3 + 108*zab231*zab234*st23**2*zba341 + 108*st13*zab231*
     &    zab234*st23*zba341 + 36*st13**2*zab231*zab234*zba341 - 576*
     &    zb12*zba342*zab134*st14*zaba2342 - 18*zb34*st23**3*zaba2342
     &     - 24*zb34*st13*st23**2*zaba2342 + 576*zab241*zb12*zab134*
     &    zba341*zaba2342 )
      res = res + Gram12x3**(-2)*zb12**(-1) * (  - 36*zab234*st23**2*
     &    zbab1341*zb32 + 912*zb31*zaba2342*zab142*zbab1341*zb24 - 912*
     &    zb31*zbab1342*st14*zaba2342*zb24 + 288*zb31*zab134*st23**2*
     &    zbab1341 + 36*zb31*zab234*st23**2*zbab1342 + 36*st13*zab234*
     &    st23*zbab1341*zb32 - 36*st13*zb31*zb14*st23**3 - 36*st13*zb31
     &    *zab234*st23*zbab1342 - 18*st13*st24*zb31*zb14*st23**2 + 36*
     &    st13**2*zab234*zbab1341*zb32 - 72*st13**2*zb31*zb14*st23**2
     &     - 36*st13**2*zb31*zab234*zbab1342 - 36*st13**2*st24*zb31*
     &    zb14*st23 - 36*st13**3*zb31*zb14*st23 - 18*st13**3*st24*zb31*
     &    zb14 + 18*za12*zb31*st23**2*zbab1341*zb24 - 144*za12*zb31*
     &    zb14*st23*zbab1342*st14 - 36*za12*zb31*zb14*st23**2*zbab1342
     &     + 72*za12*st24*zb31*st14*zbab1341*zb24 - 72*za12*st24*zb31*
     &    zb14*zbab1342*st14 - 72*za12*st24**2*zb31*zb14*zbab1342 + 36*
     &    za12*st13*zb31*st23*zbab1341*zb24 - 72*za12*st13*zb31*zb14*
     &    st23*zbab1342 + 144*za12*st13*st24*zb31*zbab1341*zb24 + 18*
     &    za12*st13**2*zb31*zbab1341*zb24 )
      res = res + Gram12x3**(-2)*zb12**(-1) * (  - 36*za12*st13**2*
     &    zb31*zb14*zbab1342 + 144*za12**2*zb31*zb14*zbab2342*zbab1341
     &     - 108*zb34*st23**3*zbab1341 + 288*zb34*st24*st23*st14*
     &    zbab1341 - 492*zb34*st13*st23**2*zbab1341 + 96*zb34*st13*st24
     &    *st14*zbab1341 - 84*zb34*st13**2*st23*zbab1341 + 12*zb34*
     &    st13**3*zbab1341 + 72*zab241*za12*st24*zb31*zb14*zbab2342 - 
     &    96*zab241*zb34*st13*zbab1342*st14 - 288*zab241*zb34*za12*
     &    zbab1342**2 )
      res = res + Gram12x3**(-2) * (  - 18*zb31*st23**2*zaba2342*zb24
     &     + 72*st24*zba342*zb14*st23*st14 - 72*st24*zb31*zb14*zaba2342
     &    *zab142 - 36*st13*zb31*st23*zaba2342*zb24 - 18*st13**2*zb31*
     &    zaba2342*zb24 - 144*zb12*zba342*zb14*zaba2342*zab142 - 36*
     &    zb12*zab234*zba342*st23**2 + 72*zb12*st24*zb14*zba341*
     &    zaba2342 - 72*zb12*st13*zab234*zba342*st23 - 36*zb12*st13**2*
     &    zab234*zba342 - 72*za12*zba342*zb14*zbab1342*st14 - 72*za12*
     &    zab234*st23*zbab1341*zb32 + 72*za12*zb31*zab234*st23*zbab1342
     &     - 72*za12*st24*zba342*zb14*zbab1342 - 144*za12*st24*zab234*
     &    zbab1341*zb32 + 144*za12*st24*zb31*zab234*zbab1342 - 72*za12*
     &    st13*zab234*zbab1341*zb32 + 72*za12*st13*zb31*zab234*zbab1342
     &     + 144*za12*zb12*zab234*zba342*zbab1342 - 288*zb34*zbab1342*
     &    st14*zaba2342 + 18*zb34*zab231*st23**3 - 18*zb34*zab231*st24*
     &    st23**2 - 36*zb34*st13*zab231*st24*st23 - 54*zb34*st13**2*
     &    zab231*st23 - 18*zb34*st13**2*zab231*st24 - 36*zb34*st13**3*
     &    zab231 )
      res = res + Gram12x3**(-2) * ( 72*zb34*za12*st23**2*zbab1341 - 72
     &    *zb34*za12*zab231*st23*zbab1342 + 72*zb34*za12*st13*st23*
     &    zbab1341 + 216*zb34*za12*st13*st24*zbab1341 - 72*zb34*za12*
     &    st13*zab231*zbab1342 + 72*zab241*st24**2*zb31*zab134 + 144*
     &    zab241*za12*zb31*zab134*zbab1342 - 72*zab241*zb34*st13*
     &    st24**2 + 72*zab241*zb34*za12*zbab1342*st14 - 216*zab241*zb34
     &    *za12*st13*zbab1342 )
      res = res + Gram12x3**(-1)*za12**(-1)*zb12**(-1) * (  - 192*
     &    za34*zbab1342*zaba2342 - 192*za34*zaba1342*zbab1341 - 192*
     &    zba342*zb14*st23*st34 - 288*zba342*zb14*st23*st14 + 480*
     &    zba342*zb14*st23**2 + 192*zb31*zaba2342*st34*zb24 + 672*zb31*
     &    st14*zaba2342*zb24 - 792*zb31*st23*zaba2342*zb24 + 720*zb31*
     &    zb14*zaba2342*zab132 - 672*zb31*zb14*zaba2342*zab142 + 192*
     &    zb31*zb14*zaba1342*st34 + 144*zb31*zb14*zaba1342*st14 - 240*
     &    zb31*zb14*st23*zaba1342 - 336*zb31*zab234*st23*st14 - 24*zb31
     &    *zab234*st23**2 - 192*st24*zb31*zab234*st34 + 408*st24*zb31*
     &    zab234*st23 - 192*zab231*za24*st34*zab342 - 192*zab231*zab234
     &    *st34*zb32 + 240*zab231*zab234*st23*zb32 - 192*st13*za24*st34
     &    *zab341 - 192*st13*zba342*zb14*st34 - 192*st13*zba342*zb14*
     &    st23 + 264*st13*zb31*zb14*zaba1342 - 192*st13*zb31*zab234*
     &    st34 - 840*st13*zb31*zab234*st14 - 192*st13*zb31*zab234*st23
     &     + 288*st13*st24*zba342*zb14 - 192*st13*st24*zb31*zab234 + 
     &    144*st13*zab231*zb14*zba341 )
      res = res + Gram12x3**(-1)*za12**(-1)*zb12**(-1) * ( 240*st13*
     &    zab231*zab234*zb32 - 720*st13**2*zba342*zb14 - 168*st13**2*
     &    zb31*zab234 - 192*zb34*zbab1342*zaba2342 - 192*zb34*zaba1342*
     &    zbab1341 + 192*zb34*zab231*st23*st34 - 48*zb34*zab231*st23**2
     &     + 192*zb34*st13*zab231*st34 + 48*zb34*st13**2*zab231 - 144*
     &    zab241*zb31*zb14*zaba1341 - 192*zab241*zb31*zab134*st34 )
      res = res + Gram12x3**(-1)*za12**(-1) * (  - 384*zba342*zb14*
     &    zaba1342 + 144*zab234*zba342*st23 - 144*zb31*zab134*zaba2342
     &     + 144*st13*zab234*zba342 + 192*zb34*zaba2342*st34 + 672*zb34
     &    *st14*zaba2342 - 912*zb34*st23*zaba2342 - 624*zb34*st13*
     &    zaba2342 )
      res = res + Gram12x3**(-1)*zb12**(-1) * ( 288*zba342*zb14*
     &    zbab1342 - 1152*zab234*zbab1341*zb32 - 144*zb31*zb14*st23*
     &    st34 - 464*zb31*zb14*st23*st14 - 48*zb31*zb14*st23**2 - 120*
     &    zb31*zab134*zbab1341 + 384*zb31*zab234*zbab1342 + 48*st13*
     &    zb31*zb14*st23 + 536*st13*st24*zb31*zb14 - 48*st13**2*zb31*
     &    zb14 + 1064*za12*zb31*zbab1341*zb24 - 528*za12*zb31*zb14*
     &    zbab1342 + 672*zb34*st23*zbab1341 - 96*zb34*zab231*zbab1342
     &     - 48*zb34*st13*zbab1341 )
      res = res + Gram12x3**(-1) * (  - 432*zba342*zb14*st14 + 392*
     &    zba342*zb14*st23 - 160*zb31*zaba2342*zb24 + 544*zb31*zab234*
     &    st14 + 768*zb31*zab234*st23 + 336*st24*zba342*zb14 + 664*st24
     &    *zb31*zab234 + 96*zab231*zab234*zb32 + 1056*st13*zba342*zb14
     &     - 1536*st13*zb31*zab234 - 240*zb12*zab234*zba342 - 1128*zb34
     &    *zab231*st23 + 3984*zb34*st13*zab231 - 136*zb34*zb12*zaba2342
     &     + 1280*zb34*za12*zbab1341 + 96*zab241*zb34*st14 - 1056*
     &    zab241*zb34*st24 )
      res = res + za12**(-1)*zb12**(-1) * ( 192*za32*zba134 + 768*
     &    zba342*zb14 + 1440*zb31*zab234 - 2208*zb34*zab231 + 768*
     &    zab241*zb34 )
      res = res + za12**(-1) * (  - 192*za24*za32 )
      res = res + zdiff21*Gram12x3x4**(-2)*za12**(-1)*zb12**(-1) * ( 
     &    48*zbab1342*zba341*zaba2342*st34*zb24 + 96*zbab1342*zba341*
     &    st14*zaba2342*zb24 - 48*zaba1342*zba341*st34*zbab1341*zb24 - 
     &    48*zaba1342*zba341*st14*zbab1341*zb24 - 24*st23*zaba2342*
     &    st34**2*zb24*zb32 + 48*st23*zbab1342*zba341*zaba2342*zb24 + 
     &    120*st23*zaba1342*zba341*zbab1341*zb24 + 48*zb14*zba341*st34*
     &    zbab1341*zaba1341 + 48*zb14*zbab1342*zba341*zaba2342*zab142
     &     + 48*zb14*st23*zba341*zbab1341*zaba1341 - 24*zb14*st23*
     &    zba341*st14**2*st34 - 24*zb14*st23**2*zba341*st34**2 + 24*
     &    zab134*st23*zba341*st34*zbab1341 - 72*zab134*st23*zba341*st14
     &    *zbab1341 + 24*zab134*st23*zaba1342*zbab1341*zb32 - 48*zab134
     &    *st23**2*zba341*zbab1341 + 96*zba342*st34*zbab1341*zb24*
     &    zaba1341 - 24*zba342*zaba2342*zbab2342*st34*zb24 + 24*zba342*
     &    st14*zbab1341*zb24*zaba1341 + 24*zba342*st14*zaba2342*
     &    zbab2342*zb24 - 96*zba342*zaba1342*zab132*zbab1341*zb24 - 48*
     &    zba342*zaba1342*zbab1342*st14*zb24 )
      res = res + zdiff21*Gram12x3x4**(-2)*za12**(-1)*zb12**(-1) * ( 
     &     - 48*zba342*st23*zbab1341*zb24*zaba1341 + 24*zba342*st23*
     &    zaba2342*zbab2342*zb24 - 24*zba342*st23**2*st14*st34*zb24 - 
     &    48*zba342*zb14*zab142*zbab1341*zaba1341 + 48*zba342*zb14*
     &    zbab1342*st34*zaba1341 + 48*zba342*zb14*zaba1342*st14*
     &    zbab2342 - 24*zba342*zb14*zaba1342*zbab1342*zab142 - 48*
     &    zba342*zb14*st23*zbab1342*zaba1341 - 144*zba342*zab134*st34*
     &    zab142*zbab1341 - 24*zba342*zab134*st14*zab142*zbab1341 + 48*
     &    zba342*zab134*zbab1342*st14*st34 + 24*zba342*zab134*st23*
     &    zbab1342*st14 - 24*zba342*zab134*st23**2*zbab1342 - 24*zab234
     &    *zaba2342*zbab2342*st34*zb32 - 72*zab234*zba341*st34*zab132*
     &    zbab1341 + 96*zab234*zba341*st34*zab142*zbab1341 - 24*zab234*
     &    zba341*st14*zab142*zbab1341 - 96*zab234*zbab1342*zba341*st14*
     &    st34 + 24*zab234*zbab1342*zba341*st14**2 + 48*zab234*zaba1342
     &    *zbab1342*st34*zb32 + 24*zab234*st23*zaba2342*zbab2342*zb32
     &     - 24*zab234*st23*zbab1342*zba341*st34 )
      res = res + zdiff21*Gram12x3x4**(-2)*za12**(-1)*zb12**(-1) * ( 
     &    24*zab234*st23*zbab1342*zba341*st14 + 120*zab234*st23*
     &    zaba1342*zbab1342*zb32 - 24*zab234*st23**2*st34**2*zb32 - 24*
     &    zab234*st23**2*st14*st34*zb32 + 72*zab234*zba342*zab132**2*
     &    zbab1341 - 144*zab234*zba342*zab142*zab132*zbab1341 + 48*
     &    zab234*zba342*st14*zbab2342*st34 + 96*zab234*zba342*st14**2*
     &    zbab2342 - 120*zab234*zba342*zbab1342*st34*zab132 - 48*zab234
     &    *zba342*zbab1342*st14*zab142 - 24*zab234*zba342*st23*zbab2342
     &    *st34 - 24*zab234*zba342*st23*st14*zbab2342 - 24*zab234*
     &    zba342*st23*zbab1342*zab132 - 48*zb31*zab134*zaba1342*zab132*
     &    zbab1341 - 24*zb31*zab134*st23**2*st34**2 - 24*zb31*zab134*
     &    st23**2*st14*st34 + 48*zb31*zab234*zab132*zbab1341*zaba1341
     &     - 24*st24*zaba2342*st34**2*zb24*zb32 + 24*st24*st14*zaba2342
     &    *st34*zb24*zb32 + 24*st24*zbab1342*zba341*zaba2342*zb24 + 72*
     &    st24*zb14*zba341*zbab1341*zaba1341 + 96*st24*zab134*zba341*
     &    st34*zbab1341 )
      res = res + zdiff21*Gram12x3x4**(-2)*za12**(-1)*zb12**(-1) * ( 
     &    24*st24*zab134*zba341*st14*zbab1341 - 48*st24*zab134*st23*
     &    zba341*zbab1341 - 72*st24*zba342*zbab1341*zb24*zaba1341 - 48*
     &    st24*zba342*zaba1342*zbab1342*zb24 + 48*st24*zba342*zb14*
     &    zaba1342*zbab2342 + 192*st24*zba342*zab134*zab132*zbab1341 + 
     &    120*st24*zba342*zab134*zbab1342*st14 + 24*st24*zab234*zba341*
     &    zab132*zbab1341 - 48*st24*zab234*zbab1342*zba341*st34 - 48*
     &    st24*zab234*zbab1342*zba341*st14 - 24*st24*zab234*st23*
     &    zbab1342*zba341 + 24*st24*zab234*zba342*st14*zbab2342 - 48*
     &    st24*zab234*zba342*zbab1342*zab142 + 48*st24**2*zba342*zab134
     &    *zbab1342 + 24*st24**2*zab234*st34**2*zb32 - 24*st24**2*
     &    zab234*st14*st34*zb32 + 24*st24**2*zab234*zbab1342*zba341 - 
     &    24*zab231*zba342*zab134*zbab2342*st34 + 48*st13*zaba2342*
     &    st34**2*zb24*zb32 + 24*st13*zb14*zba341*zbab1341*zaba1341 + 
     &    24*st13*zb14*zaba1342*zbab1342*zba341 - 48*st13*zb14*st23*
     &    zba341*st34**2 )
      res = res + zdiff21*Gram12x3x4**(-2)*za12**(-1)*zb12**(-1) * ( 
     &     - 24*st13*zab134*zba341*st34*zbab1341 + 24*st13*zab134*
     &    zaba1342*zbab1341*zb32 + 48*st13*zab134*st23*zba341*zbab1341
     &     - 72*st13*zba342*zbab1341*zb24*zaba1341 - 72*st13*zba342*
     &    zaba2342*zbab2342*zb24 + 24*st13*zba342*zaba1342*zbab1342*
     &    zb24 - 96*st13*zba342*st23*st34**2*zb24 - 24*st13*zba342*
     &    zab134*zab142*zbab1341 - 24*st13*zba342*zab134*zbab1342*st34
     &     + 24*st13*zba342*zab134*zbab1342*st14 + 96*st13*zba342*
     &    zab134*st23*zbab1342 - 24*st13*zab234*zbab1341*zb32*zaba1341
     &     - 48*st13*zab234*zaba2342*zbab2342*zb32 - 24*st13*zab234*
     &    zba341*zab132*zbab1341 + 120*st13*zab234*zba341*zab142*
     &    zbab1341 - 24*st13*zab234*zbab1342*zba341*st14 + 192*st13*
     &    zab234*zaba1342*zbab1342*zb32 - 48*st13*zab234*st23*st34**2*
     &    zb32 + 48*st13*zab234*st23*zbab1342*zba341 + 96*st13*zab234*
     &    zba342*zbab2342*st34 + 48*st13*zab234*zba342*st14*zbab2342 - 
     &    144*st13*zab234*zba342*zbab1342*zab132 )
      res = res + zdiff21*Gram12x3x4**(-2)*za12**(-1)*zb12**(-1) * ( 
     &    24*st13*zab234*zba342*zbab1342*zab142 + 48*st13*zab234*zba342
     &    *st23*zbab2342 - 24*st13*zb31*zab134*zbab1341*zaba1341 + 24*
     &    st13*zb31*zab134*zaba2342*zbab2342 - 48*st13*zb31*zab134*st23
     &    *st34**2 - 24*st13*st24*zab134*zba341*zbab1341 - 72*st13*st24
     &    *zba342*zab134*zbab1342 - 48*st13*st24*zab234*zbab1342*zba341
     &     + 48*st13*st24*zab234*zba342*zbab2342 - 96*st13*zab231*
     &    zba342*zab134*zbab2342 + 168*st13**2*zaba2342*st34*zb24*zb32
     &     - 24*st13**2*zb14*zba341*st34**2 - 24*st13**2*zba342*st34**2
     &    *zb24 - 168*st13**2*zba342*st23*st34*zb24 - 24*st13**2*zab234
     &    *st34**2*zb32 - 24*st13**2*zab234*zbab1342*zba341 + 72*
     &    st13**2*zab234*zba342*zbab2342 - 24*st13**2*zb31*zab134*
     &    st34**2 - 24*zb34*zaba2342*zab142*zab132*zbab1341 - 24*zb34*
     &    st14**2*zbab1341*zaba1341 - 24*zb34*st14**2*zaba2342*zbab2342
     &     + 48*zb34*zbab1342*zaba2342*st34*zab132 + 24*zb34*zbab1342*
     &    st14*zaba2342*zab142 )
      res = res + zdiff21*Gram12x3x4**(-2)*za12**(-1)*zb12**(-1) * ( 
     &    48*zb34*zaba1342*zbab1342*st14*st34 - 48*zb34*zaba1342*
     &    zbab1342*st14**2 + 24*zb34*st23*zaba2342*zbab2342*st34 + 24*
     &    zb34*st23*zbab1342*zaba2342*zab132 + 96*zb34*st23*zaba1342*
     &    zbab1342*st34 + 24*zb34*st23*zaba1342*zbab1342*st14 - 48*zb34
     &    *st23**2*zaba1342*zbab1342 + 24*zb34*st23**3*st34**2 - 48*
     &    zb34*st24*st34*zbab1341*zaba1341 + 24*zb34*st24*zaba2342*
     &    zbab2342*st34 + 24*zb34*st24*st14*zbab1341*zaba1341 + 48*zb34
     &    *st24*zaba1342*zbab1342*st14 + 24*zb34*st24*st23*zbab1341*
     &    zaba1341 + 24*zb34*st24*st23*zaba1342*zbab1342 + 24*zb34*
     &    zab231*st23*zaba1342*zbab2342 - 192*zb34*st13*zaba2342*
     &    zbab2342*st34 - 24*zb34*st13*st14*zbab1341*zaba1341 - 48*zb34
     &    *st13*st14*zaba2342*zbab2342 + 72*zb34*st13*zbab1342*zaba2342
     &    *zab132 - 24*zb34*st13*zaba1342*zbab1342*st14 - 192*zb34*st13
     &    *st23*zaba1342*zbab1342 + 72*zb34*st13*st23**2*st34**2 - 24*
     &    zb34*st13*st24*zbab1341*zaba1341 )
      res = res + zdiff21*Gram12x3x4**(-2)*za12**(-1)*zb12**(-1) * ( 
     &     - 24*zb34*st13*st24*zaba2342*zbab2342 - 48*zb34*st13**2*
     &    zaba2342*zbab2342 + 72*zb34*st13**2*st23*st34**2 + 24*zb34*
     &    st13**3*st34**2 - 120*zab241*zba342*zab134*st14*zbab2342 - 48
     &    *zab241*st24*zba342*zab134*zbab2342 - 24*zab241*st13*zba342*
     &    zab134*zbab2342 + 24*zab241*zb34*zaba1342*st14*zbab2342 - 48*
     &    zab241*zb34*zaba1342*zbab1342*zab142 )
      res = res + zdiff21*Gram12x3x4**(-2)*za12**(-1) * ( 48*zab134*
     &    zaba1342*zba341*zbab1341 - 24*zab134*st23*zaba2342*st34*zb32
     &     - 72*zba342*zab134*zbab1341*zaba1341 - 48*zba342*zab134*st14
     &    *st34**2 - 96*zba342*zab134*zaba1342*zbab1342 + 24*zba342*
     &    zab134*st23*st14*st34 + 48*zba342*zab134*st23**2*st34 + 24*
     &    zab234*zba341*st14**2*st34 - 48*zab234*zaba1342*zbab1342*
     &    zba341 + 24*zab234*st23*zba341*st34**2 + 24*zab234*st23**2*
     &    zba341*st34 - 48*zab234*zba342*zaba1342*zbab2342 - 48*zab234*
     &    zba342*st23*st34*zab132 + 48*zb12*zba342*zab134*zaba1342*st34
     &     + 48*zb34*zbab1342*zaba2342*zaba1341 - 24*zb34*zaba1342*
     &    zbab1341*zaba1341 + 24*zb34*zaba1342*st14**2*st34 - 48*zb34*
     &    zaba1342**2*zbab1342 )
      res = res + zdiff21*Gram12x3x4**(-2)*zb12**(-1) * ( 24*zba341*
     &    st14*st34*zbab1341*zb24 + 24*zaba1342*st34*zbab1341*zb24*zb32
     &     - 48*st23*zba341*st34*zbab1341*zb24 - 48*zb14*zbab1342*
     &    zba341*st34**2 - 24*zab134*zbab1342*zba341*zbab1341 - 48*
     &    zab134*st23*st34*zbab1341*zb32 + 96*zba342*zb14*st14*zbab2342
     &    *st34 + 24*zba342*zb14*zbab1342*st34*zab142 + 24*zba342*zb14*
     &    st23*zbab2342*st34 + 96*zba342*zab134*zbab2342*zbab1341 - 72*
     &    zab234*zba341*zbab2342*zbab1341 - 24*zab234*zbab1342*st14*
     &    st34*zb32 + 48*zab234*zbab1342**2*zba341 + 48*zab234*zba342*
     &    zbab1342*zbab2342 - 24*za12*st34**2*zbab1341*zb24*zb32 - 24*
     &    zb34*zbab1342*zbab1341*zaba1341 + 24*zb34*zbab1342*st14**2*
     &    st34 - 72*zb34*zaba1342*zbab2342*zbab1341 + 48*zb34*zaba1342*
     &    zbab1342**2 + 24*zb34*za12*zbab2342*st34*zbab1341 )
      res = res + mt2*st123**(-1)*za12**(-1)*zb12**(-1) * ( 768*
     &    zab231*za34 + 768*zb34*zab231 )
      res = res + mt2*Gram12x3x4**(-1)*za12**(-1)*zb12**(-1) * (  - 
     &    48*zba342*zb14*st14**2 + 144*zba342*zb14*st23*st14 - 336*
     &    zba342*zb14*st23**2 - 336*zb31*st14*zaba2342*zb24 + 48*zb31*
     &    st23*zaba2342*zb24 + 96*zb31*zab234*st14**2 + 48*zb31*zab234*
     &    st23*st14 + 96*zb31*zab234*st23**2 - 624*st24*zba342*zb14*
     &    st14 + 480*st24*zb31*zab234*st14 - 528*st24*zb31*zab234*st23
     &     - 288*st24**2*zba342*zb14 - 96*st24**2*zb31*zab234 + 672*
     &    zab231*zb31*zab134*st23 - 528*st13*zb31*zaba2342*zb24 - 480*
     &    st13*zb31*zab234*st14 - 240*st13*zb31*zab234*st23 + 96*st13*
     &    st24*zba342*zb14 - 384*st13*st24*zb31*zab234 + 480*st13*
     &    zab231*zb31*zab134 + 96*st13**2*za32*zba134 + 240*st13**2*
     &    zba342*zb14 - 480*st13**2*zb31*zab234 + 144*zb34*zab231*
     &    st23**2 + 816*zb34*zab231*st24*st23 - 144*zb34*zab231*st24**2
     &     + 192*zb34*st13*zab231*st23 - 240*zb34*st13*zab231*st24 + 48
     &    *zb34*st13**2*zab231 - 96*zab241*zb31*zab134*st14 + 96*zab241
     &    *st24*zb31*zab134 )
      res = res + mt2*Gram12x3x4**(-1)*za12**(-1)*zb12**(-1) * ( 96*
     &    zab241*st13*zba342*zb24 + 192*zab241*st13*zb31*zab134 + 432*
     &    zab241*zb34*st14**2 + 720*zab241*zb34*st24*st14 + 288*zab241*
     &    zb34*st24**2 - 48*zab241*zb34*st13*st14 - 528*zab241*zb34*
     &    st13*st24 - 576*zab241*zb34*st13**2 - 192*zab241**2*zba341*
     &    zb24 )
      res = res + mt2*Gram12x3x4**(-1)*za12**(-1) * (  - 96*zba342*
     &    zaba2342*zb24 - 144*zab234*zaba2342*zb32 + 528*zab234*zba342*
     &    st23 - 816*zb31*zab134*zaba2342 + 96*zab241*zba342*zab134 )
      res = res + mt2*Gram12x3x4**(-1)*zb12**(-1) * (  - 96*zb31*zb14*
     &    st14**2 - 288*zb31*zb14*st23*st14 - 72*zb31*zb14*st23**2 - 
     &    264*zb34*st14*zbab1341 + 144*zb34*st23*zbab1341 - 336*zb34*
     &    zab231*zbab1342 )
      res = res + mt2*Gram12x3x4**(-1)*zdiff12x4*Gram12x3**(-1)*
     & zb12**(-1) * ( 96*zb31*zb14*st14**2 )
      res = res + mt2*Gram12x3**(-1)*za12**(-1)*zb12**(-1) * ( 192*
     &    za24*st14*zab341 - 192*zba342*zb14*st23 + 192*zb31*zaba2342*
     &    zb24 + 192*zb31*zab234*st14 + 192*zab241*za24*zab342 + 192*
     &    zab241*zb34*st14 + 192*zab241*zb34*st24 - 192*zab241*zb34*
     &    st13 )
      res = res + mt2*Gram12x3**(-1)*za12**(-1) * ( 192*zab234*zba342
     &     )
      res = res + mt2*Gram12x3**(-1)*zb12**(-1) * (  - 648*zb31*zb14*
     &    st14 + 144*zb31*zb14*st23 - 192*zb34*zbab1341 )
      res = res + mt2*zdiff21*Gram12x3x4**(-2)*za12**(-1)*zb12**(-1)
     &  * (  - 48*st14*zaba2342*st34*zb24*zb32 + 24*st14**2*zaba2342*
     &    zb24*zb32 - 72*zaba1342*zba341*zbab1341*zb24 - 48*st23*st14*
     &    zaba2342*zb24*zb32 + 24*st23**3*za34*st34 - 72*zb14*zba341*
     &    zbab1341*zaba1341 - 72*zb14*zba341*zaba2342*zbab2342 + 24*
     &    zb14*st23*zba341*st14*st34 - 24*zb14*st23*zba341*st14**2 - 48
     &    *zb14*st23**2*zba341*st34 - 48*zb14*st23**2*zba341*st14 + 24*
     &    zb14*st23**3*zba341 + 48*zab134*zba341*st14*zbab1341 - 48*
     &    zab134*zbab1342*zaba2342*zb32 - 48*zab134*zaba1342*zbab1341*
     &    zb32 - 96*zab134*st23*zba341*zbab1341 - 48*zba342*zbab1341*
     &    zb24*zaba1341 - 48*zba342*zaba2342*zbab2342*zb24 - 48*zba342*
     &    st14**2*st34*zb24 + 24*zba342*st14**3*zb24 - 72*zba342*
     &    zaba1342*zbab1342*zb24 + 120*zba342*st23*st14*st34*zb24 + 24*
     &    zba342*st23*st14**2*zb24 - 24*zba342*st23**2*st34*zb24 + 24*
     &    zba342*st23**2*st14*zb24 - 48*zba342*zb14*st14**2*zab142 - 72
     &    *zba342*zb14*zbab1342*zaba1341 )
      res = res + mt2*zdiff21*Gram12x3x4**(-2)*za12**(-1)*zb12**(-1)
     &  * ( 96*zba342*zab134*zab132*zbab1341 - 24*zba342*zab134*zab142*
     &    zbab1341 + 72*zba342*zab134*zbab1342*st14 + 144*zba342*zab134
     &    *st23*zbab1342 - 48*zab234*zaba2342*zbab2342*zb32 + 120*
     &    zab234*zba341*zab142*zbab1341 - 72*zab234*zbab1342*zba341*
     &    st14 + 24*zab234*st23*st14**2*zb32 + 48*zab234*st23*zbab1342*
     &    zba341 + 24*zab234*st23**2*st14*zb32 - 24*zab234*zba342*st14*
     &    zbab2342 + 72*zab234*zba342*zbab1342*zab142 + 48*zab234*
     &    zba342*st23*zbab2342 + 24*zb31*zab134*st23*st14**2 - 24*zb31*
     &    zab134*st23**2*st34 + 24*zb31*zab134*st23**3 + 24*st24*
     &    zaba2342*st34*zb24*zb32 + 24*st24*st14*zaba2342*zb24*zb32 + 
     &    48*st24*zb14*zba341*st14*st34 + 48*st24*zb14*zba341*st14**2
     &     - 24*st24*zb14*st23*zba341*st14 + 24*st24*zb14*st23**2*
     &    zba341 + 48*st24*zab134*zba341*zbab1341 - 48*st24*zba342*st14
     &    *st34*zb24 + 24*st24*zba342*st14**2*zb24 - 24*st24*zba342*
     &    st23*st14*zb24 )
      res = res + mt2*zdiff21*Gram12x3x4**(-2)*za12**(-1)*zb12**(-1)
     &  * ( 24*st24*zba342*zab134*zbab1342 - 24*st24*zab234*st14**2*
     &    zb32 + 48*st24*zab234*zbab1342*zba341 + 48*st24*zab234*zba342
     &    *zbab2342 + 48*st24**2*zb14*zba341*st34 - 24*st24**2*zb14*
     &    zba341*st14 + 24*st24**2*zb14*st23*zba341 + 24*st24**2*zba342
     &    *st34*zb24 - 24*st24**2*zba342*zb14*zab142 - 24*st24**2*
     &    zab234*st14*zb32 - 48*zab231*zba342*zab134*zbab2342 + 48*st13
     &    *zaba2342*st34*zb24*zb32 - 96*st13*st14*zaba2342*zb24*zb32 - 
     &    24*st13*st23*zaba2342*zb24*zb32 + 72*st13*st23*za32*st34*
     &    zba234 - 96*st13*zb14*st23*zba341*st34 + 48*st13*zab134*
     &    zba341*zbab1341 - 72*st13*zba342*st23*st34*zb24 + 24*st13*
     &    zba342*st23**2*zb24 - 48*st13*zba342*zab134*zbab1342 - 24*
     &    st13*zab234*st14**2*zb32 + 192*st13*zab234*zbab1342*zba341 - 
     &    96*st13*zab234*st23*st34*zb32 - 48*st13*zb31*zab134*st23*st34
     &     - 24*st13*st24*zaba2342*zb24*zb32 + 24*st13*st24*zb14*zba341
     &    *st14 )
      res = res + mt2*zdiff21*Gram12x3x4**(-2)*za12**(-1)*zb12**(-1)
     &  * ( 24*st13*st24*zb14*st23*zba341 - 48*st13*st24*zba342*st14*
     &    zb24 - 72*st13*st24*zab234*st14*zb32 + 24*st13*st24**2*zb14*
     &    zba341 + 96*st13*st24**2*zab234*zb32 + 72*st13**2*za32*st34*
     &    zba234 - 48*st13**2*zb14*zba341*st34 + 24*st13**2*zba342*st34
     &    *zb24 + 24*st13**2*zba342*st14*zb24 - 24*st13**2*zab234*st34*
     &    zb32 - 144*st13**2*zab234*st23*zb32 - 24*st13**2*zb31*zab134*
     &    st34 - 24*st13**2*zb31*zab134*st23 + 120*st13**2*st24*zba342*
     &    zb24 + 24*st13**3*za34*st34 + 24*st13**3*zab234*zb32 - 60*
     &    zb34*st14*zbab1341*zaba1341 + 132*zb34*st14*zaba2342*zbab2342
     &     - 120*zb34*zbab1342*zaba2342*zab142 + 144*zb34*zaba1342*
     &    zab132*zbab1341 - 264*zb34*zaba1342*zbab1342*st14 - 96*zb34*
     &    st23*zbab1341*zaba1341 - 48*zb34*st23*zaba1342*zbab1342 + 24*
     &    zb34*st23**2*st14*st34 + 24*zb34*st23**2*st14**2 + 24*zb34*
     &    st24*zbab1341*zaba1341 - 72*zb34*st24*zaba2342*zbab2342 - 144
     &    *zb34*st24*zaba1342*zbab1342 )
      res = res + mt2*zdiff21*Gram12x3x4**(-2)*za12**(-1)*zb12**(-1)
     &  * (  - 24*zb34*st24**3*st34 + 24*zb34*st24**3*st14 + 24*zb34*
     &    st13*zbab1341*zaba1341 + 72*zb34*st13*zaba2342*zbab2342 + 48*
     &    zb34*st13*zaba1342*zbab1342 + 120*zb34*st13*st23**2*st34 - 24
     &    *zb34*st13*st24*st23**2 + 24*zb34*st13*st24**2*st14 - 48*zb34
     &    *st13*st24**2*st23 + 24*zb34*st13*st24**3 + 72*zb34*st13**2*
     &    st23*st34 + 168*zb34*st13**2*st23**2 + 48*zb34*st13**2*
     &    st24**2 + 24*zb34*st13**3*st34 + 24*zab241*zba342*zab134*
     &    zbab2342 + 48*zab241*zb34*zbab1342*zaba1341 - 72*zab241*zb34*
     &    zaba1342*zbab2342 )
      res = res + mt2*zdiff21*Gram12x3x4**(-2)*za12**(-1) * ( 48*
     &    zab134*zaba2342*st34*zb32 - 24*zab134*st23*zaba2342*zb32 - 24
     &    *zba342*zab134*st14**2 - 48*zba342*zab134*st23*st34 - 24*
     &    zba342*zab134*st23*st14 + 24*zba342*zab134*st23**2 + 24*
     &    zab234*zba341*st14*st34 + 24*zab234*zba341*st14**2 - 24*
     &    zab234*zaba1342*st14*zb32 - 48*zab234*st23**2*zba341 + 48*
     &    zb31*zaba2342*zb24*zaba1341 + 24*zb12*zba342*zab134*zaba1342
     &     - 48*zb12*zab234*zaba1342*zba341 + 60*zb34*zaba1342*st14*
     &    st34 + 24*zb34*zaba1342*st14**2 )
      res = res + mt2*zdiff21*Gram12x3x4**(-2)*zb12**(-1) * ( 120*
     &    zba341*st14*zbab1341*zb24 - 24*zb14*zbab1342*zba341*st14 - 48
     &    *zba342*zbab1342*st14*zb24 + 24*zb31*st23**2*st34*zb24 + 48*
     &    zb31*zab134*zab142*zbab1341 + 24*zb34*st14*zab142*zbab1341 + 
     &    60*zb34*zbab1342*st14*st34 + 24*zb34*st23*zbab1342*st14 - 48*
     &    zb34*st23**2*zbab1342 - 120*zb34*za12*zbab2342*zbab1341 )
      res = res + mt2**2*zdiff21*Gram12x3x4**(-2)*za12**(-1)*
     & zb12**(-1) * ( 48*st14*zaba2342*zb24*zb32 + 48*st23*zaba2342*
     &    zb24*zb32 + 24*zb14*zba341*st14**2 + 72*zb14*st23**2*zba341
     &     + 72*zba342*st14**2*zb24 + 48*zab234*st23*st14*zb32 + 144*
     &    zb31*zaba1342*st14*zb24 + 48*zb31*st23*zaba1342*zb24 + 48*
     &    zb31*zab134*st14**2 + 48*zb31*zab134*st23*st14 + 48*st24*
     &    zaba2342*zb24*zb32 - 24*st24*zb14*zba341*st14 - 24*st24*
     &    zba342*st14*zb24 - 48*st24*zab234*st14*zb32 + 24*st24**2*zb14
     &    *zba341 + 96*st24**2*zb31*zab134 - 24*st13*zaba2342*zb24*zb32
     &     + 48*st13*zb14*zba341*st14 + 120*st13*zb14*st23*zba341 - 48*
     &    st13*zba342*st14*zb24 + 48*st13*zba342*st23*zb24 + 96*st13*
     &    zab234*st14*zb32 - 48*st13*zab234*st23*zb32 + 48*st13*zb31*
     &    zab134*st14 + 48*st13*st24*zb14*zba341 + 96*st13*st24*zba342*
     &    zb24 + 72*st13*st24*zab234*zb32 + 72*st13**2*zb14*zba341 + 72
     &    *st13**2*zba342*zb24 + 48*zb34*st23*st14**2 - 120*zb34*
     &    st23**2*st14 )
      res = res + mt2**2*zdiff21*Gram12x3x4**(-2)*za12**(-1)*
     & zb12**(-1) * (  - 24*zb34*st13*st14**2 + 24*zb34*st13*st23**2
     &     - 48*zb34*st13*st24*st14 - 72*zb34*st13*st24**2 - 48*zb34*
     &    st13**2*st14 - 144*zb34*st13**2*st24 + 24*zb34*st13**3 )
      res = res + mt2**2*zdiff21*Gram12x3x4**(-2)*zb12**(-1) * ( 192*
     &    zb14*zbab1342*zba341 )
      res=res/1152


==> c13x24xm0m.f <==
      subroutine c13x24xm0m(p,i1,i2,i3,i4,h1,h3,h4,mt,
     & za,zb,zab,zba,zaba,zbab,res)
      use double_precision
! This is a fortran implementation of Eq(4.6) of FERMILAB-PUB-25-0255-T
      implicit none
      include 'mxpart.f'
      integer:: i1,i2,i3,i4,h1,h3,h4
      real(dp):: p(mxpart,4),mt
      complex(dp):: res,za(4,2,4,2),zb(4,2,4,2),
     & zab(4,2,3:5,4,2),zba(4,2,3:5,4,2),
     & zaba(4,2,3:5,3:5,4,2),zbab(4,2,3:5,3:5,4,2)

      call c13x24xm0m_guts(p,i1,i2,i3,i4,h1,h3,h4,mt,
     & za,zb,zab,zba,zaba,zbab,res)

      res=2*(CF*xn-half)/xn*res
      return
      end subroutine c13x24xm0m


==> c13x24xm0m_guts.f <==
      subroutine c13x24xm0m_guts(p,i1,i2,i3,i4,h1,h3,h4,mt,
     & za,zb,zab,zba,zaba,zbab,res)
      use double_precision
      use dotc_generic
      implicit none
      include 'mxpart.f'
      integer:: i1,i2,i3,i4,h1,h3,h4
      complex(dp) :: res,res1234,res2143,
     & za(4,2,4,2),zb(4,2,4,2),
     & zab(4,2,3:5,4,2),zba(4,2,3:5,4,2),
     & zaba(4,2,3:5,3:5,4,2),zbab(4,2,3:5,3:5,4,2)
      real(dp):: mt,p(mxpart,4)

      call c13x24xm0m_sym(p,i1,i2,i3,i4,h1,h3,h4,mt,
     & za,zb,zab,zba,zaba,zbab,res1234)
      call c13x24xm0m_sym(p,i2,i1,i4,i3,h1,h4,h3,mt,
     & zb,za,zba,zab,zbab,zaba,res2143)
      res=res1234+res2143

      return
      end subroutine c13x24xm0m_guts


==> c13x24xm0m_sym.f <==
      subroutine c13x24xm0m_sym(p,i1,i2,i3,i4,h1,h3,h4,mt,
     & za,zb,zab,zba,zaba,zbab,res)
      use double_precision
      use dotc_generic
      implicit none
      include 'mxpart.f'
      integer:: i1,i2,i3,i4,h1,h3,h4,hh3,hh4
      integer,parameter:: i5=5
      complex(dp) :: res,
     & za(4,2,4,2),zb(4,2,4,2),
     & zab(4,2,3:5,4,2),zba(4,2,3:5,4,2),
     & zaba(4,2,3:5,3:5,4,2),zbab(4,2,3:5,3:5,4,2),
     & zbab2454,zab3x13x4,zbab2x5x24x4,
     & zab352,zbab2524,zbab2452,zbab2544,zab152
      real(dp):: mt,mt2,p(mxpart,4)
      integer mm,pp


      if (i1 == 1) then
        mm=1
        pp=2
      elseif (i1 == 2) then
        mm=2
        pp=1
      else
        write(6,*) 'Unforeseen value of i1 in c13x24xm0m_sym: i1 = ',i1
        stop
      endif
      
      hh3=(h3+3)/2
      hh4=(h4+3)/2

      mt2=mt**2

      zab152 = zab(i1,mm,i5,i2,mm)
      zab352 = zab(i3,hh3,i5,i2,mm)
      zbab2524 = zba(i2,pp,i5,i2,pp)*zb(i2,pp,i4,hh4)
      zbab2452 = zbab(i2,pp,i4,i5,i2,mm)
      zbab2454 = zbab(i2,pp,i4,i5,i4,hh4)
      zbab2544 = zbab(i2,pp,i5,i4,i4,hh4)
      zab3x13x4 = za(i3,hh3,i1,pp)*zb(i1,pp,i4,hh4)+zab(i3,hh3,i3,i4,hh4)
      zbab2x5x24x4 = zbab2524+zbab2544

      res=
     &  mt*(zab352*(zbab2x5x24x4
     & -zbab2454)-2*zab3x13x4*zbab2452)/(
     & zbab2452*zab152)

      return
      end subroutine c13x24xm0m_sym


==> c14x23xm0m.f <==
      subroutine c14x23xm0m(p,i1,i2,i3,i4,h1,h3,h4,mt,
     & za,zb,zab,zba,zaba,zbab,res)
      use double_precision
      implicit none
      include 'mxpart.f'
      integer:: i1,i2,i3,i4,h1,h3,h4
      real(dp):: p(mxpart,4),mt
      complex(dp):: res,za(4,2,4,2),zb(4,2,4,2),
     & zab(4,2,3:5,4,2),zba(4,2,3:5,4,2),
     & zaba(4,2,3:5,3:5,4,2),zbab(4,2,3:5,3:5,4,2)

      call c13x24xm0m_guts(p,i2,i1,i3,i4,h1,h3,h4,mt,
     & zb,za,zba,zab,zbab,zaba,res)

      res=2/xn*res
      return
      end subroutine c14x23xm0m


==> c1x23x00m.f <==
      subroutine c1x23x00m(p,i1,i2,i3,i4,h1,h3,h4,mt,
     & za,zb,zab,zba,zaba,zbab,res)
      use double_precision
      implicit none
      include 'mxpart.f'
      integer:: i1,i2,i3,i4,h1,h3,h4
      real(dp):: p(mxpart,4),mt
      complex(dp):: res,za(4,2,4,2),zb(4,2,4,2),
     & zab(4,2,3:5,4,2),zba(4,2,3:5,4,2),
     & zaba(4,2,3:5,3:5,4,2),zbab(4,2,3:5,3:5,4,2)

      call c1x23x00m_guts(p,i1,i2,i3,i4,h1,h3,h4,mt,
     & za,zb,zab,zba,zaba,zbab,res)

      res=2/xn*res
      return
      end subroutine c1x23x00m


==> c1x23x00m_guts.f <==
      subroutine c1x23x00m_guts(p,i1,i2,i3,i4,h1,h3,h4,mt,
     & za,zb,zab,zba,zaba,zbab,res)
      use double_precision
      use dotc_generic
      implicit none
      include 'mxpart.f'
      integer:: i1,i2,i3,i4,h1,h3,h4,hh3,hh4
      integer,parameter:: i5=5
      complex(dp) :: res,p1(4),p2(4),p3(4),p4(4),
     & za(4,2,4,2),zb(4,2,4,2),
     & zab(4,2,3:5,4,2),zba(4,2,3:5,4,2),
     & zaba(4,2,3:5,3:5,4,2),zbab(4,2,3:5,3:5,4,2),
     & za12,za24,za14,za31,za32,zb12,zb31,zb32,za34,
     & zb24,zb14,zb34,
     & zab132,zab134,zab142,zab231,zab241,zab234,zab341,
     & zab342,zba134,zba231,zba234,zba342,zba341,
     & zbab2x3x1p5x4,zaba1341,zaba1451,zbab1342,zbab2342,zbab2354
      real(dp):: mt,mt2,s12,st13,st14,st23,st24,st123,
     & p(mxpart,4)
      integer mm,pp
             
      p1(:)=cmplx(p(i1,:),kind=dp)
      p2(:)=cmplx(p(i2,:),kind=dp)
      p3(:)=cmplx(p(i3,:),kind=dp)
      p4(:)=cmplx(p(i4,:),kind=dp)
!      p5(:)=cmplx(p(i5,:),kind=dp)
      
      hh3=(h3+3)/2
      hh4=(h4+3)/2
      mt2=mt**2
      s12= 2*dotc(p1,p2); st13=2*dotc(p1,p3); st14=2*dotc(p1,p4);
      st23=2*dotc(p2,p3); st24=2*dotc(p2,p4)
      st123=s12+st13+st23
      
      if (i1 == 1) then
        mm=1
        pp=2
      elseif (i1 == 2) then
        mm=2
        pp=1
      else
        write(6,*) 'Unforeseen value of i1 in c12x3xmm0_guts: i1 = ',i1
        stop
      endif
      
      za12  = za(i1,mm,i2,pp) 
      za24  = za(i2,mm,i4,hh4) 
      za14  = za(i1,mm,i4,hh4) 
      za31  = za(i3,hh3,i1,pp) 
      za32  = za(i3,hh3,i2,pp) 
      zb12  = zb(i1,pp,i2,mm)  
      zb31  = zb(i3,hh3,i1,mm)  
      zb32  = zb(i3,hh3,i2,mm)  
      za34  = za(i3,hh3,i4,hh4)  
      zb24  = zb(i2,pp,i4,hh4)  
      zb14  = zb(i1,pp,i4,hh4)  
      zb34  = zb(i3,hh3,i4,hh4)  
      zab132= zab(i1,mm,i3,i2,mm)
      zab134= zab(i1,mm,i3,i4,hh4)
      zab142= zab(i1,mm,i4,i2,mm)
      zab231= zab(i2,mm,i3,i1,mm)
      zab241= zab(i2,mm,i4,i1,mm)
      zab234= zab(i2,mm,i3,i4,hh4)
      zab341= zab(i3,hh3,i4,i1,mm)
      zab342= zab(i3,hh3,i4,i2,mm)
      zba134= zba(i1,pp,i3,i4,hh4)
      zba231= zba(i2,pp,i3,i1,pp)
      zba234= zba(i2,pp,i3,i4,hh4)
      zba342= zba(i3,hh3,i4,i2,pp)
      zba341= zba(i3,hh3,i4,i1,pp)


!      zaba1341=QuarkString2(bra(:,i1,mm),p3,p4,ket(:,i1,pp))      
!      zaba1451=QuarkString2(bra(:,i1,mm),p4,p5,ket(:,i1,pp))      

!      zbab2342=QuarkString2(bra(:,i2,pp),p3,p4,ket(:,i2,mm))
!      zbab1342=QuarkString2(bra(:,i1,pp),p3,p4,ket(:,i2,mm))
!      zbab2x3x1p5x4=QuarkString2(bra(:,i2,pp),p3,p15,ket(:,i4,hh4))      

      zaba1341=zaba(i1,mm,i3,i4,i1,pp)
      zaba1451=zaba(i1,mm,i4,i5,i1,pp)

      zbab2342=zbab(i2,pp,i3,i4,i2,mm)
      zbab2354=zbab(i2,pp,i3,i5,i4,hh4)
      zbab1342=zbab(i1,pp,i3,i4,i2,mm)
      zbab2x3x1p5x4=zba231*zb14+zbab2354
      
      res=(za12*s12*zb32*zbab2x3x1p5x4
     & -2*mt*st23*s12*zb32*za14
     & +za31*mt*(-zab134*zb12*st23+st14*st23*zb24+s12*st23*zb24
     & -zbab2342*za12*zb14)
     & +2*mt2*s12*za31*zba234
     & )/(zab132**2*st123)
      
     & +(-zb32*st13*zab234-zb12*zba341*zab234
     & +2*st23*zba341*zb14
     & +s12*zba342*zb24-za12*zb31*zb24*st23
     & +za12*s12*zb31*zb24+za12*zb31*zb24*st13
     & -st13*st24*zb34-s12*(s12+st13+st24)*zb34-(st13+st14)*st23*zb34
     & -2*s12*zb32*zab234-za12*zbab1342*zb34)/(zab132*st123)

     & +mt*(2*st13*za14*zb31+2*s12*za14*zb31-zb32*za14*zab231
     & +zba342*za14*zb12+za14*zb31*st24
     & -zab142*zb31*za24-zba341*zb12*za24+zb32*st23*za24
     & -st13*za31*zb14-s12*za31*zb14-za31*mt2*zb14
     & -za31*zb12*zab234-zab241*za31*zb24-zab341*za12*zb24
     & -2*za32*zb24*st13-s12*zb24*za32+za12*zab342*zb14
     & )/(zab132*st123)

     &  +mt2*(zab341*za14+zba134*za31-2*st13*za34
     & -za34*st14+2*za12*za34*zb12-zb12*za31*za24
     & +zba341*zb14-zb34*st13-zb34*st14)/(zab132*st123)

     & +mt*(-2*(za12*zb32+zba341)*s12*za14
     & -2*(st13+st14)*za12*zb32*za14
     & -2*zb31*zaba1341*za14
     & -zb32*(zab142*za12+zaba1341)*za24)/(zab132*zaba1451)
     & +2*mt2*za14*za31*(s12+st13)/(zab132*zaba1451)

     & +2*mt*za32*zb14/st123

      res=res/2      

      return        
      end 


==> c1x23x00m_inc.f <==
      res=+(-za12**2*zb12*zb32*zbab2x3x1p5x4)/(zab132**2*st123)
     & +(-zb32*st13*zab234-zb12*zba341*zab234-st14*st23*zb34-st13*st24*zb34-st13*st23*zb34+2*st23*zb14*zba341-za12*zb12*zba342*zb24-za12*zb31*zb24*st23-za12**2*zb12*zb31*zb24+za12*zb31*zb24*st13-za12**2*zb12**2*zb34+za12*zb12*st24*zb34+za12*zb12*st13*zb34+2*za12*zb12*zb32*zab234-za12*zbab1342*zb34)/(zab132*st123)
     & +(+zba332*zb14)/(st123)
     & +zb31*(-zbab1344-zb12*zab244)/(zb12*st123)
     & 
     & +(+2*st23*za12*zb32*za14*mt*zb12)/(zab132**2*st123)
     & +mt*(2*za12**2*zb32*za14*zb12-2*st14*za12*zb32*za14-2*st13*za12*zb32*za14+2*zba341*za12*za14*zb12-2*zaba1341*za14*zb31-zab142*za12*zb32*za24-zb32*zaba1341*za24)/(zab132*zaba1451)
     & +mt*(2*st13*za14*zb31-2*za12*za14*zb31*zb12-zb32*za14*zab231+zba342*za14*zb12+za14*zb31*st24-zab142*zb31*za24-zba341*zb12*za24+zb32*st23*za24)/(zab132*st123)
     & +zb31*mt*(-zba134-zb12*za24)/(zb12*st123)
     & 
     & +(-2*za12*zb12*za31*zba234*mt2)/(zab132**2*st123)
     & +mt2*(zab341*za14+zba134*za31-2*st13*za34-za34*st14+2*za12*za34*zb12-zb12*za31*za24)/(zab132*st123)
     & +za14*za31*mt2*(-2*za12*zb12+2*st13)/(zab132*zaba1451)
     & 
     & +za31*mt*(-zab134*zb12*st23+st14*st23*zb24-za12*st23*zb24*zb12-zbab2342*za12*zb14)/(zab132**2*st123)
     & +mt*(-st13*za31*zb14+za12*za31*zb12*zb14-za31*mt2*zb14-za31*zb12*zab234-zab241*za31*zb24-zab341*za12*zb24-2*za32*zb24*st13+za12*zb24*zb12*za32+za12*zab342*zb14)/(zab132*st123)
     & +(-mt)*(-zaba3341*zb14+zab334*st13+zab334*st14)/(zab132*st123)
     & +(+za32*zb14*mt)/(st123)


==> c2x13x00m.f <==
      subroutine c2x13x00m(p,i1,i2,i3,i4,h1,h3,h4,mt,
     & za,zb,zab,zba,zaba,zbab,res)
      use double_precision
      implicit none
      include 'mxpart.f'
      integer:: i1,i2,i3,i4,h1,h3,h4
      real(dp):: p(mxpart,4),mt
      complex(dp):: res,za(4,2,4,2),zb(4,2,4,2),
     & zab(4,2,3:5,4,2),zba(4,2,3:5,4,2),
     & zaba(4,2,3:5,3:5,4,2),zbab(4,2,3:5,3:5,4,2)

      call c1x23x00m_guts(p,i2,i1,i3,i4,h1,h3,h4,mt,
     & zb,za,zba,zab,zbab,zaba,res)

      res=2*(CF*xn-half)/xn*res
      return
      end subroutine c2x13x00m


==> checkcoeffs.f <==
      subroutine checkcoeffs(coeffs,rat,amplo,ampct)
! These are the KCheck results, augmented by the known coefficients of
! IR divergent triangles after parts are absorbed into IR-finite boxes
      implicit none
      include 'types.f'
      include 'ttHlabels.f'
      complex(dp):: coeffs(2:4,40),rat,amplo,ampct,im
      
      im=cmplx(0._dp,1._dp,kind=dp)
      
      coeffs(4,ibox4x3x12xm0mm)=-41.823874422364909-56.390876737240667*im
      coeffs(4,ibox3x4x12xm0mm)=-0.87363441845444123-9.2462184312100817*im
      coeffs(4,ibox3x12x4xm00m)=-47.463082574820149-45.871889677710875*im
      coeffs(4,ibox3x2x1xm000)=26.925893363633488+118.20905950106874*im
      coeffs(4,ibox3x1x2xm000)=121.63511736748191+84.134892033108770*im
      coeffs(4,ibox4x2x1xm000)=-90.296177922526638+6.4797137608175923*im
      coeffs(4,ibox4x1x2xm000)=-12.048599853176436-39.469190622007218*im
      coeffs(4,ibox4x2x13xm00m)=56.558894780060882+23.538988103187094*im
      coeffs(4,ibox3x1x24xm00m)=25.390629491797597-8.4922551738558631*im
      coeffs(4,ibox3x2x14xm00m)=5.2149768682557616-9.4511606377580346*im
      coeffs(4,ibox4x1x23xm00m)=25.003600654959897+32.015131692070284*im
      coeffs(3,itri12x34xmmm)=-4.3547219665021890-3.2854667442911807*im
      coeffs(3,itri12x3x00m)=48.359772638535333+53.336419755735051*im
      coeffs(3,itri12x3xmm0)=-6.6153186662642893-8.9275418071540109*im
      coeffs(3,itri12x4x00m)=-67.523002305653790-55.093047251644293*im
      coeffs(3,itri12x4xmm0)=-0.98168463269417461-10.430157078347612*im
      coeffs(3,itri123x4xm0m)=39.157511614925795+34.418368424064298*im
      coeffs(3,itri3x4xm0m)=1.4009232575242179+0.32059918558866979*im
      coeffs(3,itri124x3xm0m)=5.6251010601497589+1.5891593840326914*im
      coeffs(3,itri2x3x00m)=2.2336335483117717+0.51116368626630893*im
      coeffs(3,itri1x23x00m)=0._dp
      coeffs(3,itri1x3x00m)=5.0508506149464365+1.1558795851127246*im
      coeffs(3,itri2x13x00m)=0._dp
      coeffs(3,itri2x4x00m)=7.0712974325090219+1.6182558079049190*im
      coeffs(3,itri1x24x00m)=0._dp
      coeffs(3,itri1x4x00m)=3.2694238257517863+0.74820273719532826*im
      coeffs(3,itri2x14x00m)=0._dp
      coeffs(3,itri13x24xm0m)=-12.701473964964887+2.4656575485894274*im
      coeffs(3,itri14x23xm0m)=-2.6879126575029666+2.3425185117487763*im
      coeffs(3,itri1x2x000)=2.8972260498570321+0.66302583461420350*im
      coeffs(2,ibub12xmm)=-0.33627659295981938-0.46840542398657992*im
      coeffs(2,ibub1234xmm)=-0.82085850073042899-3.02849347682201397E-002*im
      coeffs(2,ibub123xm0)=0.68534935491434679-1.4042742444880500*im
      coeffs(2,ibub12x00)=8.89067089161204027E-002+3.4865300658032932*im
      coeffs(2,ibub124xm0)=6.8344156817459147+2.0170352486086531*im
      coeffs(2,ibub34xmm)=0.10325478465393445+0.35918379752510887*im
      coeffs(2,ibub23xm0)=5.63564367923650583E-002-7.59898753545215078E-002*im
      coeffs(2,ibub13xm0)=7.82910826236975360E-002-0.18423259106256629*im
      coeffs(2,ibub24xm0)=-1.82730275305525366E-002-1.269937922512944*im
      coeffs(2,ibub14xm0)=-5.86119035995938120E-002-0.21399737485805231*im
      coeffs(2,ibub3xm0)=-0.14833182232639722-0.55225566607069221*im

      rat=1.0248512434129078+0.94701025015877471*im
      
      amplo=0.49985121323607329+0.11439020018997959*im
      ampct=-2.2987954251801193-0.71011941057111672*im

      return
      end      


==> constants.f <==

      real(dp),parameter:: zip=0._dp
      real(dp),parameter:: zero=0._dp
      real(dp),parameter:: one=1._dp
      real(dp),parameter:: two=2._dp
      real(dp),parameter:: three=3._dp
      real(dp),parameter:: four=4._dp
      real(dp),parameter:: five=5._dp
      real(dp),parameter:: six=6._dp
      real(dp),parameter:: seven=7._dp
      real(dp),parameter:: eight=8._dp
      real(dp),parameter:: nine=9._dp
      real(dp),parameter:: ten=10._dp
      real(dp),parameter:: eleven=11._dp
      real(dp),parameter:: twelve=12._dp
      real(dp),parameter:: sixteen=16._dp
      real(dp),parameter:: half=0.5_dp
      real(dp),parameter:: quarter=0.25_dp


      real(dp),parameter:: pi=3.14159265358979311599796346854418516_dp
      real(dp),parameter:: pisq=pi*pi
      real(dp),parameter:: pisqo6=pisq/six
      real(dp),parameter:: twopi=two*pi
      real(dp),parameter:: fourpi=four*pi
      real(dp),parameter:: pion4=pi/four
      real(dp),parameter:: pion10=pi/ten
      real(dp),parameter:: pisqm8=pisq-eight

      real(dp),parameter:: rt2=1.414213562373095048801688724209698079_dp
      real(dp),parameter:: twort2=two*rt2
      real(dp),parameter:: fourrt2=four*rt2
! sqrt(two/pi)
      real(dp),parameter::rt2onpi=0.797884560802865355879892119868764_dp
      complex(dp),parameter:: im=(zip,one)
      complex(dp),parameter:: impi=(zip,pi)
      complex(dp),parameter:: czip=(zip,zip)
      complex(dp),parameter:: cone=(one,zip)
      complex(dp),parameter:: ctwo=(two,zip)
      complex(dp),parameter:: chalf=(half,zip)

      real(dp),parameter:: cf=four/three
      real(dp),parameter:: ca=three
      real(dp),parameter:: xn=three
      real(dp),parameter:: Nc=three
      real(dp),parameter:: Ncinv=one/three
      real(dp),parameter:: xnsq=nine
      real(dp),parameter:: v=eight
      real(dp),parameter:: tr=half,TF=half
      real(dp),parameter:: Von4=two
      real(dp),parameter:: ninth=one/nine
      real(dp),parameter:: xn4=xnsq-four
      real(dp),parameter:: qu=two/three
      real(dp),parameter:: qd=-one/three
      real(dp),parameter:: qe=-one
      real(dp),parameter:: spinave=one/four
      real(dp),parameter:: aveqq=spinave/xnsq
      real(dp),parameter:: aveqg=spinave/xn/v
      real(dp),parameter:: avegg=spinave/v**2
      real(dp),parameter:: aem=one/137.035989_dp


      real(dp),parameter:: nbGeV2=0.389379e6_dp
      real(dp),parameter:: pbGeV2=0.389379e9_dp
      real(dp),parameter:: fbGeV2=0.389379e12_dp
!----decifemtobarns
      real(dp),parameter:: dfbGeV2=0.389379e13_dp
      real(dp),parameter:: overa=pbGeV2/xn/256._dp/pi
      integer,parameter:: nloop=2, fn=-5



==> consts.f <==
!
!  SPDX-License-Identifier: GPL-3.0-or-later
!  Copyright (C) 2019-2022, respective authors of MCFM.
!
      real(dp), parameter ::  zero=0._dp
      real(dp), parameter ::  zipsq=0._dp
      real(dp), parameter ::  one=1._dp
      real(dp), parameter ::  two=2._dp
      real(dp), parameter ::  three=3._dp
      real(dp), parameter ::  four=4._dp
      real(dp), parameter ::  five=5._dp
      real(dp), parameter ::  six=6._dp
      real(dp), parameter ::  seven=7._dp
      real(dp), parameter ::  eight=8._dp
      real(dp), parameter ::  nine=9._dp
      real(dp), parameter ::  ten=10._dp
      real(dp), parameter ::  eleven=11._dp
      real(dp), parameter ::  twelve=12._dp
      real(dp), parameter ::  sixteen=16._dp
      real(dp), parameter ::  half=0.5_dp
      real(dp), parameter ::  quarter=0.25_dp


      real(dp), parameter :: pi=3.14159265358979311599796346854418516_dp
      real(dp), parameter :: pisq=pi*pi
      real(dp), parameter :: pisqo6=pisq/six
      real(dp), parameter :: twopi=two*pi
      real(dp), parameter :: fourpi=four*pi
      real(dp), parameter :: pion4=pi/four
      real(dp), parameter :: pion10=pi/ten
      real(dp), parameter :: pisqm8=pisq-eight

      real(dp), parameter ::rt2=1.41421356237309504880168872420969798_dp
      real(dp), parameter :: twort2=two*rt2
      real(dp), parameter :: fourrt2=four*rt2
c sqrt(two/pi)
      real(dp),parameter::rt2onpi=0.79788456080286537143134772248787_dp

      complex(dp), parameter :: im=(zero,one)
      complex(dp), parameter :: impi=(zero,pi)
      complex(dp), parameter :: czero=(zero,zero)
      complex(dp), parameter :: czip=(zero,zero)
      complex(dp), parameter :: cone=(one,zero)
      complex(dp), parameter :: ctwo=(two,zero)
      complex(dp), parameter :: chalf=(half,zero)

      real(dp), parameter :: cf=four/three
      real(dp), parameter :: ca=three
      real(dp), parameter :: xn=three
      real(dp), parameter :: Nc=three
      real(dp), parameter :: Ncinv=one/three
      real(dp), parameter :: xnsq=nine
      real(dp), parameter :: v=eight
      real(dp), parameter :: tr=half
      real(dp), parameter :: Von4=two
      real(dp), parameter :: ninth=one/nine
      real(dp), parameter :: xn4=xnsq-four
      real(dp), parameter :: qu=two/three
      real(dp), parameter :: qd=-one/three
      real(dp), parameter :: qe=-one
      real(dp), parameter :: spinave=one/four
      real(dp), parameter :: aveqq=spinave/xnsq
      real(dp), parameter :: aveqg=spinave/xn/v
      real(dp), parameter :: avegg=spinave/v**2
      real(dp), parameter :: aem=one/137.035989_dp


      real(dp), parameter :: nbGeV2=0.389379e6_dp
      real(dp), parameter :: pbGeV2=0.389379e9_dp
      real(dp), parameter :: fbGeV2=0.389379e12_dp
c----decifemtobarns
      real(dp), parameter :: dfbGeV2=0.389379e13_dp
      real(dp), parameter :: overa=pbGeV2/xn/256._dp/pi
      integer, parameter :: nloop=2, fn=-5, nf=5



==> ctqbqttH.f <==
      subroutine ctqbqttH(p,i1,i2,i3,i4,h1,h3,h4,mt,
     & za,zb,zab,zba,res)
! This is a fortran implementation of Eq(3.22) of FERMILAB-PUB-25-0255-T
      use double_precision
      use dotc_generic
      implicit none
      include 'mxpart.f'
      integer:: i1,i2,i3,i4,h1,h3,h4,hh3,hh4,mm,pp
      integer, parameter:: i5=5
      complex(dp):: res,p1(4),p2(4),p3(4),p4(4),
     & za(4,2,4,2),zb(4,2,4,2),
     & zab(4,2,3:5,4,2),zba(4,2,3:5,4,2),
     & za24,za32,zb31,zb14,zab351,zba154,zba352,zab254
      real(dp):: mt,mt2,s12,st123,st124,s123,s124,p(mxpart,4)

      p1(:)=cmplx(p(i1,:),0.,kind=dp)
      p2(:)=cmplx(p(i2,:),0.,kind=dp)
      p3(:)=cmplx(p(i3,:),0.,kind=dp)
      p4(:)=cmplx(p(i4,:),0.,kind=dp)

      hh3=(h3+3)/2
      hh4=(h4+3)/2

      mt2=mt**2
      s12=2*dotc(p1,p2)
      st123=s12+2*dotc(p1,p3)+2*dotc(p2,p3); s123=st123+mt2
      st124=s12+2*dotc(p1,p4)+2*dotc(p2,p4); s124=st124+mt2
      

      if (i1 == 1) then
        mm=1
        pp=2
      elseif (i1 == 2) then
        mm=2
        pp=1
      else
        write(6,*) 'Unforeseen value of i1 in ctqbqttH: i1 = ',i1
        stop
      endif

      za32=za(i3,hh3,i2,pp);   zb31=zb(i3,hh3,i1,mm)
      za24=za(i2,mm,i4,hh4);   zb14=zb(i1,pp,i4,hh4)
      zab351=zab(i3,hh3,i5,i1,mm); zab254=zab(i2,mm,i5,i4,hh4)
      zba352=zba(i3,hh3,i5,i2,pp); zba154=zba(i1,pp,i5,i4,hh4)
      res=(2*mt*(za32*zba154+zb31*zab254)/st123**2
     &    -2*mt*(za24*zab351+zb14*zba352)/st124**2
     &    -(za24*zb31+za32*zb14)
     &    *((s123+3*mt2)/st123**2+(s124+3*mt2)/st124**2))/s12

      return
      end subroutine ctqbqttH



==> d3x12x4xm00m.f <==
      subroutine d3x12x4xm00m(p,i1,i2,i3,i4,h1,h3,h4,mt,
     & za,zb,zab,zba,zaba,zbab,res)
      use double_precision
      use dotc_generic
      implicit none
      include 'mxpart.f'
      integer:: i1,i2,i3,i4,h1,h3,h4
      complex(dp) :: res,res1234,res2143,
     & za(4,2,4,2),zb(4,2,4,2),
     & zab(4,2,3:5,4,2),zba(4,2,3:5,4,2),
     & zaba(4,2,3:5,3:5,4,2),zbab(4,2,3:5,3:5,4,2)
      real(dp):: p(mxpart,4),mt
      call d3x12x4xm00m_unsym(p,i1,i2,i3,i4,h1,h3,h4,mt,
     &     za,zb,zab,zba,zaba,zbab,res1234)
      call d3x12x4xm00m_unsym(p,i2,i1,i4,i3,h1,h4,h3,mt,
     &     zb,za,zba,zab,zbab,zaba,res2143)
      res=res1234+res2143
      return
      end subroutine d3x12x4xm00m




==> d3x12x4xm00m_inc.f <==
      res=+mt*zdiff*(
     & -3._dp/16*mt2*za14*st23**3*zb31
     & +3._dp/16*st14*mt2*st23**2*za14*zb31
     & -3._dp/8*st14**2*mt2*st23*za14*zb31
     & -9._dp/16*mt2*st23*st13**2*za14*zb31
     & +3._dp/4*mt2*st23**2*st13*za14*zb31
     & -9._dp/16*st14*st23**2*st34*za14*zb31
     & +3._dp/4*st14*zbab2342*za14*zaba2342*zb31
     & -3._dp/16*zbab2342*st23*za14*zaba2342*zb31
     & +9._dp/16*mt2*za14*st24**3*zb31
     & +3._dp/16*st14**2*mt2*st24*za14*zb31
     & -3._dp/4*st14*mt2*st24**2*za14*zb31
     & +3._dp/8*st14*mt2*st24*st23*za14*zb31
     & +3._dp/8*st14*mt2*st24*st13*za14*zb31
     & -15._dp/16*st14*st24**2*st34*za14*zb31
     & -3._dp/8*zbab2342*st24*za14*zaba2342*zb31
     & +9._dp/16*mt2*st23*st13*zb32*za14*zab231
     & +15._dp/16*st23*st13*zb32*st34*za14*zab231
     & +3._dp/16*zbab2342*zb32*za14*zab231*zaba2342
     & -3._dp/16*st14*zb32*za14*zaba2342*zbab1342
     & +3._dp/16*st23*zb32*za14*zaba2342*zbab1342
     & +3._dp/16*za14*zba341*zab231**2*zbab2342
     & -3._dp/8*st14*zba342*st23*za14*zbab1342
     & -3._dp/16*zbab2342*zba342*st23*za14*zab231
     & -3._dp/16*za14*st13**2*zbab1342*zba342
     & -3._dp/8*zbab2342*zba342*st13*za14*zab231
     & -3._dp/8*zba342*st23*st13*za14*zbab1342
     & -15._dp/16*st14*st24*zba342*za14*zbab1342
     & +9._dp/16*st24*zba342*st23*za14*zbab1342
     & -3._dp/16*st23**2*zbab2342*za24*zba342
     & +15._dp/16*st14*zbab2342*zba342*zab241*za14
     & +3._dp/16*zbab2342*st13**2*za24*zba342
     & +9._dp/16*st14*zbab2342*zba342*st13*za24
     & -3._dp/8*zbab2342*zba342*st23*st13*za24
     & -9._dp/16*zbab2342*st24*zba342*st13*za24
     & +3._dp/8*st14**2*st23*zba342*zba234
     & -3._dp/8*st14*st24*zba342*zba234*st23
     & -3._dp/16*st14*st13**2*zba342*zba234
     & -3._dp/8*st13**2*zba342*st24*zba234
     & +9._dp/16*st13*zba342*st24**2*zba234
     & -3._dp/16*st24*zb32*za14*zaba2342*zbab1342
     & +3._dp/8*mt2*zbab2342*zb32*za12*zab231*za24
     & -3._dp/16*mt2*zbab2342*za14*za12*zab231*zb31
     & +3._dp/8*st14**2*mt2*zba234*za12*zb31
     & +3._dp/16*mt2*zba234*st23**2*za12*zb31
     & -15._dp/16*st14*mt2*zba234*st23*za12*zb31
     & +3._dp/16*st14*mt2*zbab2342*za12*zb31*za24
     & +9._dp/16*mt2*zbab2342*st23*za12*zb31*za24
     & -3._dp/8*st14**2*mt2*zb32*zba134*za12
     & -3._dp/8*st14*mt2*zb32*za12*zbab1342*za24
     & -9._dp/16*mt2*st23*zb32*za12*zbab1342*za24
     & +9._dp/16*st14*zba234*st23*st34*za12*zb31
     & -3._dp/8*st14*st23*zb32*zba134*st34*za12
     & +9._dp/16*st14*zbab2342*st34*za12*zb31*za24
     & +3._dp/8*st14*mt2*zb31*za14*za12*zbab1342
     & +3._dp/8*mt2*zb31*st23*za14*za12*zbab1342
     & -9._dp/16*mt2*zbab1341*st23*zb32*za14*za12
     & -3._dp/16*zbab2342*zb32*st34*za12*zab231*za24
     & +3._dp/8*zbab2342*st34*za14*za12*zab231*zb31
     & -3._dp/8*zba234*zb32*za12*zaba2342*zbab1342
     & +3._dp/16*zbab2342*zba234*za12*zaba2342*zb31
     & -9._dp/16*zba134*zaba1341*za12*zb31*zbab1342
     & +3._dp/16*zbab2342*zbab1341*za12*zba341*za24
     & +3._dp/16*zb32*zaba1341*zab231*zbab1342*za24
     & +3._dp/16*zbab1341*zb32*zaba1341*za14*zab231
     & +3._dp/8*zb31*zaba1341*za14*zab231*zbab1342
     & -3._dp/4*za14*st23**2*zba341*zbab1341
     & -3._dp/4*st23*zaba1341*zb31*za24*zbab1342
     & +3._dp/8*st14*zaba1341*zb31*za24*zbab1342
     & +3._dp/8*mt2*za14*zaba2342*zba341*zb12**2
     & -3._dp/16*zba342*zaba1341*zbab1342*za24*zb12
     & -3._dp/16*zba341*st23**2*za24*zbab1342
     & -3._dp/16*st14*st23*zbab1342*zba341*za24
     & -9._dp/16*zbab1342*zba341*st13**2*za24
     & -3._dp/16*za14*zba341*st13**2*zbab1341
     & +3._dp/16*st24*st23*zbab1342*zba341*za24
     & -3._dp/16*zbab2342*st24*zab231*zba341*za24
     & +3._dp/16*st14*zbab1341*zaba1341*za14*zb31
     & +3._dp/16*st24*zb32*zaba1342*zbab1342*za24)
            
      res=res
     & +mt*(
     & -7._dp/6*st34*st24*za24*zb32
     & +7._dp/6*mt2*st24*za24*zb32
     & +7._dp/6*st24**2*za24*zb32
     & +7._dp/6*mt2*st23*za24*zb32
     & +7._dp/6*st13**2*za24*zb32
     & -7._dp/6*zbab2342*zba342*za24
     & +7._dp/3*za14*zba342*st24*zb12)/(zabab13x12x42)
      res=res
     & +mt*(7._dp/6*mt2*za32*st24*zb24
     & -7._dp/6*st34*za32*st24*zb24
     & +7._dp/6*mt2*za32*zb24*st23
     & -7._dp/6*zab134*za31*zbab1341)/(zabab13x12x42)
      res=res
     & +zb32*mt*(
     & -7._dp/3*zbab2342*zba134*za12**2
     & +7._dp/3*za14*st13**3
     & +7._dp/3*za14*st13**2*st23
     & +7._dp/3*st23*za12*za14*zbab1342
     & +7._dp/3*za12*st13*za14*zbab1342
     & -7._dp/3*za24*zbab2342*st13*za12)/(zabab13x12x42*zab152)
      res=res
      res=res
     & +mt*(
     & -2._dp/3*st23**2*za24*zb32
     & +1._dp/3*mt2*st24*za24*zb32
     & +1._dp/3*mt2*st23*za24*zb32
     & -1._dp/3*st34*st23*za24*zb32
     & -1._dp/3*st14*st23*za24*zb32
     & -1._dp/3*st14*st13*za24*zb32
     & -2._dp/3*st13*st23*za24*zb32
     & -2._dp/3*st14*za14*zba342*zb12
     & -1._dp/3*za14*zba342*st23*zb12
     & -1._dp/3*za14*zbab1341*zba341)/(zabab14x12x32)
      res=res
     & +za32*mt*(
     & -1._dp/3*zab132*zb14*st23
     & +1._dp/3*mt2*st24*zb24
     & +1._dp/3*mt2*zb24*st23
     & -1._dp/3*zb24*st23**2
     & -1._dp/3*st34*zb24*st23
     & -1._dp/3*zbab2342*zab234)/(zabab14x12x32)
      res=res
     & +st23*zb32*mt*(
     & -2._dp/3*za14*st23**2
     & -2._dp/3*za14*st13*st23
     & -2._dp/3*za24*zbab2342*za12
     & +2._dp/3*st23*zba234*za12
     & +2._dp/3*zba234*st24*za12)/(zabab14x12x32*zab152)
      res=res
      res=res
     & +mt*(2._dp/3*zab241*zba342*zba134
     & +1._dp/3*zab241*zba342*za24*zb12
     & -1._dp/3*zab231**2*za24*zb32
     & +2._dp/3*zab231*za24*st23*zb31
     & +1._dp/3*zab241*st24*za24*zb31
     & +1._dp/3*st34*zab241*za24*zb31
     & -1._dp/3*zaba2342*zba134*zb31)/(zabab23x12x41)
      res=res
     & +mt*(2._dp/3*zab231*zab341*zab234
     & -1._dp/3*za32*zbab1341*zab234
     & +1._dp/3*st34*zab241*za32*zb14)/(zabab23x12x41)
      res=res
      res=res
     & +mt*(7._dp/3*zab241*zba342*zba134
     & -7._dp/3*zab241*zba134*za12*zb31
     & +7._dp/6*st34*zab241*za24*zb31
     & -7._dp/6*zaba2342*zba134*zb31
     & +7._dp/3*zaba2342*za24*zb31*zb12)/(zabab24x12x31)
      res=res
     & +mt*(7._dp/3*zab231*zab341*zab234
     & -7._dp/6*zab241*zab341*za12*zb14
     & +7._dp/6*zab241**2*za32*zb24
     & -7._dp/6*za32*zbab1341*zab234
     & +7._dp/6*st14*zab241*za32*zb14
     & +7._dp/6*st34*zab241*za32*zb14)/(zabab24x12x31)
      res=res
      res=res
     & +mt*(
     & -13._dp/12*st23**2*mt2*st13*zb31*za14
     & +13._dp/12*zbab2342*st13*zb31*za14*zaba2342
     & +5._dp/12*mt2*za14*st24**3*zb31
     & +1._dp/6*st23**2*mt2*zb31*za14*st24
     & +5._dp/3*st23*st14*mt2*zb31*za14*st24
     & +11._dp/12*st23*mt2*zb31*za14*st24**2
     & +5._dp/12*mt2*st13**2*zb31*za14*st24
     & +1._dp/4*st14*mt2*st13*zb31*za14*st24
     & -13._dp/12*mt2*st13*zb31*za14*st24**2
     & -13._dp/12*st23*mt2*st13*zb31*za14*st24
     & -7._dp/12*st14*st34*zb31*za14*st24**2
     & -1._dp/6*st23**2*zab231*mt2*zb32*za14
     & -5._dp/6*zab231*mt2*st13**2*zb32*za14
     & +5._dp/4*st23*zab231*mt2*st13*zb32*za14
     & -7._dp/12*zab231*st34*st13**2*zb32*za14
     & +1._dp/6*st23*zab231*st34*st13*zb32*za14
     & +11._dp/12*zab231*zbab2342*zb32*za14*zaba2342
     & -4._dp/3*st14*zb32*za14*zaba2342*zbab1342
     & -7._dp/12*st23*zb32*za14*zaba2342*zbab1342
     & +11._dp/12*za14*zba342*st23**2*zbab1342
     & -13._dp/12*st23*st14*zba342*za14*zbab1342
     & -13._dp/12*st23*zba342*zab231*zbab2342*za14
     & -13._dp/12*st23*zba342*st13*za14*zbab1342
     & -7._dp/12*st14*zba342*za14*st24*zbab1342
     & +5._dp/12*st23*zba342*za14*st24*zbab1342
     & +7._dp/12*zbab2342*st24**2*zba342*za24
     & +7._dp/12*zab241*st14*zba342*zbab2342*za14
     & +1._dp/6*st23*zba342*za24*zbab2342*st13
     & -5._dp/12*zba342*za24*zbab2342*st13*st24
     & -7._dp/12*zba342*st24**3*zba234
     & -5._dp/12*zba342*zba234*st13**3
     & -1._dp/4*st14*zba342*zba234*st13**2
     & -1._dp/6*zba342*st23**2*zba234*st13
     & -7._dp/12*zb32*za14*zaba2342*st24*zbab1342
     & -7._dp/12*za12*zab231*st34*zb32*za14*zbab1342
     & -5._dp/12*za14*zbab1341*zba341*st13**2
     & +1._dp/6*st14*zbab1341*st13*za14*zba341
     & -1._dp/6*zbab1341*zaba1341*st13*zb31*za14)/(zab152*Gram12x3x4)
      res=res
     & +(
     & -7._dp/12*mt2*za32*st24**3*zb24*mt)/(zab152*Gram12x3x4)
      res=res
      res=res
     & +mt*(5._dp/3*zba342*zba234*za12**2*zbab1341
     & +19._dp/8*zba342*zbab1342*zba134*za12**2
     & -9._dp/8*zbab1341*zba134*za12**2*zba341
     & -9._dp/8*za14*zaba2342*zbab1341*zba341
     & -4._dp/3*zab241*zbab1341*za14*zba341*za12
     & -3._dp/8*za14*zab241**2*st34*zba341
     & -11._dp/12*za14*zab241**2*zba341*st13
     & -3._dp/4*za14*zab241**2*st24*zba341
     & -3._dp/8*st14*za14*zab241**2*zba341
     & +1._dp/3*zab241**2*zba234*za12*zba341
     & -7._dp/12*zab241*zba134*st13*zba341*za12
     & -17._dp/24*zab241*zba134*st24*zba341*za12
     & +1._dp/3*zab241*za12*za24*zba341*zbab1342
     & -7._dp/4*zab241*zab231*zba234*zba341*za12
     & -3._dp/4*zaba1342**2*zba134*zb31
     & -1._dp/6*zaba1342*st23*zab231*zb31*za14
     & -9._dp/8*zaba1342*zab231*st34*zb31*za14
     & +19._dp/24*zaba1342*zab231*st13*zb31*za14
     & +3._dp/4*zaba1342*zab231*zba134*zba341
     & -7._dp/8*za14*zab231**2*zba341*st23
     & +1*za14*zab231**2*zba341*st13
     & +37._dp/24*za14*zab231**2*st24*zba341
     & -13._dp/6*zab231**2*mt2*zb32*za14*za12
     & +3._dp/4*zaba2342*st23*zba134*zba341
     & -3._dp/8*zaba2342*zba134*st13*zba341
     & +25._dp/12*st14**3*zba342*za24
     & -3._dp/4*zba342*st23**3*za24
     & -3._dp/4*st23*st14*zba342*za24*mt2
     & -4._dp/3*st14*zba342*st23**2*za24
     & -3._dp/4*mt2*zba342*za24*st13**2
     & +5._dp/12*zba342*za24*st13**3
     & +3._dp/4*st34*zba342*za24*st13**2
     & +11._dp/12*st14**2*zba342*za24*st13
     & -3._dp/4*st14*zba342*za24*st13**2
     & +3._dp/4*st23*zba342*za24*mt2*st13
     & -4._dp/3*zba342*st23**2*za24*st13
     & -5._dp/24*zba342*st23*za24*st13**2
     & +3._dp/4*st23*zba342*za24*st34*st13
     & +11._dp/8*st14**2*st24*zba342*za24
     & +31._dp/24*st14*st24**2*zba342*za24
     & -3._dp/4*st24*st23**2*za24*zba342
     & +7._dp/12*st23*st14*zba342*za24*st24
     & +1._dp/4*st24*zba342*za24*st13**2
     & -1._dp/6*st24**2*zba342*za24*st13
     & -11._dp/12*st14*zba342*za24*st13*st24
     & -29._dp/12*st23*zba342*za24*st13*st24
     & +3._dp/8*zbab2342*zaba2342*zba342*za24
     & +3._dp/4*zaba2342*za24*zba341*zbab1342
     & -3._dp/4*za24*mt2*zbab1341*zba341*za12
     & +3._dp/4*za24*st34*zbab1341*zba341*za12
     & -3._dp/8*st23*za24*zbab1341*zba341*za12
     & -17._dp/24*za24*zbab1341*st13*zba341*za12
     & +23._dp/24*za24*zbab1341*st24*zba341*za12
     & -11._dp/12*zab231*za24*zba341*st23**2
     & -3._dp/4*st23*zab231*za24*st34*zba341
     & +3._dp/4*zab231*za24*mt2*st13*zba341
     & -9._dp/8*zab231*za24*st34*st13*zba341
     & +3._dp/4*zab231*za24*mt2*st24*zba341
     & -5._dp/12*st24**2*zab231*za24*zba341
     & +3._dp/2*st23*zab231*za24*st24*zba341
     & -97._dp/24*zab231*za24*st13*st24*zba341
     & +11._dp/8*zba342*zab231*za24*zbab2342*za12
     & +3._dp/4*zba342*mt2*zb12*za14*zaba2342
     & -3._dp/8*st14*zba342*zb12*za14*zaba2342
     & +7._dp/12*st23*zba342*zb12*za14*zaba2342
     & -3._dp/2*zba342*st13*zb12*za14*zaba2342
     & -4._dp/3*zba342*zb12*za14*zaba2342*st24
     & +3._dp/2*za12*zba342*za24*st34*zbab1342
     & -9._dp/8*st14*za12*zba342*za24*zbab1342
     & -41._dp/24*st23*za12*zba342*za24*zbab1342
     & +35._dp/24*za12*zba342*za24*st13*zbab1342
     & -1._dp/6*za12*zba342*za24*st24*zbab1342
     & +3._dp/4*zaba1342*zbab1341*za24*zba341
     & +3._dp/4*zaba1342*za14*zba342*zbab1341
     & -9._dp/8*st23*zba342*zbab1341*za14*za12
     & -3._dp/4*zba342*st34*zbab1341*za14*za12
     & +3._dp/4*zba342*mt2*zbab1341*za14*za12
     & +5._dp/12*st14*zba342*zbab1341*za14*za12
     & -19._dp/24*za14*zab231**2*zaba1341*zb31
     & +3._dp/4*st23*zba342*zab231*st34*za14
     & -3._dp/4*st23*zba342*zab231*mt2*za14
     & -13._dp/6*za14*zba342*zab231*st13**2
     & +3._dp/4*zba342*zab231*st34*st13*za14
     & -7._dp/6*st23*zba342*zab231*st13*za14
     & -13._dp/24*st23*st14*zba342*zba134*za12
     & +7._dp/12*zba342*zbab1341*st13*za14*za12
     & -3._dp/8*za14*zab241*zba342*st24**2
     & -7._dp/12*zab231**2*st34*zb32*za14*za12
     & +3._dp/4*zab231**2*za24*zaba1341*zb32
     & +3._dp/8*zba342*st23*zaba2342*zba234
     & +7._dp/12*zbab1342*zab231*za24*zba341*za12
     & +11._dp/12*zab241*zab231*za14*st24*zba341
     & -3._dp/8*za14*zaba2342*st24**2*zb31
     & -5._dp/3*za12*zb31*za14*zaba2342*zbab1342
     & -11._dp/12*zab241*st24**2*za24*zba341
     & -5._dp/8*zab241*st14*za24*st24*zba341
     & -41._dp/24*st14**2*zab241*za24*zba341
     & +3._dp/8*zab241*st14*za24*st34*zba341
     & +3._dp/4*st23*st14*za24*mt2*zb31*za12
     & -11._dp/8*za24*zbab2342*zb31*zaba2342*za12
     & +7._dp/6*za12**2*za24*st34*zb31*zbab1342
     & +1._dp/6*st23*zab231*za24*zaba1341*zb31
     & +3._dp/8*zab231*za24*st34*zaba1341*zb31
     & -23._dp/24*st34*zbab1341*zb31*za14*za12**2
     & +3._dp/8*st14*mt2*zb31*za14*zaba2342
     & +11._dp/12*st14**2*za14*zaba2342*zb31
     & +3._dp/8*st14*st34*zb31*za14*zaba2342
     & -3._dp/4*st23*st34*zb31*za14*zaba2342
     & +3._dp/4*mt2*zb31*za14*zaba2342*st24
     & +3._dp/4*st34*zb31*za14*zaba2342*st24
     & -7._dp/12*st14*zb31*za14*zaba2342*st24
     & -3._dp/4*zaba1342*zaba2342*zba134*zb32
     & -3._dp/4*zaba1342*zaba2342*zba234*zb31
     & -13._dp/24*zaba1342*zab241*st14*zb31*za14
     & +23._dp/24*zaba1342*zab241*zb31*za14*st24
     & -3._dp/4*zaba2342**2*zba234*zb32
     & +3._dp/4*zaba2342*st23**2*za24*zb32
     & -3._dp/8*st23*za24*st34*zb32*zaba2342
     & -3._dp/4*za24*st34*st13*zb32*zaba2342
     & +3._dp/2*st23*za24*st13*zb32*zaba2342
     & +3._dp/8*za24*mt2*zb32*zaba2342*st24
     & -3._dp/8*st24**2*za24*zaba2342*zb32
     & +3._dp/8*za24*st34*zb32*zaba2342*st24)/(za12*Gram12x3x4)
      res=res
     & +mt*(
     & -3._dp/8*zab134*zab241**2*za12*zab342
     & -3._dp/8*st14*st34*zb14*zab341*za12**2
     & +3._dp/4*zab134*zab241*zaba2342*zab342
     & -3._dp/8*zbab2342*zaba2342*za32*zab234
     & +3._dp/4*zab241*zab134*za32*st34*st24
     & +3._dp/8*zab241*st14*zab134*za32*st34
     & -3._dp/8*zab134*zaba2342*za31*zbab1341
     & -3._dp/8*st23*zab134*za32*zbab1341*za12
     & +3._dp/8*st14*zab134*zaba2342*zab341
     & -3._dp/4*zab134*zaba2342*za32*zbab1342
     & -3._dp/8*zab134*za32*zbab1341*st13*za12
     & +3._dp/8*zb24*za32*st34*zaba2342*st24
     & +3._dp/4*zb24*za32*mt2*st13*zaba2342
     & -3._dp/8*st13**2*za32*zaba2342*zb24
     & -3._dp/4*zb24*za32*st34*st13*zaba2342
     & +3._dp/8*st23*zb24*za32*mt2*zaba2342
     & -3._dp/8*zaba2342*za32*zb24*st23**2
     & -3._dp/8*st23*zb24*za32*st34*zaba2342
     & -9._dp/8*st23*zb24*za32*st13*zaba2342
     & +3._dp/8*zaba2342*st24*zab342*zab234
     & +3._dp/8*st23*za32*st13*zab234*st24
     & -3._dp/8*st14*za32*zab234*st23**2
     & +3._dp/8*mt2*st13*zaba2342*za31*zb14
     & -3._dp/8*st13**2*za31*zaba2342*zb14
     & -3._dp/8*st34*st13*zaba2342*za31*zb14
     & -3._dp/4*st23*st13*zaba2342*za31*zb14)/(za12*Gram12x3x4)


==> d3x12x4xm00m_unsym.f <==
      subroutine d3x12x4xm00m_unsym(p,i1,i2,i3,i4,h1,h3,h4,mt,
     & za,zb,zab,zba,zaba,zbab,res)
      use double_precision
      use dotc_generic
      implicit none
      include 'mxpart.f'
      integer:: i1,i2,i3,i4,h1,h3,h4,hh3,hh4
      complex(dp) :: res,p1(4),p2(4),p3(4),p4(4),
     & za(4,2,4,2),zb(4,2,4,2),
     & zab(4,2,3:5,4,2),zba(4,2,3:5,4,2),
     & zaba(4,2,3:5,3:5,4,2),zbab(4,2,3:5,3:5,4,2),
     & za12,za24,za14,za31,za32,zb31,zb32,
     & zb24,zb14,
     & zab132,zab134,zab142,zab152,zab231,zab241,zab234,zab341,
     & zba134,zba234,zba342,zba341,
     & zbab2342,zbab1341,zdiff,
     & zab342,zaba1341,zaba1342,zaba2342,zb12,zbab1342,
     & zabab13x12x42,zabab14x12x32,zabab23x12x41,zabab24x12x31


      real(dp):: mt,mt2,s12,s34,st13,st14,st23,st24,
     & p1Dp3,p1Dp4,p2Dp3,p2Dp4,p3Dp4,p(mxpart,4),
     & Gram12x3x4,st34,st12D3,st12D4,st12D34
      integer mm,pp

      p1(:)=cmplx(p(i1,:),kind=dp)
      p2(:)=cmplx(p(i2,:),kind=dp)
      p3(:)=cmplx(p(i3,:),kind=dp)
      p4(:)=cmplx(p(i4,:),kind=dp)
      

      if (i1 == 1) then
        mm=1
        pp=2
      elseif (i1 == 2) then
        mm=2
        pp=1
      else
        write(6,*) 'Unforeseen value of i1 in d3x12x4xm00m_unsym: i1 = ',i1
        stop
      endif
      
      hh3=(h3+3)/2
      hh4=(h4+3)/2
      mt2=mt**2
      p1Dp3=dotc(p1,p3); p1Dp4=dotc(p1,p4);
      p2Dp3=dotc(p2,p3); p2Dp4=dotc(p2,p4); p3Dp4=dotc(p3,p4);
      s12=2*dotc(p1,p2)
      st13=2*p1Dp3; st14=2*p1Dp4; st23=2*p2Dp3; st24=2*p2Dp4
      st12D3=st13+st23; st12D4=st14+st24
      st12D34=st12D3+st12D4
      s34=2*(p3Dp4+mt2)
      st34=2*p3Dp4
      Gram12x3x4 =(s34*(st12D3*st12D4-s12*s34)
     & +mt2*(4*s12*s34-st12D34**2))/4

      za12  = za(i1,mm,i2,pp) 
      za24  = za(i2,mm,i4,hh4) 
      za14  = za(i1,mm,i4,hh4) 
      za31  = za(i3,hh3,i1,pp) 
      za32  = za(i3,hh3,i2,pp) 

      zb12  = zb(i1,pp,i2,mm)  
      zb31  = zb(i3,hh3,i1,mm)  
      zb32  = zb(i3,hh3,i2,mm)  
      zb24  = zb(i2,pp,i4,hh4)  
      zb14  = zb(i1,pp,i4,hh4)  

      zab132= zab(i1,mm,i3,i2,mm)
      zab134= zab(i1,mm,i3,i4,hh4)
      zab142= zab(i1,mm,i4,i2,mm)
      zab152= zab(i1,mm, 5,i2,mm)
      zab231= zab(i2,mm,i3,i1,mm)
      zab241= zab(i2,mm,i4,i1,mm)
      zab234= zab(i2,mm,i3,i4,hh4)
      zab341= zab(i3,hh3,i4,i1,mm)
      zab342= zab(i3,hh3,i4,i2,mm)
      zba134= zba(i1,pp,i3,i4,hh4)
      zba234= zba(i2,pp,i3,i4,hh4)
      zba342= zba(i3,hh3,i4,i2,pp)
      zba341= zba(i3,hh3,i4,i1,pp)
      zbab1341=zbab(i1,pp,i3,i4,i1,mm)
      zbab2342=zbab(i2,pp,i3,i4,i2,mm)
      zbab1342=zbab(i1,pp,i3,i4,i2,mm)

      zaba1341=zaba(i1,mm,i3,i4,i1,pp)
      zaba1342=zaba(i1,mm,i3,i4,i2,pp)
      zaba2342=zaba(i2,mm,i3,i4,i2,pp)
      zabab13x12x42=st13*zab142+zab132*st24
      zabab14x12x32=st14*zab132+zab142*st23
      zabab23x12x41=zab231*st14+st23*zab241
      zabab24x12x31=zab241*st13+st24*zab231      
!      zdiff=(⟨2|3|1+2|4|1]-⟨2|4|1+2|3|1])*st12d34/Gram12x3x4**2
      zdiff=-(zab231*(st14-st24)+zab241*(st23-st13))*st12d34
     & /(s12*Gram12x3x4**2)

      include 'd3x12x4xm00m_inc.f'

      return        
      end subroutine d3x12x4xm00m_unsym


==> d3x1x24xm00m.f <==
      subroutine d3x1x24xm00m(p,i1,i2,i3,i4,h1,h3,h4,mt,
     & za,zb,zab,zba,zaba,zbab,res)
! This is a fortran implementation of Eq(4.3) of FERMILAB-PUB-25-0255-T
      use double_precision
      implicit none
      include 'mxpart.f'
      integer:: i1,i2,i3,i4,h1,h3,h4
      real(dp):: p(mxpart,4),mt
      complex(dp):: res,za(4,2,4,2),zb(4,2,4,2),
     & zab(4,2,3:5,4,2),zba(4,2,3:5,4,2),
     & zaba(4,2,3:5,3:5,4,2),zbab(4,2,3:5,3:5,4,2)

      call d3x1x24xm00m_guts(p,i1,i2,i3,i4,h1,h3,h4,mt,
     & za,zb,zab,zba,zaba,zbab,res)

      res=2*(CF*xn-half)/xn*res
      return
      end subroutine d3x1x24xm00m


==> d3x1x24xm00m_guts.f <==
      subroutine d3x1x24xm00m_guts(p,i1,i2,i3,i4,h1,h3,h4,mt,
     & za,zb,zab,zba,zaba,zbab,res)
      use double_precision
      use dotc_generic
      implicit none
      include 'mxpart.f'
      integer:: i1,i2,i3,i4,h1,h3,h4,hh3,hh4
      integer,parameter:: i5=5
      complex(dp) :: res,p1(4),p2(4),p3(4),p4(4),p5(4),
     & za(4,2,4,2),zb(4,2,4,2),
     & zab(4,2,3:5,4,2),zba(4,2,3:5,4,2),
     & zaba(4,2,3:5,3:5,4,2),zbab(4,2,3:5,3:5,4,2),
     & za12,za24,za31,zb12,zb31,zb14,
     & zab134,zab231,zab241,zab251,zba241,zba231,
     & zbab1351,zaba1531,zaba2531,
     & zabab2x4x12x3x1,zbaba2x4x12x3x1,zfac
      real(dp):: mt,mt2,mhsq,p(mxpart,4),st24,st124,s12,st14,st13,
     & st15,s15
      integer mm,pp
       
      p1(:)=cmplx(p(i1,:),0.,kind=dp)
      p2(:)=cmplx(p(i2,:),0.,kind=dp)
      p3(:)=cmplx(p(i3,:),0.,kind=dp)
      p4(:)=cmplx(p(i4,:),0.,kind=dp)
      p5(:)=cmplx(p(i5,:),0.,kind=dp)

      if (i1 == 1) then
        mm=1
        pp=2
      elseif (i1 == 2) then
        mm=2
        pp=1
      else
        write(6,*) 'Unforeseen value of i1 in d3x1x24xm00m_guts: i1 = ',i1
	stop
      endif
      
      hh3=(h3+3)/2
      hh4=(h4+3)/2

      mt2=mt**2
      mhsq=dotc(p5,p5)
      s12=2*dotc(p1,p2)
      st13=2*dotc(p1,p3)
      st24=2*dotc(p2,p4)
      st14=2*dotc(p1,p4)
      st15=2*dotc(p1,p5)
      s15=st15+mhsq
      st124=s12+st14+st24

      za12  = za(i1,mm,i2,pp)
      za24  = za(i2,mm,i4,hh4)
      za31  = za(i3,hh3,i1,pp)
      zb12  = zb(i1,pp,i2,mm)
      zb31  = zb(i3,hh3,i1,mm)
      zb14  = zb(i1,pp,i4,hh4)
      zab134= zab(i1,mm,i3,i4,hh4)
      zab231= zab(i2,mm,i3,i1,mm)
      zab241= zab(i2,mm,i4,i1,mm)
      zab251= zab(i2,mm,i5,i1,mm)

      zba231= zba(i2,pp,i3,i1,pp)
      zba241= zba(i2,pp,i4,i1,pp)

      zaba2531=zaba(i2,mm,i5,i3,i1,pp)
      zaba1531=zaba(i1,mm,i5,i3,i1,pp)
      zbab1351=zbab(i1,pp,i3,i5,i1,mm)

      zbaba2x4x12x3x1=zba241*st13+st24*zba231
      zabab2x4x12x3x1=zab241*st13+st24*zab231
      
      zfac=
     & zbab1351/(zabab2x4x12x3x1*zb12)-zaba1531/(zbaba2x4x12x3x1*za12)
      res=
     & -2*st124**2*za31*zab134*mt*st13/(zaba1531*zbaba2x4x12x3x1)
     & +za31*(za24*zbab1351+mt*zb14*(2*zab231+zab251))*zfac
     & +zb31*(za24*mt*(st15+2*st13)-zb14*zaba2531)*zfac

     & +st124*zb31*(zb14*zab251*st13/(zabab2x4x12x3x1*zb12)
     & -zab134*zaba2531/(zbaba2x4x12x3x1*za12))
     & +za12*(2*zb31*zb14*zbab1351*mt2)/(zabab2x4x12x3x1*zb12)

     & +st124*za31*(za24*mt2*(st15-2*st13)
     & +za24*st13*s15+mt*zab134*(2*zab231+zab251))
     & /(zbaba2x4x12x3x1*za12)
     & +zaba1531*st124*(-zb31*za24*mt)/(zbaba2x4x12x3x1*za12)
     & +2*mt*(st124*zb31*zab134*mt-zaba1531*zb31*zb14*mt
     & +st124*za31*zb14*st13)/zbaba2x4x12x3x1

! Translated from TeX (slower)
!      res=
!     & -(2*st124**2*za31*zab134*mt*st13)/(zaba1531*zbaba2x4x12x3x1)
!     & 
!     & +(za31*(za24*zbab1351+2*mt*zb14*zab231)
!     & 
!     & +zb31*za24*mt*(st15+2*st13)
!     & +zba352*zb14*st13)
!     & *((zbab1351)/(zabab2x4x12x3x1*zb12)-(zaba1531)/(zbaba2x4x12x3x1*za12))
!     & 
!     & +st124*zb31*((zb14*zab251*st13)/(zabab2x4x12x3x1*zb12)
!     & -(zab134*zaba2531)/(zbaba2x4x12x3x1*za12))
!     & 
!     & +(2*za12*zb31*zb14*zbab1351*mt2)/(zabab2x4x12x3x1*zb12)
!     & 
!     & +(st124*za31*(za24*mt2*(st15-2*st13)
!     & +za24*st13*s15+mt*zab134*(2*zab231+zab251)))/(zbaba2x4x12x3x1*za12)
!     & 
!     & -(zaba1531*st124*zb31*za24*mt)/(zbaba2x4x12x3x1*za12)
!     & 
!     & +(2*mt*(st124*zb31*zab134*mt-zaba1531*zb31*zb14*mt+st124*za31*zb14*st13))/(zbaba2x4x12x3x1)

       res=res/2

!      return
       end subroutine d3x1x24xm00m_guts
      


==> d3x2x14xm00m.f <==
      subroutine d3x2x14xm00m(p,i1,i2,i3,i4,h1,h3,h4,mt,
     & za,zb,zab,zba,zaba,zbab,res)
      use double_precision
      implicit none
      include 'mxpart.f'
      integer:: i1,i2,i3,i4,h1,h3,h4
      real(dp):: p(mxpart,4),mt
      complex(dp):: res,za(4,2,4,2),zb(4,2,4,2),
     & zab(4,2,3:5,4,2),zba(4,2,3:5,4,2),
     & zaba(4,2,3:5,3:5,4,2),zbab(4,2,3:5,3:5,4,2)

      call d3x1x24xm00m_guts(p,i2,i1,i3,i4,h1,h3,h4,mt,
     & zb,za,zba,zab,zbab,zaba,res)

      res=2/xn*res
      return
      end subroutine d3x2x14xm00m


==> d3x4x12xm0mm.f <==
      subroutine d3x4x12xm0mm(p,i1,i2,i3,i4,h1,h3,h4,mt,
     & za,zb,zab,zba,zaba,zbab,res)
! This is a fortran implementation of Eq(4.1) of FERMILAB-PUB-25-0255-T
      use double_precision
      implicit none
      include 'mxpart.f'
      integer:: i1,i2,i3,i4,h1,h3,h4
      complex(dp) :: res,res1234,res2134,
     & za(4,2,4,2),zb(4,2,4,2),
     & zab(4,2,3:5,4,2),zba(4,2,3:5,4,2),
     & zaba(4,2,3:5,3:5,4,2),zbab(4,2,3:5,3:5,4,2)
      real(dp):: mt,p(mxpart,4)

      call d3x4x12xm0mm_sym(p,i1,i2,i3,i4,h1,h3,h4,mt,
     & za,zb,zab,zba,zaba,zbab,res1234)
      call d3x4x12xm0mm_sym(p,i2,i1,i3,i4,h1,h3,h4,mt,
     & zb,za,zba,zab,zbab,zaba,res2134)
      res=res1234+res2134
      
      return
      end subroutine d3x4x12xm0mm


==> d3x4x12xm0mm_sym.f <==
      subroutine d3x4x12xm0mm_sym(p,i1,i2,i3,i4,h1,h3,h4,mt,
     & za,zb,zab,zba,zaba,zbab,res)
      use double_precision
      use dotc_generic
      implicit none
      include 'mxpart.f'
      integer:: i1,i2,i3,i4,h1,h3,h4,hh3,hh4
      complex(dp) :: res,p1(4),p2(4),p3(4),p4(4),
     & za(4,2,4,2),zb(4,2,4,2),
     & zab(4,2,3:5,4,2),zba(4,2,3:5,4,2),
     & zaba(4,2,3:5,3:5,4,2),zbab(4,2,3:5,3:5,4,2),
     & za12,za24,za14,za31,za32,zb31,zb32,za34,
     & zb24,zb14,zb34,
     & zab134,zab231,zab241,zab234,zab341,
     & zba342,zaba1342,zaba2342
      real(dp):: mt,mt2,s12,st13,st14,st23,st24,st34,st124,
     & p(mxpart,4),Gram12x3x4,s34,st12D3,st12D4,st12D34,s34m4mt2
      integer mm,pp
! new definitions
      real(dp):: tr3x4,tr12x34
      complex(dp):: zab1x34x1,zab2x34x1,zab2x34x4,
     & zba134,zaba2x4x12x4
     
      p1(:)=cmplx(p(i1,:),kind=dp)
      p2(:)=cmplx(p(i2,:),kind=dp)
      p3(:)=cmplx(p(i3,:),kind=dp)
      p4(:)=cmplx(p(i4,:),kind=dp)
!      p5(:)=cmplx(p(i5,:),kind=dp)
      
      if (i1 == 1) then
        mm=1
        pp=2
      elseif (i1 == 2) then
        mm=2
        pp=1
      else
        write(6,*) 'Unforeseen value of i1 in d3x4x12xm0mm_guts: i1 = ',i1
	stop
      endif
      
      hh3=(h3+3)/2
      hh4=(h4+3)/2
      mt2=mt**2
      s12= 2*dotc(p1,p2); st13=2*dotc(p1,p3); st14=2*dotc(p1,p4);
      st23=2*dotc(p2,p3); st24=2*dotc(p2,p4); st34=2*dotc(p3,p4)
      s34=st34+2*mt2
      s34m4mt2=s34-4*mt2
      st124=s12+st14+st24
      st12D3=st13+st23
      st12D4=st14+st24
      st12D34=st12D3+st12D4

      
      Gram12x3x4 =(s34*(st12D3*st12D4-s12*s34)
     &     +mt2*(4*s12*s34-st12D34**2))/4
      za12  = za(i1,mm,i2,pp) 
      za24  = za(i2,mm,i4,hh4) 
      za14  = za(i1,mm,i4,hh4) 
      za31  = za(i3,hh3,i1,pp) 
      za32  = za(i3,hh3,i2,pp) 
      zb31  = zb(i3,hh3,i1,mm)  
      zb32  = zb(i3,hh3,i2,mm)  
      za34  = za(i3,hh3,i4,hh4)  
      zb24  = zb(i2,pp,i4,hh4)  
      zb14  = zb(i1,pp,i4,hh4)  
      zb34  = zb(i3,hh3,i4,hh4)  
      zab134= zab(i1,mm,i3,i4,hh4)
      zab231= zab(i2,mm,i3,i1,mm)
      zab241= zab(i2,mm,i4,i1,mm)
      zab234= zab(i2,mm,i3,i4,hh4)
      zab341= zab(i3,hh3,i4,i1,mm)
      zba342= zba(i3,hh3,i4,i2,pp)

      zaba1342=zaba(i1,mm,i3,i4,i2,pp)
      zaba2342=zaba(i2,mm,i3,i4,i2,pp)

! new definitions
      tr3x4=st34
      tr12x34=st12D34
      
      zba134=zba(i1,pp,i3,i4,hh4)

      zab1x34x1=st13+st14
      zab2x34x1=zab(i2,mm,i3,i1,mm)+zab(i2,mm,i4,i1,mm)
      zab2x34x4=zab(i2,mm,i3,i4,hh4)+zab(i2,mm,i4,i4,hh4)
      zaba2x4x12x4=zab(i2,mm,i4,i1,mm)*za(i1,mm,i4,hh4)+st24*za(i2,mm,i4,hh4)
      
! Note that the last two lines come with an extra factor of 1/2 wrt. Jupyter since the whole expression is symmetrized here
      res =
     & -(za34*tr3x4*zab241)/(3*s12)
     & -(za24*tr3x4*za32)/(3*za12)
     & +st124*s34*(mt*(zab341*zab234-3*zb14*(s34-4*mt2)*za32)+za34*zab231*(tr3x4-4*mt2))/(24*Gram12x3x4)
     & +za32*s34*st124*mt*(zaba2x4x12x4*mt-za24*mt*(st13+st23+4*tr3x4)+st13*zab2x34x4-(tr3x4-4*mt2)*zab234)/(24*za12*Gram12x3x4)
     & -zba342*s34*st124*mt*(za12*zba134+za24*zab1x34x1+3*za24*tr3x4)/(24*za12*Gram12x3x4)
     & +s34*st124*(zaba1342*za24*zab341-za34*zaba2342*st23+6*(s34-mt2)*mt2*za24*za32+(st13-tr3x4-st24)*za24*tr3x4*za32)/(24*za12*Gram12x3x4)
     & +st124*(zb34*zaba2342*s34*(tr3x4-4*mt2)+tr12x34*(tr3x4*za24*mt*zba342-2*mt2*mt*zab234*za32))/(24*za12*Gram12x3x4)
     & +s34*st124*mt*(zb14*tr12x34*tr3x4*za32+zb14*(tr3x4-mt2)*st14*za32+zab341*(zab134*zab2x34x1+st23*zab234)
     &               +zb14*st24*mt*zba342-zb31*mt*zab134*zab241)/(12*s12*Gram12x3x4)
     & -st124*tr3x4*(za24*zab341*s34*(st24+st14)-tr3x4*zab241*za34*tr12x34)/(12*s12*Gram12x3x4)
     & -mt2*mt*st124*tr12x34*(3*zb14*tr3x4*za32+2*zab341*zab234)/(12*s12*Gram12x3x4)

     & -(zab231*(st14-st24)+zab241*(st23-st13))*st124**2*s34*s34m4mt2
     & *(mt2*tr12x34*(zb34-za34)+mt*s34*(zb31*za14+zb32*za24-za31*zb14-za32*zb24))/(96*s12*Gram12x3x4**2)
 
! Translated from TeX (slower)
!      res =
!     & -(za34*zab241*st34)/(3*s12)
!     & -(za24*za32*st34)/(3*za12)
!     & 
!     & +(st124*s34*(
!     & za34*zab231*(st34-4*mt2)
!     & -3*mt*zb14*s34m4mt2*za32))/(24*Gram12x3x4)
!     & 
!     & +(st124)/(24*za12*Gram12x3x4)*(
!     & (zb34*zaba2342*s34*(st34-4*mt2)
!     & -2*mt**3*tr12x34*(za24*zba342
!     & +zab234*za32))
!     & 
!     & +za32*s34*mt*(zaba2x4x12x4*mt
!     & -za24*mt*(st13+st23+4*st34)
!     & +st13*zab2x34x4
!     & -(st34-4*mt2)*zab234)
!     & 
!     & +s34*(zaba1342*za24*zab341
!     & -za34*zaba2342*st23
!     & +6*(s34-mt2)*mt2*za24*za32
!     & 
!     & +(st13-st34-st24)*za24*st34*za32)
!     & -zba342*za24*s34*mt*(
!     & 3*st34-zab2x34x2)
!     & )
!     & 
!     & +(1)/(12*s12*Gram12x3x4)*(s34*st124*mt*(
!     & zb14*tr12x34*st34*za32
!     & +zb14*(st34-mt2)*st14*za32
!     & 
!     & +zab341*(zab134*zab2x34x1+st23*zab234)
!     & +zb14*st24*mt*zba342-zb31*mt*zab134*zab241))
!     & 
!     & -(st124*st34*(za24*zab341*s34*(st24+st14)
!     & -st34*zab241*za34*tr12x34))/(12*s12*Gram12x3x4)
!     & 
!     & -(mt**3*st124*tr12x34*(3*zb14*st34*za32
!     & +2*zab341*zab234))/(12*s12*Gram12x3x4)
!     & 
!     & -(s34)/(96*s12*Gram12x3x4**2)*((zab231*(st14-st24)+zab241*(st23-st13))
!     & *st124**2*s34m4mt2
!     & *(mt2*tr12x34*(zb34-za34)
!     & +mt*s34*(zb31*za14+zb32*za24-za31*zb14-za32*zb24)))

!      write(6,*) 'new res',res

      return
      end subroutine d3x4x12xm0mm_sym


==> d3x4x12xm0mm_sym_inc.f <==
      res= + za12**(-1)*Gram12x3x4**(-1) * (  - 4*zaba2342*s34*st124*
     &    mt2*zb34 + zaba2342*st34*s34*st124*zb34 - za34*zaba2342*s34*
     &    st124*st23 + za24*s34*st124*zab341*zaba1342 - mt*zaba2342*s34
     &    *st124*zb31*za14 - mt*za24*zaba2342*s34*st124*zb32 - mt*za24*
     &    zba342*s34*st124*st14 + mt*za24*zba342*s34*st124*st23 + mt*
     &    za24*zba342*st34*st124*st12D34 - 3*mt*za24*zba342*st34*s34*
     &    st124 + 6*za32*za24*s34*st124*mt2**2 - za32*za24*st34*s34*
     &    st124*st24 + za32*za24*st34*s34*st124*st13 + 6*za32*za24*st34
     &    *s34*st124*mt2 - za32*za24*st34**2*s34*st124 - 2*za32*mt*s34*
     &    st124*zb14*zaba1342 + 2*za32*mt*zab241*s34*st124*zab134 - 
     &    za32*mt*zaba2342*s34*st124*zb24 - 2*za32*zab234*mt*st124*mt2*
     &    st12D34 + za32*zab234*mt*s34*st124*st24 + za32*zab234*mt*s34*
     &    st124*st13 + 4*za32*zab234*mt*s34*st124*mt2 - za32*zab234*mt*
     &    st34*s34*st124 )
      res = res + za12**(-1) * ( 8*za34*zaba2342 - 8*mt*za24*zba342 + 8
     &    *za32*zab234*mt )
      res = res + Gram12x3x4**(-1)*s12**(-1) * ( 2*za34*zab241*st34**2*
     &    st124*st12D34 - 2*za24*st34*s34*st124*zab341*st14 - 2*za24*
     &    st34*s34*st124*zab341*st24 + 2*mt*zab241*s34*st124*zab341*
     &    zab134 + 2*mt*zaba2342*s34*st124*zb14*zab342 - 4*zab234*mt*
     &    st124*zab341*mt2*st12D34 + 2*zab234*mt*s34*st124*zab341*st23
     &     + 12*za32*mt*st124*zb14*mt2**2*st12D34 + 2*za32*mt*s34*st124
     &    *zab134*zbab1341 - 8*za32*mt*s34*st124*zb14*mt2*st14 - 8*za32
     &    *mt*s34*st124*zb14*mt2*st23 - 6*za32*mt*s34*st124*zb14*mt2*
     &    st24 - 6*za32*mt*s34*st124*zb14*mt2*st13 + 4*za32*mt*st34*s34
     &    *st124*zb14*st14 + 2*za32*mt*st34*s34*st124*zb14*st23 + 2*
     &    za32*mt*st34*s34*st124*zb14*st13 + 4*za32*mt*zab241*st34*s34*
     &    st124*zb24 )
      res = res + Gram12x3x4**(-1) * (  - 4*za34*s34*st124*mt2*zab231
     &     + za34*st34*s34*st124*zab231 + zab234*mt*s34*st124*zab341 + 
     &    6*za32*mt*s34*st124*zb14*mt2 - 3*za32*mt*st34*s34*st124*zb14
     &     )
      res = res + s12**(-1) * (  - 8*za34*zab241*st34 )


==> d4x1x2xm000.f <==
      subroutine d4x1x2xm000(p,i1,i2,i3,i4,h1,h3,h4,mt,
     & za,zb,zab,zba,zaba,zbab,res)
      use double_precision
      implicit none
      include 'mxpart.f'
      integer:: i1,i2,i3,i4,h1,h3,h4
      real(dp):: p(mxpart,4),mt
      complex(dp):: res,za(4,2,4,2),zb(4,2,4,2),
     & zab(4,2,3:5,4,2),zba(4,2,3:5,4,2),
     & zaba(4,2,3:5,3:5,4,2),zbab(4,2,3:5,3:5,4,2)

      call d4x2x1xm000_guts(p,i2,i1,i3,i4,h1,h3,h4,mt,
     & zb,za,zba,zab,zbab,zaba,.false.,res)

      res=2/xn*res

      return
      end subroutine d4x1x2xm000



==> d4x2x1xm000.f <==
      subroutine d4x2x1xm000(p,i1,i2,i3,i4,h1,h3,h4,mt,
     & za,zb,zab,zba,zaba,zbab,res)
! This is a fortran implementation of Eq(4.2) of FERMILAB-PUB-25-0255-T
      use double_precision
      implicit none
      include 'mxpart.f'
      integer:: i1,i2,i3,i4,h1,h3,h4
      real(dp):: p(mxpart,4),mt
      complex(dp):: res,za(4,2,4,2),zb(4,2,4,2),
     & zab(4,2,3:5,4,2),zba(4,2,3:5,4,2),
     & zaba(4,2,3:5,3:5,4,2),zbab(4,2,3:5,3:5,4,2)

      call d4x2x1xm000_guts(p,i1,i2,i3,i4,h1,h3,h4,mt,
     & za,zb,zab,zba,zaba,zbab,.false.,res)

      res=2*(CF*xn-half)/xn*res
      return
      end subroutine d4x2x1xm000



==> d4x2x1xm000_guts.f <==
      subroutine d4x2x1xm000_guts(p,i1,i2,i3,i4,h1,h3,h4,mt,
     & za,zb,zab,zba,zaba,zbab,swap,res)
      use double_precision
      use dotc_generic
      implicit none
      include 'mxpart.f'
      logical:: swap
      integer:: i1,i2,i3,i4,h1,h3,h4,hh1,hh2,hh3,hh4
      integer:: i5=5
      complex(dp) :: res,p1(4),p2(4),p3(4),p4(4),
     & za(4,2,4,2),zb(4,2,4,2),
     & zab(4,2,3:5,4,2),zba(4,2,3:5,4,2),
     & zaba(4,2,3:5,3:5,4,2),zbab(4,2,3:5,3:5,4,2),
     & za12,za21,za24,za31,za32,zb12,zb31,
     & zb21,zb24,zb14,
     & zab132,zab142,zab152,zab231,zab241,zab351,
     & zba351,zba352,
     & zaba2452,zabab1x3x12x4x2,zabab2x4x12x3x1,
     & zbab1351,zab154,zba154,za14
      real(dp):: mt,mt2,s12,st13,st24,st124,p1Dp2,p1Dp4,p2Dp4,
     & p(mxpart,4)
      integer mm,pp

      p1(:)=cmplx(p(i1,:),0.,kind=dp)
      p2(:)=cmplx(p(i2,:),0.,kind=dp)
      p3(:)=cmplx(p(i3,:),0.,kind=dp)
      p4(:)=cmplx(p(i4,:),0.,kind=dp)

      if (i1 == 1) then
        mm=1
        pp=2
      elseif (i1 == 2) then
        mm=2
        pp=1
      else
        write(6,*) 'Unforeseen value of i1 in d4x2x1xm000_guts: i1 = ',i1
	stop
      endif
      
      hh3=(h3+3)/2
      hh4=(h4+3)/2
      mt2=mt**2
      p1Dp2=dotc(p1,p2); p1Dp4=dotc(p1,p4); p2Dp4=dotc(p2,p4)
      st124=2*(p1Dp2+p1Dp4+p2Dp4)
      s12=2*p1Dp2
      st24=2*p2Dp4
      st13=2*dotc(p1,p3)


      za12  = za(i1,mm,i2,pp)
      za21  = -za12
      za14  = za(i1,mm,i4,hh4)
      za24  = za(i2,mm,i4,hh4)
      za31  = za(i3,hh3,i1,pp)
      za32  = za(i3,hh3,i2,pp)


      zb12  = zb(i1,pp,i2,mm)
      zb14  = zb(i1,pp,i4,hh4)
      zb21=-zb12
      zb24  = zb(i2,pp,i4,hh4)
      zb31  = zb(i3,hh3,i1,mm)

      zab132= zab(i1,mm,i3,i2,mm)
      zab142= zab(i1,mm,i4,i2,mm)
      zab152= zab(i1,mm,i5,i2,mm)
      zab154= zab(i1,mm,i5,i4,hh4)
      zab231= zab(i2,mm,i3,i1,mm)
      zab241= zab(i2,mm,i4,i1,mm)
      zab351= zab(i3,hh3,i5,i1,mm)

      zba154= zba(i1,pp,i5,i4,hh4)

      zba351= zba(i3,hh3,i5,i1,pp)
      zba352= zba(i3,hh3,i5,i2,pp)


      zaba2452=zaba(i2,mm,i4,i5,i2,pp)
      zbab1351=zbab(i1,pp,i3,i5,i1,mm)
      zabab1x3x12x4x2=st13*zab142+zab132*st24
      zabab2x4x12x3x1=zab241*st13+st24*zab231

      res=
     & ((-2*(2*mt*zb31+zab351)
     & *za24-(2*mt*za32+zba352)*zb14))/(st124)
     & 
     & -(mt*za21*zb24*zab351
     & +2*mt*za31*zb24*zab241+st24*zba351*zb14)/(zab142*st124)
     & 
     & -(2*mt2*(za21*zb24*zb31+za24*za31*zb21))/(zab142*st124)
     & 
     & +(s12*st24*zb24*(-2*mt*za31-zba351))/(zab142**2*st124)
     & 
     & +(st24*za12*zb24*(2*mt*zb12*za31
     & -zb31*zab152))/(zab142*zabab1x3x12x4x2)
     & 
     & +(st24*(zb31*zab154+za31*zba154))/(zabab1x3x12x4x2)
     & 
     & -2*mt*(st24*(zb31*za14+za31*zb14))/(zabab1x3x12x4x2)
     & 
     & +(za24*za32*zbab1351-zb14*zb31*zaba2452
     & +mt*(za32*zb14+za24*zb31)*(zab231-zab241))/(zabab2x4x12x3x1)

      res=res*st24/2

      return
      end subroutine d4x2x1xm000_guts


==> dotc.f <==
!---------Dirac representation
!---------Massive spinors alla Kleiss/Stirling
      module dotc_generic
      implicit none
      private
      public dotc

      interface dotc
      module procedure dotc,dotc_qp
      end interface
       
      contains

      function dotc(p,q) result(dot)
      use double_precision
!     caution p and q are complex
      include 'dotc_inc.f'
      end function dotc

      function dotc_qp(p,q) result(dot)
      use quad_precision
!     caution p and eta are complex
      include 'dotc_inc.f'
      end function dotc_qp

      end module dotc_generic




==> dotc_inc.f <==
!     function dotc(p,q)
!     caution p and q are complex
      implicit none
      include 'mcfmnotation.f'
      complex(dp):: p(4),q(4)
      real(dp):: dot
            
      if (mcfmnotation) then
         dot=real(p(4)*q(4)-p(1)*q(1)-p(2)*q(2)-p(3)*q(3))
      else
         dot=real(p(1)*q(1)-p(2)*q(2)-p(3)*q(3)-p(4)*q(4))
      endif      

      return
!     end function dotc


==> kinpoint_ggttH.f <==
!----- kinematic file for ggttH production

! In MCFM notation: (px, py, pz, E)
c---       p1  0.0000000000000000E+00  0.0000000000000000E+00 -0.2296672134102884E+03 -0.2296672134102884E+03
c---       p2  0.0000000000000000E+00  0.0000000000000000E+00  0.7003657418899981E+02 -0.7003657418899981E+02
c---       p3  0.6629497380578179E+02 -0.4196760596002586E+02  0.1107351876967696E+03  0.1456968952866330E+03
c---       p4 -0.5296200905869183E+02  0.9778981640958932E+01  0.7800797905231053E+02  0.1086040868535475E+03
c---       p5 -0.1333296474708996E+02  0.3218862431906693E+02 -0.2911252752779149E+02  0.4540280545910778E+02
c---      
c--- p1^2 = p2^2 = p5^2 = 0,  p3^2 = p4^2 = 53^2

!      mt=0.12323434546d0
!      mtsq=mt**2
      fac=200d0
      pmcfm(:,:)=0d0

      scale=1d0

      p1true(2) =   0.000000000000000d+00
      p1true(3) =   0.000000000000000d+00
      p1true(4) =  -0.710215869349183d+03
      p1true(1) =  -0.710215869349183d+03
      
      p2true(2) =   0.000000000000000d+00
      p2true(3) =   0.000000000000000d+00
      p2true(4) =   0.244834442822163d+03
      p2true(1) =  -0.244834442822163d+03
      
      p3true(2) =   0.131642558784506d+03
      p3true(3) =  -0.139324131000922d+03
      p3true(4) =   0.212796886340430d+03
      p3true(1) =   0.334748236139753d+03
      
      p4true(2) =  -0.247299567935601d+03
      p4true(3) =   0.213649350750058d+03
      p4true(4) =   0.109489518234646d+03
      p4true(1) =   0.385777093643870d+03
      
      p5true(2) =   0.115657009151095d+03
      p5true(3) =  -0.743252197491359d+02
      p5true(4) =   0.143095021951945d+03
      p5true(1) =   0.234524982387722d+03

      p1true(:)=p1true(:)/fac
      p2true(:)=p2true(:)/fac
      p3true(:)=p3true(:)/fac
      p4true(:)=p4true(:)/fac
      p5true(:)=p5true(:)/fac

c---  BEGIN: ROTATION TO KEEP BOTH CODES HAPPY
      tmp=p1true(2)
      p1true(2)=p1true(4)
      p1true(3)=-p1true(3)
      p1true(4)=tmp

      tmp=p2true(2)
      p2true(2)=p2true(4)
      p2true(3)=-p2true(3)
      p2true(4)=tmp

      tmp=p3true(2)
      p3true(2)=p3true(4)
      p3true(3)=-p3true(3)
      p3true(4)=tmp

      tmp=p4true(2)
      p4true(2)=p4true(4)
      p4true(3)=-p4true(3)
      p4true(4)=tmp

      tmp=p5true(2)
      p5true(2)=p5true(4)
      p5true(3)=-p5true(3)
      p5true(4)=tmp

c--- END: ROTATION TO KEEP BOTH CODES HAPPY

c--- now form the momenta that will be used in the Kirill routines
      do nu=1,4
      p1(nu)=dcmplx(p1true(nu))
      p2(nu)=dcmplx(p2true(nu))
      p3(nu)=dcmplx(p3true(nu))
      p4(nu)=dcmplx(p4true(nu))
      p5(nu)=dcmplx(p5true(nu))
      enddo
      pmcfm(:,:)=0d0
      do nu=1,4
      if (nu .eq. 1) then 
      j=4 
      else 
      j=nu-1
      endif
      pmcfm(1,j)=p1true(nu)
      pmcfm(2,j)=p2true(nu)
      pmcfm(3,j)=p3true(nu)
      pmcfm(4,j)=p4true(nu)
      pmcfm(5,j)=p5true(nu)
      enddo

      mt=sqrt(pmcfm(4,4)**2-pmcfm(4,1)**2-pmcfm(4,2)**2-pmcfm(4,3)**2)
      mh=sqrt(pmcfm(5,4)**2-pmcfm(5,1)**2-pmcfm(5,2)**2-pmcfm(5,3)**2)

!      call writeout(pmcfm)
!      write(6,*) 'mt',mt
!      write(6,*) 'mt',mh
!      pause

!      mhsq = pmcfm(4,4)**2-pmcfm(4,1)**2-pmcfm(4,2)**2-pmcfm(4,3)**2
      
!      write(6,*) 'p4sq',
!     & pmcfm(4,4)**2-pmcfm(4,1)**2-pmcfm(4,2)**2-pmcfm(4,3)**2
!      write(6,*) 'p5sq',
!     & pmcfm(5,4)**2-pmcfm(5,1)**2-pmcfm(5,2)**2-pmcfm(5,3)**2
      


==> lips-massive-spinors-example.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "aaf284fb",
   "metadata": {},
   "outputs": [],
   "source": [
    "from syngular import Field\n",
    "from lips import Particles"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "f98666ec",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "b0b729e2",
   "metadata": {},
   "outputs": [],
   "source": [
    "# 300-digits complex floating-point phase space point\n",
    "oPs8ptC = Particles(8, field=Field(\"mpc\", 0, 300), seed=0)\n",
    "oPs8ptC._singular_variety((\"⟨34⟩+[34]\", \"⟨34⟩-⟨56⟩\", \"⟨56⟩+[56]\"), \n",
    "                          (10 ** -300, 10 ** -300, 10 ** -300), seed=0)\n",
    "oPs8ptC.mt = oPs8ptC.m_t = - oPs8ptC(\"⟨34⟩\")\n",
    "oPs8ptC.mh = oPs8ptC.m_h = oPs8ptC.field.sqrt(oPs8ptC(\"s_78\"))\n",
    "oPs5ptC = oPs8ptC.cluster([[1, ], [2, ], [3, 4], [5, 6], [7, 8]], \n",
    "                          massive_fermions=((3, 'u', 1), (4, 'd', 1)))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "6040488d",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "mpc(real='-915.147881002309317458828084797742646856835501475314285676789431812554822112182910713271939201449268179217436001915293553013502437298265053276324152857500857698911626699895270015918517132158004517906212067272240140390542494193970793267914842427395252242520761822464085201180577431294787367345210306473562', imag='525.360370536286348349472669675846832691528055960544499303545753604644655861047067882919751442907953893929310268020876411465194714191058103779668141997580452290487553488985667624998200412909921825696435608551162835872313890614661677813340147229024206957654562668307332085699241219802335484065192312675813')"
      ]
     },
     "execution_count": 3,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "oPs5ptC(\"+s_34(⟨2|3|1+2|4|1]-⟨2|4|1+2|3|1])mt²Δ_12|34|5\\\n",
    "(1/4⟨2|4⟩⟨3|4|2]-1/12⟨3|4|1]⟨1|4⟩-1/3⟨2|3|2]⟨3|4⟩)/(⟨1|2⟩[1|2]Δ_12|3|4|5²)\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "667e542b",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "ba3941c2",
   "metadata": {},
   "outputs": [],
   "source": [
    "# finite-field phase space point\n",
    "oPs8ptFp = Particles(8, field=Field(\"finite field\", 2 ** 31 - 19, 1), seed=0)\n",
    "oPs8ptFp._singular_variety((\"⟨34⟩+[34]\", \"⟨34⟩-⟨56⟩\", \"⟨56⟩+[56]\"), (1, 1, 1), seed=0)\n",
    "oPs8ptFp.mt = oPs8ptFp.m_t = - oPs8ptFp(\"⟨34⟩\")\n",
    "oPs8ptFp.mh = oPs8ptFp.m_h = oPs8ptFp.field.sqrt(oPs8ptFp(\"s_78\"))\n",
    "oPs5ptFp = oPs8ptFp.cluster([[1, ], [2, ], [3, 4], [5, 6], [7, 8]], massive_fermions=((3, 'u', 1), (4, 'd', 1)))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "7b46cd36",
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "500540426 % 2147483629"
      ]
     },
     "execution_count": 5,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "oPs5ptFp(\"+s_34(⟨2|3|1+2|4|1]-⟨2|4|1+2|3|1])mt²Δ_12|34|5(1/4⟨2|4⟩⟨3|4|2]-1/12⟨3|4|1]⟨1|4⟩-1/3⟨2|3|2]⟨3|4⟩)/(⟨1|2⟩[1|2]Δ_12|3|4|5²)\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "21a10b60",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "id": "bcf6bbf1",
   "metadata": {},
   "outputs": [],
   "source": [
    "# 10-digit p-adic phase space point\n",
    "oPs8ptQp = Particles(8, field=Field(\"padic\", 2 ** 31 - 19, 10), seed=0)\n",
    "oPs8ptQp._singular_variety((\"⟨34⟩+[34]\", \"⟨34⟩-⟨56⟩\", \"⟨56⟩+[56]\"), (10, 10, 10), seed=0)\n",
    "oPs8ptQp.mt = oPs8ptQp.m_t = - oPs8ptQp(\"⟨34⟩\")\n",
    "oPs8ptQp.mh = oPs8ptQp.m_h = oPs8ptQp.field.sqrt(oPs8ptQp(\"s_78\"))\n",
    "oPs5ptQp = oPs8ptQp.cluster([[1, ], [2, ], [3, 4], [5, 6], [7, 8]], massive_fermions=((3, 'u', 1), (4, 'd', 1)))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "id": "a0ecff2c",
   "metadata": {
    "scrolled": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "1776438348 + 1597211944*2147483629 + 828128539*2147483629^2 + 809942912*2147483629^3 + 1247076107*2147483629^4 + 1180668650*2147483629^5 + 1326030770*2147483629^6 + 1272255023*2147483629^7 + 777455499*2147483629^8 + 1203479614*2147483629^9 + O(2147483629^10)"
      ]
     },
     "execution_count": 7,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "oPs5ptQp(\"+s_34(⟨2|3|1+2|4|1]-⟨2|4|1+2|3|1])mt²Δ_12|34|5(1/4⟨2|4⟩⟨3|4|2]-1/12⟨3|4|1]⟨1|4⟩-1/3⟨2|3|2]⟨3|4⟩)/(⟨1|2⟩[1|2]Δ_12|3|4|5²)\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "67bf80e9",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "id": "33ab736d",
   "metadata": {},
   "outputs": [],
   "source": [
    "# example evaluation of single coefficients (for simplicity hardcoded here from its string representation)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "id": "5f4966be",
   "metadata": {},
   "outputs": [],
   "source": [
    "from antares.terms.terms import Terms"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "id": "26806c3a",
   "metadata": {},
   "outputs": [],
   "source": [
    "oTri12x34xmmm = Terms(\"\"\"\n",
    "+s_34(⟨2|3|1+2|4|1]-⟨2|4|1+2|3|1])mt²Δ_12|34|5(1/4⟨2|4⟩⟨3|4|2]-1/12⟨3|4|1]⟨1|4⟩-1/3⟨2|3|2]⟨3|4⟩)/(⟨1|2⟩[1|2]Δ_12|3|4|5²)\n",
    "\n",
    "+mt²tr(1+2|3+4)(3/2⟨2|3|2]⟨3|2⟩⟨2|4⟩+3/2⟨3|1⟩⟨2|4⟩⟨2|4|1]+1⟨1|2⟩⟨3|4⟩⟨2|4|1]-1⟨3|4⟩⟨2|3|4|2⟩-1/2⟨1|3|1]⟨3|2⟩⟨2|4⟩)/(⟨1|2⟩s_34Δ_12|34|5)\n",
    "+mt⟨3|2⟩tr(1+2|3+4)(-1/2[2|4]⟨2|3|4|2⟩-1/2⟨2|3|2]⟨2|3|4]-1/2⟨2|3|4]⟨1|3|1]-1/2⟨1|3|4]⟨2|4|1])/(⟨1|2⟩s_34Δ_12|34|5)\n",
    "\n",
    "+mt²(-2⟨2|3|2]⟨3|2⟩⟨2|4⟩+3⟨1|2⟩[1|2]⟨3|2⟩⟨2|4⟩-1⟨3|1⟩⟨2|4⟩⟨2|4|1]-2⟨1|2⟩⟨3|4⟩⟨2|4|1]-1⟨1|3|1]⟨3|2⟩⟨2|4⟩)/(⟨1|2⟩Δ_12|34|5)\n",
    "+⟨3|2⟩mt(-1⟨1|3|4]⟨2|4|1]-3⟨1|2⟩[2|4]⟨2|4|1]+1⟨1|4|1]⟨2|3|4]+1⟨1|2⟩²[1|2][1|4]-3⟨2|3|2]⟨1|2⟩[1|4])/(⟨1|2⟩Δ_12|34|5)\n",
    "\n",
    "+(+1/12⟨3|4⟩s_34(⟨2|3|1+2|4|1]-⟨2|4|1+2|3|1]))/(Δ_12|3|4|5)\n",
    "+mt⟨3|2⟩tr(1+2|3+4)(1/12[2|4]⟨2|3|4|2⟩+1/4⟨2|3|4]⟨1|3|1]-1/6⟨1|3|4]⟨2|4|1]-1/4⟨1|3|4]⟨2|3|1]+1/6⟨1|4|1]⟨2|3|4])/(⟨1|2⟩Δ_12|3|4|5)\n",
    "+tr(1+2|3+4)(1/12⟨3|4|1]⟨1|3|4|2⟩⟨2|4⟩+1/12⟨2|3|2]⟨3|4⟩⟨2|3|4|2⟩+1/6⟨3|2⟩mt⁴⟨2|4⟩-1/24⟨3|2⟩tr(3|4)²⟨2|4⟩)/(⟨1|2⟩Δ_12|3|4|5)\n",
    "+[3|4]⟨2|3|4|2⟩tr(1+2|3+4)(1/24tr(3|4)-1/12mt²)/(⟨1|2⟩Δ_12|3|4|5)\n",
    "+⟨3|2⟩s_34mt(-1/6⟨2|3|4]⟨1|3|1]+2/3⟨1|3|4]⟨2|4|1]+1/6⟨1|2⟩[2|4]⟨2|4|1]+1/6⟨1|3|4]⟨2|3|1]-2/3⟨1|4|1]⟨2|3|4]+1/6⟨1|2⟩[1|2]⟨2|3|4]+1/6⟨2|3|2]⟨1|2⟩[1|4]-1/2⟨1|2⟩[1|4]tr(3|4))/(⟨1|2⟩Δ_12|3|4|5)\n",
    "+⟨3|4|1]s_34(1/6⟨1|3|4|2⟩⟨2|4⟩-1/6⟨1|4⟩⟨2|3|4|2⟩)/(⟨1|2⟩Δ_12|3|4|5)\n",
    "\n",
    "+('12435', False, '+')\n",
    "+('21345', True, '+')\n",
    "+('21435', True, '+')\n",
    "\n",
    "+(-1/12mt(⟨3|1+2|4]-[3|1+2|4⟩)tr(3|4)s_34(⟨2|3|1+2|4|1]-⟨2|4|1+2|3|1])Δ_12|34|5)/(⟨1|2⟩[1|2]Δ_12|3|4|5²)\n",
    "+(+1/3mt⁴(⟨3|4⟩-[3|4])(⟨2|3|1+2|4|1]-⟨2|4|1+2|3|1])tr(1+2|3+4)Δ_12|34|5)/(⟨1|2⟩[1|2]Δ_12|3|4|5²)\n",
    "\n",
    "+(-3/2mt⟨2|5|1]s_5tr(1+2|3+4)(⟨3|1+2|4]+[3|1+2|4⟩))/(Δ_12|34|5²)\n",
    "\"\"\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "id": "f8d4fe75",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "mpc(real='-84.2704130684499490121069399496094357108663624728795729343247575980920995660942382029041115769168447887213609289016788163274998237995093245266679472033037283452795199649782807570969856155678200970646290117562416121093412179930262038710314333230725781326530252027533030341814969889479406569672615639886254', imag='297.949557875324036146297155483390743267657619006185426979004131183646540958178514033527660574557352354964900941062245171179021570855112248484454732948862427690836797809119653480199329977513110282581000030862421832834075632141057869246088177176789936509658063177807264400834268549770260292687864584994709')"
      ]
     },
     "execution_count": 11,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "oTri12x34xmmm(oPs5ptC)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "id": "e4d6c1f6",
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "181243021 % 2147483629"
      ]
     },
     "execution_count": 12,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "oTri12x34xmmm(oPs5ptFp)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "id": "85283714",
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "724832325 + 1137519716*2147483629 + 179285990*2147483629^2 + 1331459750*2147483629^3 + 315414725*2147483629^4 + 735028711*2147483629^5 + 91439909*2147483629^6 + 1348972380*2147483629^7 + 1373935043*2147483629^8 + 1679079195*2147483629^9 + O(2147483629^10)"
      ]
     },
     "execution_count": 13,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "oTri12x34xmmm(oPs5ptQp)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "52beb9b4",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "id": "71563ad8",
   "metadata": {},
   "outputs": [],
   "source": [
    "# 10-digit p-adic phase space point, in limit of Δ_12|34|5 -> 0\n",
    "oPs8ptQpLimit = Particles(8, field=Field(\"padic\", 2 ** 31 - 19, 10), seed=0)\n",
    "oPs8ptQpLimit._singular_variety((\"⟨34⟩+[34]\", \"⟨34⟩-⟨56⟩\", \"⟨56⟩+[56]\", \"Δ_12|3456|78\"), (10, 10, 10, 1, ), seed=0)\n",
    "oPs8ptQpLimit.mt = - oPs8ptQpLimit(\"⟨34⟩\")\n",
    "oPs5ptQpLimit = oPs8ptQpLimit.cluster([[1, ], [2, ], [3, 4], [5, 6], [7, 8]], massive_fermions=((3, 'u', 1), (4, 'd', 1)))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "id": "a8c9bac0",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "1057813644*2147483629^-2 + 963361838*2147483629^-1 + 289616767 + 469651099*2147483629 + 929725951*2147483629^2 + 736655446*2147483629^3 + 1702944330*2147483629^4 + 1727983154*2147483629^5 + 953975837*2147483629^6 + O(2147483629^7)"
      ]
     },
     "execution_count": 15,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "oTri12x34xmmm(oPs5ptQpLimit)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "81933815",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "id": "4f14607e",
   "metadata": {},
   "outputs": [],
   "source": [
    "# all coefficients are available at https://github.com/GDeLaurentis/antares-results and through the PyPI package antares-results\n",
    "from antares_results.ttH.qqttH.pm import coeffs"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "id": "8d14635c",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "{'tree': mpc(real='-0.24924247749376335540187901168937928323445913643823591966355068492950288040888524705327378286157638082652776356533109853383704439959893576728107741859901860383817775328390202694837102233882854738849311888846893123056542031840748327547538038102696420348017850845181498376782709807258962180968271530412388', imag='-0.199894741102619905217912075803360057978312905723751681243102809304413509291953842509420058939212916300782333100366682507987319091291955174464617572332297933307253325315914208854076482851782562330409270154590904343670187689924474821127900215450719272537425304043270725484141278897911213717835942991750152'),\n",
       " 'bub12x00': mpc(real='0.50782728279721091119362320640390587667894981395783758225906751088981598245127856939168705925212867643267711154802445817776003706178605323316032530199116416552916678172370606351459849039410855876814206003685681301623028487361414840465496348866412915357797095667846565253674843551747178594416537571310254', imag='-0.353021379803752286368033390990359667263134441005691202275807531073890327937161519837560665658048297676221978167585170119117027935941414070660815271901493290383249289330706132126540723173406227474089282045078761089832824129207268123251849418602607453747259015369169981091699493064352048176298031421481852'),\n",
       " 'tri12x3x00m': mpc(real='-1869.13065984942059890188813334581920665150006141765029787896721812551648862264737247503504745850037374440916954547766307702041185208787702569391134263713868382730066261977289666239470812534879350405749672649712917039397422886999537706595493280784830588920176636421954374229047877137472371456326262288856', imag='-4427.95244305561834074395971288676538725323342368229014063509683820050832513477090579502035776660867966785317488652273936859265148906379440345368666830133836277834840474933934939748716517309952335587054448103725255980656713971160698743235255265012069508042477469939696829648513310861366499406087282842944'),\n",
       " 'box3x12x4xm00m': mpc(real='-26862.4548727954942536548350946174968620712354817626459105974572776958567889114655615550895766464849090939887115193442493247594496986808246859516997248355404943812853113761896741193873960677245088517825027292318779955830891089675406163523450935165288602607168526244456839443728873614207067576256725730346', imag='648063.71792018085751965916085984464099221869579467286209158455506425808369344979800563392955813705439547468162484000811458108599957103853383808301233145730284734285266302649788954566698810477109250588564841217936547442819997695572039073825249102257931605497575559892453971471918718438688523669141464295'),\n",
       " 'tri13x24xm0m': mpc(real='-659.469925290896548692213099361885490356949453002135752967650006393286912404155805787456836317419334889099908262674107644211796641932406130589879107681741621804769065384076046127331470158141528060174753722226419056901783194170237851807651760007296560060554325602038257831674354458751222728408379266631988', imag='2437.80578720730292771059371142941441748772863403624555880219893794797006423509222791711153350317957860916147045093249263617577524278158313215866395143777905258145489162784139869349178026798767601089105458189458947148923998615299536730899946981183262338440756299425301365967001650799245433713285056788958'),\n",
       " 'box3x4x12xm0mm': mpc(real='-178297.014001640189569700719270842068499997902236180202223833157183526148689717396737777934385397637285240901823965971507236941979102308322675435007181737283675158000243940627061882263872017330722854075322021758169703624806489705144565455233225546015232838097009082212111561467831152947425099590424875188', imag='898680.099368748207547895076420649804704737520270340092887052862107709608291387651692958577625297891800183072675426366082089325211623823632421328706138862799859816497478443111744372305770820165572960700356486649078159098415094201821524764759052928098565021695105563982526093534574929859292850205087607349'),\n",
       " 'box3x1x24xm00m': mpc(real='-2415319.78584629573868480756938485569052079318871448837219189312712804002864310527963729475661680098973668662176836387064300883837234678701683742575058745829952155253592842999190601147668768785431696175483556987156761740559126591399569183883140602427229908606873687095437311981173771504718635501327390789', imag='752900.279464639748768453789409263818701372792368659276272498748597395799298469931792798708339584096967161205126421780468135173286892133823400738347607418841777206809212793069208246186538848809019792092158385228101019414049978206898214699303433209580621189240028045507377598986818092405429688819500247326'),\n",
       " 'bub13xm0': mpc(real='-0.911047464880531031608657272912264213545304146644543158656244073768652466790763780768460179435401526133299199278136113921797685281268720718930680401297764768202204369946721463373018735693773228162038693927598324139489633928218655504997467965387863168283968407525783888317662888460362734105276787321994938', imag='0.554940514097616789125002626412032269230613121683598295904537522583210245560986444532000193897450336624984470065916180137802253833153734868623147029091497534126168364029960226307771665170528427055517174056877674483262658652457966461411423966730658436268267229371309241297291571736386239348091933572468257'),\n",
       " 'bub34xmm': mpc(real='0.181077736008672914771926266725848322811087329048928123134132879013238754603933006079981941817374195519252482051670123028815263795271952663219210166917017859154843672919220011622024823466496912778737334176438271132073571464061451359858137633111400499406900694474779247033441857705631628596136081489458906', imag='0.0350483888801498254860704616452690156671173549329284491364372586552910263380015752808925322174963767575735327398128952117566544300444868037219111485229176027590423865503011337392108040460487766252632179614290568825911446349680431321443067753321625880132550952449747182165501811092973861465505686233871312'),\n",
       " 'tri124x3xm0m': mpc(real='-144.470286133894790131397677880408260435466013436345633299662179613667601569975688306188947094443968631192263500322590824894875839008481607827427372326289700656127142368915125479702927818244729862519804873363823016818905428263912946587119272399207686545394045906925742679319381624534940047226729547079619', imag='841.37612711911962530015579659481169814989991427825823987798614527048240562915184878028144236459144363606201186621653854536566195227734481494324938625811104862688024851954003738852059520174026514251230969885371041872439394629365188361220676635028073933103017922103622703011674395309620170337145994064149'),\n",
       " 'bub1234xmm': mpc(real='-0.467730218401053859110945854116795188170776820160461063183492844664491808918729551541011529418985780611165902094357283465985307786398829167357941746665231263677311205025946688488088654169976679279536261310314865212260780239815489789734274256802316102801663391724289497544325037544265708858487667974417526', imag='-0.289783346325079691115943207114457507774984189157618290240938687695555649130382416616306553874640113062498504108245078449910158414065623480054433936508966875786724206955467123889975136747044415608024809136370568529041439037385202615228084256769781338656323264841303261759469720894966957517523366523397403'),\n",
       " 'tri12x3xmm0': mpc(real='-147.807771072867439562427341420739413840010580902075627215401974386260972693457914322678832578885148774581346398649954045942222276427796670302590315541429948453358382277451741146565429622805892271540058163941740511727090624395798257466578536617439982082523238030646514502660250768384241783874465972755007', imag='-712.369756327872796238877294880828159497642155858087256502301794488212125167189837851487219122870555312143773828727074101714293550545357107038009775913223292050990855406032375839320633834567893698998863773659635871775017961872312738369818840389266513890658769597854979712298754278805277185699258885440649'),\n",
       " 'bub123xm0': mpc(real='-2.02884435782503550306700496439473366570178157939933301492015390150453441414221941225299454663853365563830673540375497166979122176345710911081636599028822941140806374361222890566057258335617679736174875591654662657801005034639211670802109788655945942876140191422660544792025814782617755398548840334380067', imag='-2.22093113816790089028695938731745043587459862185688476453682490998277570480196052362924976449294062993796642804112494640700733590391076947989204327563541468347300888968121388044957854367703890664083408670649244332121242180281897102342405979049844458135198188989287731678368028871876562748073801390185639'),\n",
       " 'box4x2x1xm000': mpc(real='-4037018.95670606886954199836855461833070398812805946984230126527483823819876956463206361321377696020994855650759896791706418589562138694248811551431965962160306381099331849862454992209563549702332521140583937221275351614426498759548782074691761088400133961332193268550012531638600632902807360044256902518', imag='-2270638.64103422774304660907055697212070405482105243239192452090308489705960973880903340392676910556932183131638565679936371960200823286701869564452278811430112949827801144091635194128278880622067321790498218139094833840978920778193507963399350626464672254420567630245280072962415151605065387899490137939'),\n",
       " 'tri12x34xmmm': mpc(real='-84.2704130684499490121069399496094357108663624728795729343247575980920995660942382029041115769168447887213609289016788163274998237995093245266679472033037283452795199649782807570969856155678200970646290117562416121093412179930262038710314333230725781326530252027533030341814969889479406569672615639886254', imag='297.949557875324036146297155483390743267657619006185426979004131183646540958178514033527660574557352354964900941062245171179021570855112248484454732948862427690836797809119653480199329977513110282581000030862421832834075632141057869246088177176789936509658063177807264400834268549770260292687864584994709'),\n",
       " 'bub12xmm': mpc(real='-0.0936051611158289319734628077075450310333792831782122371208561744181404486459294679752994914734297319980509055956358396269343142226899637384671091675849131234680922342147920746145363468168807141020742108250806297179659028425767514880842295351522522457409610342230712375659802807063864810068320371250864922', imag='-0.00539916744645047415791509116492477733078454656276182567018973758676568095022523263165462607859574237702412045041919371307016988561350801445032171115960914925634348710255376011729830345699738497749989868128737639548108744389670058725558306513176649864838157153231703254133376576909651358410878847454041836')}"
      ]
     },
     "execution_count": 17,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "# evaluate all with arbitrary precision floats\n",
    "{coeff_name: coeff(oPs5ptC) for coeff_name, coeff in coeffs.items()}"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "id": "59621dc1",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "{'tree': 941101849 % 2147483629,\n",
       " 'bub12x00': 458223387 % 2147483629,\n",
       " 'tri12x3x00m': 130106154 % 2147483629,\n",
       " 'box3x12x4xm00m': 244493183 % 2147483629,\n",
       " 'tri13x24xm0m': 726443273 % 2147483629,\n",
       " 'box3x4x12xm0mm': 1058249675 % 2147483629,\n",
       " 'box3x1x24xm00m': 824154742 % 2147483629,\n",
       " 'bub13xm0': 1826387603 % 2147483629,\n",
       " 'bub34xmm': 2054642038 % 2147483629,\n",
       " 'tri124x3xm0m': 1227292243 % 2147483629,\n",
       " 'bub1234xmm': 1125337058 % 2147483629,\n",
       " 'tri12x3xmm0': 1860593588 % 2147483629,\n",
       " 'bub123xm0': 487643929 % 2147483629,\n",
       " 'box4x2x1xm000': 465867461 % 2147483629,\n",
       " 'tri12x34xmmm': 181243021 % 2147483629,\n",
       " 'bub12xmm': 582759043 % 2147483629}"
      ]
     },
     "execution_count": 18,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "# evaluate all with finite fields\n",
    "{coeff_name: coeff(oPs5ptFp) for coeff_name, coeff in coeffs.items()}"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "id": "dfbb66aa",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "{'tree': 123525663 + 918538244*2147483629 + 346592610*2147483629^2 + 1057224168*2147483629^3 + 258199732*2147483629^4 + 801874011*2147483629^5 + 1477105446*2147483629^6 + 1588769379*2147483629^7 + 607258355*2147483629^8 + 1570691363*2147483629^9 + O(2147483629^10),\n",
       " 'bub12x00': 1095077666 + 1871957992*2147483629 + 340324645*2147483629^2 + 1472768572*2147483629^3 + 1698445160*2147483629^4 + 329585123*2147483629^5 + 1810066037*2147483629^6 + 1120856025*2147483629^7 + 504683982*2147483629^8 + 742493702*2147483629^9 + O(2147483629^10),\n",
       " 'tri12x3x00m': 1757470660 + 1369792071*2147483629 + 267715421*2147483629^2 + 1854109352*2147483629^3 + 355248749*2147483629^4 + 1645507288*2147483629^5 + 1698232535*2147483629^6 + 1227906984*2147483629^7 + 1097107592*2147483629^8 + 882406899*2147483629^9 + O(2147483629^10),\n",
       " 'box3x12x4xm00m': 2110420460 + 1826660650*2147483629 + 1801854287*2147483629^2 + 585603250*2147483629^3 + 881492668*2147483629^4 + 1503952539*2147483629^5 + 1248867705*2147483629^6 + 1104098439*2147483629^7 + 1902832295*2147483629^8 + 1977590414*2147483629^9 + O(2147483629^10),\n",
       " 'tri13x24xm0m': 368502219 + 139229779*2147483629 + 370986972*2147483629^2 + 965447071*2147483629^3 + 1094575044*2147483629^4 + 1335839746*2147483629^5 + 303830293*2147483629^6 + 788587087*2147483629^7 + 848970689*2147483629^8 + 1842866805*2147483629^9 + O(2147483629^10),\n",
       " 'box3x4x12xm0mm': 532135657 + 1415297658*2147483629 + 531904424*2147483629^2 + 1907701824*2147483629^3 + 191043209*2147483629^4 + 735076525*2147483629^5 + 2006806025*2147483629^6 + 514116353*2147483629^7 + 739526141*2147483629^8 + 472821131*2147483629^9 + O(2147483629^10),\n",
       " 'box3x1x24xm00m': 710954790 + 560062861*2147483629 + 1016919109*2147483629^2 + 561496939*2147483629^3 + 536413950*2147483629^4 + 1802505336*2147483629^5 + 793766800*2147483629^6 + 338116249*2147483629^7 + 639040468*2147483629^8 + 851511209*2147483629^9 + O(2147483629^10),\n",
       " 'bub13xm0': 1929778403 + 2061994848*2147483629 + 2129422543*2147483629^2 + 535376157*2147483629^3 + 1925997774*2147483629^4 + 1778926610*2147483629^5 + 1610232205*2147483629^6 + 378410270*2147483629^7 + 1750543162*2147483629^8 + 1766220081*2147483629^9 + O(2147483629^10),\n",
       " 'bub34xmm': 1195034245 + 1882359005*2147483629 + 185645286*2147483629^2 + 1370488349*2147483629^3 + 801468296*2147483629^4 + 696862343*2147483629^5 + 477182599*2147483629^6 + 379958760*2147483629^7 + 1331493147*2147483629^8 + 669473919*2147483629^9 + O(2147483629^10),\n",
       " 'tri124x3xm0m': 1617894343 + 152265647*2147483629 + 606340371*2147483629^2 + 316892178*2147483629^3 + 2130340642*2147483629^4 + 1964587270*2147483629^5 + 976309221*2147483629^6 + 1803453941*2147483629^7 + 781442627*2147483629^8 + 864962787*2147483629^9 + O(2147483629^10),\n",
       " 'bub1234xmm': 1519115511 + 1849544005*2147483629 + 1642923412*2147483629^2 + 1384289791*2147483629^3 + 938569600*2147483629^4 + 1996619077*2147483629^5 + 627074677*2147483629^6 + 175422005*2147483629^7 + 739448782*2147483629^8 + 2097121442*2147483629^9 + O(2147483629^10),\n",
       " 'tri12x3xmm0': 900477341 + 1477983018*2147483629 + 1517195605*2147483629^2 + 1164042806*2147483629^3 + 2033610525*2147483629^4 + 497455540*2147483629^5 + 1233172882*2147483629^6 + 2053191964*2147483629^7 + 1086970486*2147483629^8 + 481548367*2147483629^9 + O(2147483629^10),\n",
       " 'bub123xm0': 1343896416 + 1601706415*2147483629 + 1953799330*2147483629^2 + 1169804704*2147483629^3 + 618266013*2147483629^4 + 1695524263*2147483629^5 + 383194539*2147483629^6 + 1587089101*2147483629^7 + 2114480360*2147483629^8 + 972327592*2147483629^9 + O(2147483629^10),\n",
       " 'box4x2x1xm000': 1773852929 + 1202199378*2147483629 + 1461658958*2147483629^2 + 923905605*2147483629^3 + 649580057*2147483629^4 + 1739846516*2147483629^5 + 356595436*2147483629^6 + 849126351*2147483629^7 + 2112881668*2147483629^8 + 945494445*2147483629^9 + O(2147483629^10),\n",
       " 'tri12x34xmmm': 724832325 + 1137519716*2147483629 + 179285990*2147483629^2 + 1331459750*2147483629^3 + 315414725*2147483629^4 + 735028711*2147483629^5 + 91439909*2147483629^6 + 1348972380*2147483629^7 + 1373935043*2147483629^8 + 1679079195*2147483629^9 + O(2147483629^10),\n",
       " 'bub12xmm': 723645467 + 1821375353*2147483629 + 1262987044*2147483629^2 + 124900438*2147483629^3 + 615900073*2147483629^4 + 945484423*2147483629^5 + 1699836173*2147483629^6 + 1834602240*2147483629^7 + 389036006*2147483629^8 + 378416291*2147483629^9 + O(2147483629^10)}"
      ]
     },
     "execution_count": 19,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "# evaluate all with padics\n",
    "{coeff_name: coeff(oPs5ptQp) for coeff_name, coeff in coeffs.items()}"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "e68810a1",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.12"
  },
  "toc": {
   "base_numbering": 1,
   "nav_menu": {},
   "number_sections": true,
   "sideBar": true,
   "skip_h1_title": true,
   "title_cell": "Table of Contents",
   "title_sidebar": "Contents",
   "toc_cell": false,
   "toc_position": {},
   "toc_section_display": true,
   "toc_window_display": false
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> loqbqttH.f <==
      subroutine loqbqttH(p,i1,i2,i3,i4,h1,h3,h4,mt,
     & za,zb,zab,zba,res)
! This is a fortran implementation of Eq(3.3) of FERMILAB-PUB-25-0255-T
      use double_precision
      use spinorfunctions_generic
      use slashify_m
      use ubarKS_m
      use vKS_m
      use dotc_generic
      implicit none
      include 'mxpart.f'
      integer:: i1,i2,i3,i4,h1,h3,h4,hh3,hh4,mm,pp
      complex(dp):: res,p1(4),p2(4),p3(4),p4(4),
     & za(4,2,4,2),zb(4,2,4,2),
     & zab(4,2,3:5,4,2),zba(4,2,3:5,4,2),
     & za12,za32,za24,za34,zb12,zb31,zb14,zb34,zab231,zab241
      real(dp):: mt,s12,st123,st124,p(mxpart,4)

      p1(:)=cmplx(p(i1,:),0.,kind=dp)
      p2(:)=cmplx(p(i2,:),0.,kind=dp)
      p3(:)=cmplx(p(i3,:),0.,kind=dp)
      p4(:)=cmplx(p(i4,:),0.,kind=dp)

      hh3=(h3+3)/2
      hh4=(h4+3)/2

      s12=2*dotc(p1,p2)
      st123=s12+2*dotc(p1,p3)+2*dotc(p2,p3)
      st124=s12+2*dotc(p1,p4)+2*dotc(p2,p4)

      if (i1 == 1) then
        mm=1
        pp=2
      elseif (i1 == 2) then
        mm=2
        pp=1
      else
        write(6,*) 'Unforeseen value of i1 in loqbqttH: i1 = ',i1
        stop
      endif
      
      za12=za(i1,mm,i2,pp);    zb12 =zb(i1,pp,i2,mm)
      za32=za(i3,hh3,i2,pp);   zb31= zb(i3,hh3,i1,mm)
      za24=za(i2,mm,i4,hh4);   zb14=zb(i1,pp,i4,hh4)
      za34=za(i3,hh3,i4,hh4);  zb34=zb(i3,hh3,i4,hh4)
             
      zab231=zab(i2,mm,i3,i1,mm); zab241=zab(i2,mm,i4,i1,mm)

      res=(za34+zb34)/s12*(zab231/st123-zab241/st124)
     & +(zb31*zb14/zb12-za32*za24/za12)*(1/st123+1/st124)

      return
      end subroutine loqbqttH



==> mcfmnotation.f <==
      logical:: mcfmnotation
      common/mcfmnotation/mcfmnotation
      


==> mxpart.f <==

      integer:: mxpart
      parameter(mxpart=14)


==> newcoeffs_irsub.f <==
! This is an implementation of the integral coefficients for the
! process qbar q -> t tbar H
! Coefficients are obtained using analytic reconstruction techniques,
! starting from the results in oldcoeffs.f (from unitarity + PV)
! Coefficients of singular triangles are subsequently modified by
! absorbing parts of them into 6d boxes. Modified in this way are:
!   c1x3, c2x3, c1x2, c1x23 (now zero), c2x14 (now zero)
      subroutine newcoeffs_irsub(p,mt,h1,h3,h4,coeffs,rat,sumct,sumlo)
      use double_precision
      implicit none
      include 'mxpart.f'
      include 'ttHlabels.f'
      include 'zabstrings.f'
      real(dp):: p(mxpart,4),mt,mhsq
      integer:: h1,h3,h4
      complex(dp):: sumlo,sumct,sumbub
      complex(dp):: coeffs(2:4,40),rat
      logical, parameter:: verbose = .false.

      mhsq=p(5,4)**2-p(5,1)**2-p(5,2)**2-p(5,3)**2

      coeffs(:,:)=0
     
      call loqbqttH(p,1,2,3,4,h1,h3,h4,mt,za,zb,zab,zba,sumlo)
      call ctqbqttH(p,1,2,3,4,h1,h3,h4,mt,za,zb,zab,zba,sumct)

      call d3x12x4xm00m(p,1,2,3,4,h1,h3,h4,mt,
     & za,zb,zab,zba,zaba,zbab,coeffs(4,ibox3x12x4xm00m))

      call  d3x4x12xm0mm(p,1,2,3,4,h1,h3,h4,mt,
     & za,zb,zab,zba,zaba,zbab,coeffs(4,ibox3x4x12xm0mm))

      call  d3x4x12xm0mm(p,2,1,4,3,h1,h4,h3,mt,
     & zb,za,zba,zab,zbab,zaba,coeffs(4,ibox4x3x12xm0mm))

      call d4x2x1xm000(p,1,2,3,4,h1,h3,h4,mt,
     & za,zb,zab,zba,zaba,zbab,coeffs(4,ibox4x2x1xm000))
      
      call d4x1x2xm000(p,1,2,3,4,h1,h3,h4,mt,
     & za,zb,zab,zba,zaba,zbab,coeffs(4,ibox4x1x2xm000))
      
      call d4x2x1xm000(p,2,1,4,3,h1,h4,h3,mt,
     & zb,za,zba,zab,zbab,zaba,coeffs(4,ibox3x1x2xm000))
      
      call d4x1x2xm000(p,2,1,4,3,h1,h4,h3,mt,
     & zb,za,zba,zab,zbab,zaba,coeffs(4,ibox3x2x1xm000))
      
      call  d3x1x24xm00m(p,1,2,3,4,h1,h3,h4,mt,
     & za,zb,zab,zba,zaba,zbab,coeffs(4,ibox3x1x24xm00m))

      call  d3x2x14xm00m(p,1,2,3,4,h1,h3,h4,mt,
     & za,zb,zab,zba,zaba,zbab,coeffs(4,ibox3x2x14xm00m))

      call  d3x1x24xm00m(p,2,1,4,3,h1,h4,h3,mt,
     & zb,za,zba,zab,zbab,zaba,coeffs(4,ibox4x2x13xm00m))

      call  d3x2x14xm00m(p,2,1,4,3,h1,h4,h3,mt,
     & zb,za,zba,zab,zbab,zaba,coeffs(4,ibox4x1x23xm00m))


      call c12x34xmmm(p,1,2,3,4,h1,h3,h4,mt,
     & za,zb,zab,zba,zaba,zbab,coeffs(3,itri12x34xmmm))

      call c12x3x00m(p,1,2,3,4,h1,h3,h4,mt,
     & za,zb,zab,zba,zaba,zbab,coeffs(3,itri12x3x00m))

      call c12x3x00m(p,2,1,4,3,h1,h4,h3,mt,
     & zb,za,zba,zab,zbab,zaba,coeffs(3,itri12x4x00m))

      call c12x3xmm0(p,1,2,3,4,h1,h3,h4,mt,
     & za,zb,zab,zba,zaba,zbab,coeffs(3,itri12x3xmm0))

      call c12x3xmm0(p,2,1,4,3,h1,h4,h3,mt,
     & zb,za,zba,zab,zbab,zaba,coeffs(3,itri12x4xmm0))

      call c124x3xm0m(p,2,1,4,3,h1,h4,h3,mt,
     & zb,za,zba,zab,zbab,zaba,coeffs(3,itri123x4xm0m))

      call c124x3xm0m(p,1,2,3,4,h1,h3,h4,mt,
     & za,zb,zab,zba,zaba,zbab,coeffs(3,itri124x3xm0m))

      coeffs(3,itri1x23x00m)=czip
      coeffs(3,itri1x24x00m)=czip
      coeffs(3,itri2x13x00m)=czip
      coeffs(3,itri2x14x00m)=czip
      call triangle_irsub(p,sumlo,
     &coeffs(3,itri1x2x000),coeffs(3,itri1x3x00m),coeffs(3,itri1x4x00m),
     &coeffs(3,itri2x3x00m),coeffs(3,itri2x4x00m),coeffs(3,itri3x4xm0m))


!      call c1x2x000_irsub(p,1,2,3,4,h1,h3,h4,mt,
!     & za,zb,zab,zba,zaba,zbab,sumlo,coeffs(3,itri1x2x000))
!
!      call c1x3x00m_irsub(p,1,2,3,4,h1,h3,h4,mt,
!     & za,zb,zab,zba,zaba,zbab,sumlo,coeffs(3,itri1x3x00m))
!
!      call c2x3x00m_irsub(p,2,1,4,3,h1,h4,h3,mt,
!     & zb,za,zba,zab,zbab,zaba,sumlo,coeffs(3,itri1x4x00m))
!
!      call c2x3x00m_irsub(p,1,2,3,4,h1,h3,h4,mt,
!     & za,zb,zab,zba,zaba,zbab,sumlo,coeffs(3,itri2x3x00m))
!
!      call c1x3x00m_irsub(p,2,1,4,3,h1,h4,h3,mt,
!     & zb,za,zba,zab,zbab,zaba,sumlo,coeffs(3,itri2x4x00m))
!
!      call c3x4xm0m_irsub(p,1,2,3,4,h1,h3,h4,mt,
!     & za,zb,zab,zba,zaba,zbab,sumlo,coeffs(3,itri3x4xm0m))

      call c14x23xm0m(p,1,2,3,4,h1,h3,h4,mt,
     & za,zb,zab,zba,zaba,zbab,coeffs(3,itri14x23xm0m))

      call c13x24xm0m(p,1,2,3,4,h1,h3,h4,mt,
     & za,zb,zab,zba,zaba,zbab,coeffs(3,itri13x24xm0m))


      call b12xmm(p,1,2,3,4,h1,h3,h4,mt,
     & za,zb,zab,zba,zaba,zbab,coeffs(2,ibub12xmm))
      call b1234xmm(p,1,2,3,4,h1,h3,h4,mt,
     & za,zb,zab,zba,zaba,zbab,coeffs(2,ibub1234xmm))
      call b123xm0(p,1,2,3,4,h1,h3,h4,mt,
     & za,zb,zab,zba,zaba,zbab,coeffs(2,ibub123xm0))
      call b123xm0(p,2,1,4,3,h1,h4,h3,mt,
     & zb,za,zba,zab,zbab,zaba,coeffs(2,ibub124xm0))
      call b12x00(p,1,2,3,4,h1,h3,h4,mt,
     & za,zb,zab,zba,zaba,zbab,sumlo,coeffs(2,ibub12x00))
      call b34xmm(p,1,2,3,4,h1,h3,h4,mt,
     & za,zb,zab,zba,zaba,zbab,coeffs(2,ibub34xmm))
      call b13xm0(p,1,2,3,4,h1,h3,h4,mt,
     & za,zb,zab,zba,zaba,zbab,coeffs(2,ibub13xm0))
      call b13xm0(p,2,1,4,3,h1,h4,h3,mt,
     & zb,za,zba,zab,zbab,zaba,coeffs(2,ibub24xm0))
      call b23xm0(p,1,2,3,4,h1,h3,h4,mt,
     & za,zb,zab,zba,zaba,zbab,coeffs(2,ibub23xm0))
      call b23xm0(p,2,1,4,3,h1,h4,h3,mt,
     & zb,za,zba,zab,zbab,zaba,coeffs(2,ibub14xm0))
      sumbub=
     &  coeffs(2,ibub12xmm)+coeffs(2,ibub1234xmm)+coeffs(2,ibub123xm0)
     & +coeffs(2,ibub12x00)+coeffs(2,ibub124xm0)+coeffs(2,ibub34xmm)
     & +coeffs(2,ibub23xm0)+coeffs(2,ibub13xm0)+coeffs(2,ibub24xm0)
     & +coeffs(2,ibub14xm0)
      call bub3xm0rel(mt,sumbub,sumlo,sumct,coeffs(2,ibub3xm0))


      call ttHrat(p,1,2,3,4,h1,h3,h4,mt,
     & za,zb,zab,zba,zaba,zbab,rat)
     

! flip sign for consistency with KCheck
      if (h4 == -1) then
        coeffs=-coeffs
        rat=-rat
        sumlo=-sumlo
        sumct=-sumct
      endif
      
      if (verbose) then
        write(6,*) 'h1,h3,h4',h1,h3,h4
        write(6,*) ' d3x12x4xm00m',coeffs(4,ibox3x12x4xm00m)
        write(6,*) ' d3x4x12xm0mm',coeffs(4,ibox3x4x12xm0mm)
        write(6,*) ' d4x3x12xm0mm',coeffs(4,ibox4x3x12xm0mm)
        write(6,*) ' d4x2x1xm000 ',coeffs(4,ibox4x2x1xm000)
        write(6,*) ' d4x1x2xm000 ',coeffs(4,ibox4x1x2xm000)
        write(6,*) ' d3x1x2xm000 ',coeffs(4,ibox3x1x2xm000)
        write(6,*) ' d3x2x1xm000 ',coeffs(4,ibox3x2x1xm000)
        write(6,*) ' d3x1x24xm00m',coeffs(4,ibox3x1x24xm00m)
        write(6,*) ' d3x2x14xm00m',coeffs(4,ibox3x2x14xm00m)
        write(6,*) ' d4x2x13xm00m',coeffs(4,ibox4x2x13xm00m)
        write(6,*) ' d4x1x23xm00m',coeffs(4,ibox4x1x23xm00m)
        write(6,*)
        write(6,*) ' c12x34xmmm',coeffs(3,itri12x34xmmm)
        write(6,*) ' c12x3x00m ',coeffs(3,itri12x3x00m)
        write(6,*) ' c12x4x00m ',coeffs(3,itri12x4x00m)
        write(6,*) ' c12x3xmm0 ',coeffs(3,itri12x3xmm0)
        write(6,*) ' c12x4xmm0 ',coeffs(3,itri12x4xmm0)
        write(6,*) ' c123x4xm0m',coeffs(3,itri123x4xm0m)
        write(6,*) ' c124x3xm0m',coeffs(3,itri124x3xm0m)
        write(6,*) ' c3x4xm0m  ',coeffs(3,itri3x4xm0m)
        write(6,*) ' c1x23x00m ',coeffs(3,itri1x23x00m)
        write(6,*) ' c1x24x00m ',coeffs(3,itri1x24x00m)
        write(6,*) ' c2x13x00m ',coeffs(3,itri2x13x00m)
        write(6,*) ' c2x14x00m ',coeffs(3,itri2x14x00m)
        write(6,*) ' c1x3x00m  ',coeffs(3,itri1x3x00m)
        write(6,*) ' c1x4x00m  ',coeffs(3,itri1x4x00m)
        write(6,*) ' c2x3x00m  ',coeffs(3,itri2x3x00m)
        write(6,*) ' c2x4x00m  ',coeffs(3,itri2x4x00m)
        write(6,*) ' c14x23xm0m',coeffs(3,itri14x23xm0m)
        write(6,*) ' c13x24xm0m',coeffs(3,itri13x24xm0m)
        write(6,*)
        write(6,*) ' b12xmm     ',coeffs(2,ibub12xmm)
        write(6,*) ' b1234xmm    ',coeffs(2,ibub1234xmm)
        write(6,*) ' b123xm0    ',coeffs(2,ibub123xm0)
        write(6,*) ' b124xm0    ',coeffs(2,ibub124xm0)
        write(6,*) ' b12x00    ',coeffs(2,ibub12x00)
        write(6,*) ' b34xmm      ',coeffs(2,ibub34xmm)
        write(6,*) ' b13xm0     ',coeffs(2,ibub13xm0)
        write(6,*) ' b24xm0     ',coeffs(2,ibub24xm0)
        write(6,*) ' b23xm0     ',coeffs(2,ibub23xm0)
        write(6,*) ' b14xm0     ',coeffs(2,ibub14xm0)
        write(6,*) ' b3xm0       ',coeffs(2,ibub3xm0)
        write(6,*) ' ttHrat    ',rat
      endif

      return
      end



==> nflav.f <==

      integer:: nflav
      common/nflav/nflav
!$omp threadprivate(/nflav/)


==> pol_mless_inc.f <==
!      subroutine pol_mless(p,i,f)
!      use double_precision
!      implicit none
      integer i,pol
      complex(dp):: p(4)
      real(dp):: p0,px,py,pz
      real(dp):: pv,ct,st,cphi,sphi
      complex(dp):: f(4)
      include 'mcfmnotation.f'

      if (mcfmnotation) then
      p0=real(p(4));px=real(p(1));py=real(p(2));pz=real(p(3))
      else
      p0=real(p(1));px=real(p(2));py=real(p(3));pz=real(p(4))
      endif

      pv=sqrt(abs(p0**2))
      ct=pz/pv
      st=sqrt(abs(1._dp-ct**2))

      if (st.lt.1.e-8_dp) then
        cphi=1._dp
        sphi=0._dp
      else
        cphi= px/pv/st
        sphi= py/pv/st
      endif

c       the following ifstatement distinguishes between
c       positive and negative energies
      if ( p0.gt.0._dp) then
        pol=i
      else
        pol=-i
      endif


      f(1)=cmplx(0._dp,0._dp,kind=dp)
      f(2)=cmplx(ct*cphi,+pol*sphi,kind=dp)/sqrt(2._dp)
      f(3)=cmplx(ct*sphi,-pol*cphi,kind=dp)/sqrt(2._dp)
      f(4)=cmplx(-st,0._dp,kind=dp)/sqrt(2._dp)

!      return
!      end subroutine pol_mless


==> precision.f <==
!
!  SPDX-License-Identifier: GPL-3.0-or-later
!  Copyright (C) 2019-2022, respective authors of MCFM.
!
      module double_precision
      implicit none
      integer, parameter :: dp=selected_real_kind(precision(1.0d0))
      include 'consts.f'
      end module double_precision

      module quad_precision
c      use iso_fortran_env
      implicit none
      integer, parameter :: dp=selected_real_kind(2*precision(1.0d0))
      include 'consts.f'
      end module quad_precision


==> primary-decompositions.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "id": "32501110",
   "metadata": {},
   "source": [
    "# Primary decompositions from paper"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "d184cf19",
   "metadata": {
    "code_folding": [
     0
    ]
   },
   "outputs": [],
   "source": [
    "# imports\n",
    "import numpy\n",
    "import sympy\n",
    "\n",
    "from syngular import Field, Ring, QRing, Ideal, TemporarySetting\n",
    "from lips import Particles\n",
    "from lips.algebraic_geometry.tools import lips_covariant_symbols\n",
    "from lips.algebraic_geometry.covariant_ideal import LipsIdeal"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "4b8010da",
   "metadata": {},
   "source": [
    "## Build the ring"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "454c67b1",
   "metadata": {},
   "outputs": [],
   "source": [
    "multiplicity = m = 5\n",
    "oPs = Particles(multiplicity)\n",
    "oPs.make_analytical_d()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "0a4b7a14",
   "metadata": {},
   "outputs": [],
   "source": [
    "# 𝟑, 𝟒, 𝟓 @ 2+3 point\n",
    "abX, bbX, cbX, dbX = sympy.symbols(f\"ab{m-2}, bb{m-2}, cb{m-2}, db{m-2}\")\n",
    "abY, bbY, cbY, dbY = sympy.symbols(f\"ab{m-1}, bb{m-1}, cb{m-1}, db{m-1}\")\n",
    "abZ, bbZ, cbZ, dbZ = sympy.symbols(f\"ab{m}, bb{m}, cb{m}, db{m}\")\n",
    "mt = sympy.symbols(\"mt\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "3b57fec4",
   "metadata": {},
   "outputs": [],
   "source": [
    "oPs[m-2]._r2_sp = numpy.array([[abX, bbX], [cbX, dbX]])\n",
    "oPs[m-2]._r2_sp_to_r2_sp_b()\n",
    "oPs[m-1]._r2_sp = numpy.array([[abY, bbY], [cbY, dbY]])\n",
    "oPs[m-1]._r2_sp_to_r2_sp_b()\n",
    "oPs[m].r2_sp = numpy.array([[abZ, bbZ], [cbZ, dbZ]])  # leg 5 won't be used (for efficiency reasons)\n",
    "oPs[m]._r2_sp_to_r2_sp_b()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "a1bbe889",
   "metadata": {
    "scrolled": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "0, (a1, b1, c1, d1, a2, b2, c2, d2, ab3, bb3, cb3, db3, ab4, bb4, cb4, db4), dp"
      ]
     },
     "execution_count": 5,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "# see S_{scalar-tops}, eq. 2.24 of paper\n",
    "S5 = Ring('0', lips_covariant_symbols(m - 3) + (abX, bbX, cbX, dbX, abY, bbY, cbY, dbY, ), 'dp')  # abZ, bbZ, cbZ, dbZ - explicitly remove 5 from ring\n",
    "S5"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "id": "c51a2323",
   "metadata": {
    "scrolled": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Ideal over Ring\n",
       "    0, (a1, b1, c1, d1, a2, b2, c2, d2, ab3, bb3, cb3, db3, ab4, bb4, cb4, db4), dp\n",
       "generated by\n",
       "    ab3*db3 - ab4*db4 - bb3*cb3 + bb4*cb4"
      ]
     },
     "execution_count": 6,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "JLambda5 = Ideal(S5, [oPs(f\"s_{m-2}-s_{m-1}\"), ])  #  + oPs.total_mom.flatten().tolist() - momentum conservation has been pre-solved\n",
    "JLambda5"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "id": "61d0aac7",
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "0, (a1, b1, c1, d1, a2, b2, c2, d2, ab3, bb3, cb3, db3, ab4, bb4, cb4, db4), dp;\n",
       "ideal i_ = ab3*db3 - ab4*db4 - bb3*cb3 + bb4*cb4;\n",
       "qring q = std(i_)"
      ]
     },
     "execution_count": 7,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "# see R_{scalar-tops}, eq. 2.25 of paper\n",
    "R5 = QRing(JLambda5.ring, JLambda5)\n",
    "R5"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "699c73af",
   "metadata": {},
   "source": [
    "### Build a $\\mathbb{F}_p$ phase space point for further numerical checks"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "id": "33bb1d04",
   "metadata": {
    "scrolled": true
   },
   "outputs": [],
   "source": [
    "oPsFF = Particles(8, field=Field(\"finite field\", 2 ** 31 - 19, 1), seed=0)\n",
    "oPsFF._singular_variety((\"⟨34⟩+[34]\", \"⟨34⟩-⟨56⟩\", \"⟨56⟩+[56]\"), (1, 1, 1), seed=0)\n",
    "oPsFF.mt = - oPsFF(\"⟨34⟩\")\n",
    "oPsFF = oPsFF.cluster([[1, ], [2, ], [3, 4], [5, 6], [7, 8]], massive_fermions=((3, 'u', 1), (4, 'd', 1)))"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "c600c4af",
   "metadata": {},
   "source": [
    "## Primary decompositions"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "id": "fdb0ec7c",
   "metadata": {},
   "outputs": [],
   "source": [
    "# for quickest results use seminumerical_dim_computation=True, nbr_points=0 in test_primality\n",
    "# some checks also complete with the iterated_degbound_computation strategy, \n",
    "# and this may be quicker for simple checks, but it may not terminate for harder cases"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "ee904741",
   "metadata": {},
   "source": [
    "### Decomposition of $\\big\\langle ⟨1|𝟑|𝟓|1⟩, [2|𝟓|𝟒|2] \\big\\rangle$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "id": "7ce70f08",
   "metadata": {
    "code_folding": []
   },
   "outputs": [],
   "source": [
    "I = Ideal(R5, [sympy.expand(oPs(\"⟨1|𝟑|2+𝟑+𝟒|1⟩\")),  # = ⟨1|𝟑|𝟓|1⟩\n",
    "               sympy.expand(oPs(\"[2|1+𝟑+𝟒|𝟒|2]\")),  # = [2|𝟓|𝟒|2]\n",
    "              ])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "id": "1cc69d9f",
   "metadata": {},
   "outputs": [],
   "source": [
    "J = Ideal(R5, [sympy.expand(oPs(\"⟨1|𝟑|2]\")),\n",
    "               sympy.expand(oPs(\"⟨1|𝟒|2]\")),\n",
    "               sympy.expand(oPs(\"⟨1|𝟑|2+𝟑+𝟒|1⟩\")),  # = ⟨1|𝟑|𝟓|1⟩\n",
    "               sympy.expand(oPs(\"[2|1+𝟑+𝟒|𝟒|2]\")),  # = [2|𝟓|𝟒|2]\n",
    "              ], )"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "id": "0218699e",
   "metadata": {},
   "outputs": [],
   "source": [
    "K = Ideal(R5, [sympy.expand(oPs(\"⟨1|𝟑|2+𝟑+𝟒|1⟩\")),  # = ⟨1|𝟑|𝟓|1⟩\n",
    "               sympy.expand(oPs(\"[2|1+𝟑+𝟒|𝟒|2]\")),  # = [2|𝟓|𝟒|2]\n",
    "              ] +\n",
    "          (numpy.vectorize(sympy.expand)(oPs(\"|1+𝟑|2]⟨1|2+𝟑+𝟒|-|1+𝟑+𝟒|2]⟨1|𝟑|\"))).flatten().tolist()  # = |1+𝟑|2]⟨1|𝟓|-|𝟓|2]⟨1|𝟑|\n",
    "         )"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "id": "d95f082a",
   "metadata": {},
   "outputs": [],
   "source": [
    "# prove primary decomposition eq. 2.31\n",
    "assert J.test_primality(verbose=False, seminumerical_dim_computation=True, nbr_points=0)\n",
    "assert K.test_primality(verbose=False, seminumerical_dim_computation=True, nbr_points=0)\n",
    "assert I == J & K and J != K"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "id": "865d32aa",
   "metadata": {},
   "outputs": [],
   "source": [
    "# verify identity eq. 2.32\n",
    "assert numpy.all(oPsFF(\"|𝟓|2]⟨1|𝟑|𝟓|1⟩[2|+|1⟩[2|𝟓|𝟒|2]⟨1|𝟓|\") == oPsFF(\"⟨1|𝟓|2](|𝟓|2]⟨1|𝟑|-|1+𝟑|2]⟨1|𝟓|)\"))"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "196dd216",
   "metadata": {},
   "source": [
    "### Decomposition  of  $\\big\\langle ⟨7|3+4|5+6|7⟩, Δ_{712|34|56}\\big\\rangle$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "id": "a8c4aca3",
   "metadata": {},
   "outputs": [],
   "source": [
    "# from arXiv:2203.17170, eq. 2.34 in this paper"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "id": "32fe1203",
   "metadata": {},
   "outputs": [],
   "source": [
    "I = LipsIdeal(7, (\"⟨7|3+4|5+6|7⟩\", \"Δ_712|34|56\"))\n",
    "J = LipsIdeal(7, (\"⟨7|3+4|5+6|7⟩\", \"Δ_712|34|56\", \"(|3+4|5+6|7⟩-|5+6|3+4|7⟩)(⟨7|5+6|3+4|-⟨7|3+4|5+6|)\", ))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "id": "b33dde0e",
   "metadata": {
    "code_folding": [],
    "scrolled": true
   },
   "outputs": [],
   "source": [
    "# this takes a bit of time, might want to skip it (one-day timeout is very over-generous)\n",
    "with TemporarySetting(\"syngular\", \"TIMEOUT\", 60 * 60 * 24):\n",
    "    assert I == J"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "id": "3a96bffb",
   "metadata": {},
   "outputs": [],
   "source": [
    "K = LipsIdeal(7, (\"Δ_712|34|56\", \"(|3+4|5+6|7⟩-|5+6|3+4|7⟩)\", ))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "id": "78b6ca82",
   "metadata": {
    "scrolled": true
   },
   "outputs": [],
   "source": [
    "# this takes a bit of time, might want to skip it (one-day timeout is very over-generous)\n",
    "with TemporarySetting(\"syngular\", \"TIMEOUT\", 60 * 60 * 24):\n",
    "    assert J / K == K"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "id": "930fc854",
   "metadata": {
    "scrolled": true
   },
   "outputs": [],
   "source": [
    "# this takes 5 min or so\n",
    "assert K.test_primality(verbose=False, seminumerical_dim_computation=True, nbr_points=0, timeout_fpoly=5, timeout_dim=2)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "bfc1b071",
   "metadata": {},
   "source": [
    "### Decomposition  of  $\\big\\langle Δ_{2𝟒|1𝟑|𝟓}, [2|𝟓|𝟒|2] \\big\\rangle$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "id": "12c0a666",
   "metadata": {},
   "outputs": [],
   "source": [
    "# eq. 2.35 of paper"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "id": "076e3f51",
   "metadata": {},
   "outputs": [],
   "source": [
    "I = Ideal(R5, [4 * sympy.expand(oPs(\"Δ_2𝟒|1𝟑|𝟓\")),\n",
    "               sympy.expand(oPs(\"[2|1+𝟑+𝟒|𝟒|2]\")),  # [2|𝟓|𝟒|2]\n",
    "              ])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "id": "30189cc0",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\r",
      "Was irreducible at the chosen point. Continuing test.                    "
     ]
    }
   ],
   "source": [
    "assert I.test_primality(verbose=False, seminumerical_dim_computation=True, nbr_points=0, timeout_fpoly=5, timeout_dim=2, astuple=True) == (True, False)  # primary but not prime"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "id": "ceb9f046",
   "metadata": {},
   "outputs": [],
   "source": [
    "J = Ideal(R5, [4 * sympy.expand(oPs(\"Δ_2𝟒|1𝟑|𝟓\")),\n",
    "               sympy.expand(oPs(\"[2|1+𝟑+𝟒|𝟒|2]\"))] + \n",
    "               (numpy.vectorize(sympy.expand)(oPs(\"(|2+𝟒|1+2+𝟑+𝟒|2]-|1+2+𝟑+𝟒|2+𝟒|2])([2|1+2+𝟑+𝟒|2+𝟒|-[2|2+𝟒|1+2+𝟑+𝟒|)\"))).flatten().tolist()\n",
    "              )"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "id": "dfc8e10f",
   "metadata": {},
   "outputs": [],
   "source": [
    "assert I == J"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 26,
   "id": "02c5f238",
   "metadata": {},
   "outputs": [],
   "source": [
    "rJ = Ideal(R5, [4 * sympy.expand(oPs(\"Δ_2𝟒|1𝟑|𝟓\")), ] +\n",
    "           (numpy.vectorize(sympy.expand)(oPs(\"(|2+𝟒|1+2+𝟑+𝟒|2]-|1+2+𝟑+𝟒|2+𝟒|2])\"))).flatten().tolist()\n",
    "          )"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "id": "54f74cdd",
   "metadata": {},
   "outputs": [],
   "source": [
    "assert sympy.expand(oPs(\"[2|1+𝟑+𝟒|𝟒|2]\")) in rJ"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 28,
   "id": "ed8cc7de",
   "metadata": {},
   "outputs": [],
   "source": [
    "assert J / rJ == rJ"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 29,
   "id": "f36864e0",
   "metadata": {
    "scrolled": true
   },
   "outputs": [],
   "source": [
    "assert rJ.test_primality(verbose=False, seminumerical_dim_computation=True, nbr_points=0, timeout_fpoly=5, timeout_dim=2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 30,
   "id": "40e8c302",
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Terms(\"\"\"+(7/3m_t(([2|𝟓|2+𝟒|-[2|2+𝟒|𝟓|)@(|2]⟨𝟑|1+𝟑|𝟒]+|𝟒]⟨𝟑|𝟓|2])))/([2|𝟒|𝟓|2]⟨1|𝟓|2])\n",
       "+('21435', True, '+')\"\"\")"
      ]
     },
     "execution_count": 30,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "# eq. 2.36 - see also https://gdelaurentis.github.io/antares-results/antares_results/ttH/qqttH/pm/coeffs/tri13x24xm0m.html\n",
    "from antares.terms.terms import Terms\n",
    "Terms(\"\"\"\n",
    "+(7/3m_t(([2|𝟓|2+𝟒|-[2|2+𝟒|𝟓|)@(|2]⟨𝟑|1+𝟑|𝟒]+|𝟒]⟨𝟑|𝟓|2])))/([2|𝟒|𝟓|2]⟨1|𝟓|2])\n",
    "+('21435', True, '+')\n",
    "\"\"\")"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "ea7ebcd7",
   "metadata": {},
   "source": [
    "### Decomposition  of  $\\big\\langle Δ_{12|3|45}, Δ_{12|3|4|5} \\big\\rangle$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 31,
   "id": "5d9e9e48",
   "metadata": {},
   "outputs": [],
   "source": [
    "# From here on bold font is assumed (and dropped) for 3, 4, 5"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 32,
   "id": "525a5ebe",
   "metadata": {},
   "outputs": [],
   "source": [
    "# eq. 2.40 - 2.41\n",
    "assert oPsFF(\"s_12 Δ_12|3|4|5 - Δ_53|12|4 Δ_12|3|45 + (s12 tr(3|4) / 2 - tr(1+2|3) tr(1+2|4) / 4)^2\")\n",
    "assert oPsFF(\"s_3 Δ_12|3|4|5 - Δ_512|3|4 Δ_12|3|45 + (s_3 tr(1+2|4) / 2 - tr(3|4) tr(1+2|3) / 4)^2\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 33,
   "id": "68e954b1",
   "metadata": {
    "code_folding": [],
    "scrolled": true
   },
   "outputs": [],
   "source": [
    "I = Ideal(R5, [sympy.expand(4 * oPs(\"Δ_12|3|4|5\")),\n",
    "               sympy.expand(4 * oPs(\"Δ_12|3|45\"))], )"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 34,
   "id": "02292e93",
   "metadata": {
    "scrolled": true
   },
   "outputs": [],
   "source": [
    "J = Ideal(R5, [sympy.expand(4 * oPs(\"Δ_12|3|4|5\")),\n",
    "               sympy.expand(4 * oPs(\"Δ_12|3|45\")),\n",
    "               sympy.expand(16 * oPs(\"(s12tr(3|4)/2-tr(1+2|3)tr(1+2|4)/4)^2\")),\n",
    "               sympy.expand(16 * oPs(\"(s_3tr(1+2|4)/2-tr(3|4)tr(1+2|3)/4)^2\"))], )"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 35,
   "id": "68edf865",
   "metadata": {},
   "outputs": [],
   "source": [
    "rJ = Ideal(R5, [sympy.expand(4 * oPs(\"Δ_12|3|45\")),\n",
    "                sympy.expand(4 * oPs(\"(s12tr(3|4)/2-tr(1+2|3)tr(1+2|4)/4)\")),\n",
    "                sympy.expand(4 * oPs(\"(s_3tr(1+2|4)/2-tr(3|4)tr(1+2|3)/4)\"))], )"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 36,
   "id": "bf762a89",
   "metadata": {},
   "outputs": [],
   "source": [
    "assert sympy.expand(4 * oPs(\"Δ_12|3|4|5\")) in rJ\n",
    "assert I == J\n",
    "assert J / rJ == rJ"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 37,
   "id": "0d91272f",
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\r",
      "Was irreducible at the chosen point. Continuing test.                    "
     ]
    }
   ],
   "source": [
    "# this takes a bit of time\n",
    "assert rJ.test_primality(verbose=False, seminumerical_dim_computation=True, nbr_points=0, timeout_fpoly=5)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "35cc01f8",
   "metadata": {},
   "source": [
    "### Decomposition  of  $\\big\\langle Δ_{12|3|4|5}, Δ_{12|34|5} \\big\\rangle$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 38,
   "id": "eff5e4b8",
   "metadata": {},
   "outputs": [],
   "source": [
    "# eq. 2.44\n",
    "assert oPsFF(\"4Δ_12|3|4|5 - (s_34 - 4s_3) Δ_12|34|5 + s_34tr(1+2|3-4)^2/4\") == 0"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 39,
   "id": "d2451674",
   "metadata": {
    "code_folding": []
   },
   "outputs": [],
   "source": [
    "I = Ideal(R5, [sympy.expand(4 * oPs(\"Δ_12|3|4|5\")),\n",
    "               sympy.expand(4 * oPs(\"Δ_12|34|5\"))], )"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 40,
   "id": "8a0d2a60",
   "metadata": {},
   "outputs": [],
   "source": [
    "J = Ideal(R5, [sympy.expand(4 * oPs(\"s_34\")),\n",
    "               sympy.expand(4 * oPs(\"tr(1+2|3+4)^2\")),\n",
    "              ], )"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 41,
   "id": "c2fa2a04",
   "metadata": {},
   "outputs": [],
   "source": [
    "rJ = Ideal(R5, [sympy.expand(4 * oPs(\"s_34\")),\n",
    "                sympy.expand(4 * oPs(\"tr(1+2|3+4)\")),\n",
    "               ], )"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 42,
   "id": "cf5e543f",
   "metadata": {},
   "outputs": [],
   "source": [
    "K = Ideal(R5, [sympy.expand(4 * oPs(\"Δ_12|34|5\")),\n",
    "               sympy.expand(4 * oPs(\"tr(1+2|3-4)^2\")),\n",
    "              ], )"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 43,
   "id": "46a949f3",
   "metadata": {
    "code_folding": [
     0
    ]
   },
   "outputs": [],
   "source": [
    "rK = Ideal(R5, [sympy.expand(4 * oPs(\"Δ_12|34|5\")),\n",
    "                sympy.expand(4 * oPs(\"tr(1+2|3-4)\")),\n",
    "               ], )"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 44,
   "id": "2de449b1",
   "metadata": {},
   "outputs": [],
   "source": [
    "assert I == J & K"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 45,
   "id": "78c52d08",
   "metadata": {
    "scrolled": true
   },
   "outputs": [],
   "source": [
    "assert rJ.test_primality(verbose=False, seminumerical_dim_computation=True, timeout_fpoly=5, nbr_points=0)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 46,
   "id": "c404b615",
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\r",
      "Was irreducible at the chosen point. Continuing test.                    "
     ]
    }
   ],
   "source": [
    "assert rK.test_primality(verbose=False, seminumerical_dim_computation=True, timeout_fpoly=5, nbr_points=0)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "9e69d45d",
   "metadata": {},
   "source": [
    "### Decomposition  of  $\\big\\langle Δ_{12|3|45}, s_{123}-s_{3} \\big\\rangle$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 47,
   "id": "d79d6738",
   "metadata": {},
   "outputs": [],
   "source": [
    "# eq. 2.46\n",
    "assert oPsFF(\"4Δ_12|3|45 - (s_123 - s_3) tr(1+2|3) + s_12 (tr(1+2|3) + 4s_3)\") == 0"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 48,
   "id": "0ded26f4",
   "metadata": {},
   "outputs": [],
   "source": [
    "I = Ideal(R5, [sympy.expand(4 * oPs(\"Δ_12|3|45\")),\n",
    "               sympy.expand(4 * oPs(\"(s_123-s_3)\"))], )"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 49,
   "id": "af762715",
   "metadata": {
    "scrolled": true
   },
   "outputs": [],
   "source": [
    "J = Ideal(R5, [sympy.expand(4 * oPs(\"(s_123-s_3)\")),\n",
    "                   sympy.expand(4 * oPs(\"(tr(1+2|3)+4s_3)\"))], )"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 50,
   "id": "1e48b0dc",
   "metadata": {},
   "outputs": [],
   "source": [
    "K = Ideal(R5, [sympy.expand(4 * oPs(\"(s_123-s_3)\")),\n",
    "               sympy.expand(4 * oPs(\"[1|2]\"))], )"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 51,
   "id": "d507693c",
   "metadata": {},
   "outputs": [],
   "source": [
    "L = Ideal(R5, [sympy.expand(4 * oPs(\"(s_123-s_3)\")),\n",
    "               sympy.expand(4 * oPs(\"⟨1|2⟩\"))], )"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 52,
   "id": "923e8294",
   "metadata": {},
   "outputs": [],
   "source": [
    "assert I == J & K & L and J != K and J != L and K != L"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 53,
   "id": "cd0dbe5c",
   "metadata": {},
   "outputs": [],
   "source": [
    "assert J.test_primality(verbose=False, seminumerical_dim_computation=True, timeout_fpoly=5, nbr_points=0)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 54,
   "id": "77ccc75e",
   "metadata": {
    "scrolled": true
   },
   "outputs": [],
   "source": [
    "assert K.test_primality(verbose=False, seminumerical_dim_computation=True, timeout_fpoly=5, nbr_points=0)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 55,
   "id": "97ff366a",
   "metadata": {},
   "outputs": [],
   "source": [
    "assert L.test_primality(verbose=False, seminumerical_dim_computation=True, timeout_fpoly=5, nbr_points=0)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "84b9858f",
   "metadata": {},
   "source": [
    "### Decomposition  of  $\\big\\langle Δ_{123|4|5}, s_{123}-s_{3} \\big\\rangle$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 56,
   "id": "aff2cefa",
   "metadata": {},
   "outputs": [],
   "source": [
    "I = Ideal(R5, [sympy.expand(4 * oPs(\"Δ_123|4|5\")),\n",
    "               sympy.expand(4 * oPs(\"(s_123-s_4)\"))], )"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 57,
   "id": "f5c1cda4",
   "metadata": {},
   "outputs": [],
   "source": [
    "J = Ideal(R5, [sympy.expand(4 * oPs(\"s_1234\")),  # i.e. s_5\n",
    "               sympy.expand(4 * oPs(\"(s_123-s_4)\")),\n",
    "              ], )"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 58,
   "id": "a395a4bd",
   "metadata": {
    "scrolled": true
   },
   "outputs": [],
   "source": [
    "K = Ideal(R5, [sympy.expand(4 * oPs(\"(s_123-s_4)\")),\n",
    "               sympy.expand(4 * oPs(\"-tr(1+2+3+4|4)+4s_4\")),  # i.e.: tr(5|4)+4s_4\n",
    "              ], )"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 59,
   "id": "4f88cc88",
   "metadata": {
    "scrolled": true
   },
   "outputs": [],
   "source": [
    "assert J.test_primality(verbose=False)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 60,
   "id": "5609bb95",
   "metadata": {
    "scrolled": true
   },
   "outputs": [],
   "source": [
    "assert K.test_primality(verbose=False)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 61,
   "id": "28f40cee",
   "metadata": {},
   "outputs": [],
   "source": [
    "assert I == J & K"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "cb7a86f7",
   "metadata": {},
   "source": [
    "### Decomposition  of  $\\big\\langle ⟨1|3|2], Δ_{12|3|4|5} \\big\\rangle$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 62,
   "id": "710c53e2",
   "metadata": {
    "scrolled": false
   },
   "outputs": [],
   "source": [
    "I = Ideal(R5, [sympy.expand(4 * oPs(\"⟨1|3|2]\")), \n",
    "               sympy.expand(4 * oPs(\"Δ_12|3|4|5\"))], )"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 63,
   "id": "c08257b6",
   "metadata": {
    "scrolled": true
   },
   "outputs": [],
   "source": [
    "J = Ideal(R5, [sympy.expand(4 * oPs(\"⟨1|3|2]\")),\n",
    "               sympy.expand(4 * oPs(\"⟨1|4|2]\")),\n",
    "               sympy.expand(4 * oPs(\"⟨1|3|2+3+4|1⟩\")),  # ⟨1|3|5|1⟩\n",
    "               sympy.expand(4 * oPs(\"[2|1+3+4|3|2]\")),  # [2|5|3|2]\n",
    "              ], )"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 64,
   "id": "7f3556bd",
   "metadata": {},
   "outputs": [],
   "source": [
    "K = Ideal(R5, [sympy.expand(4 * oPs(\"⟨1|3|2]\"))] + \n",
    "          (numpy.vectorize(sympy.expand)(4 * oPs(\"|1|2|3|4|3|-|1|3|1|4|3|+|1|3|3|4|1+2|-|3|2|3|4|1+2|\"))).flatten().tolist(),\n",
    "         )"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 65,
   "id": "7df7ef09",
   "metadata": {},
   "outputs": [],
   "source": [
    "assert I == J & K"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 66,
   "id": "a30fb4f0",
   "metadata": {
    "scrolled": true
   },
   "outputs": [],
   "source": [
    "assert J.test_primality()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 67,
   "id": "d671bdda",
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\r",
      "Was irreducible at the chosen point. Continuing test.                    "
     ]
    }
   ],
   "source": [
    "assert K.test_primality(verbose=False, seminumerical_dim_computation=True, timeout_fpoly=5, nbr_points=0)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 68,
   "id": "c2d7f924",
   "metadata": {},
   "outputs": [],
   "source": [
    "# for example used in https://gdelaurentis.github.io/antares-results/antares_results/ttH/qqttH/pm/coeffs/tri12x3x00m.html"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "ec3da5cd",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.12"
  },
  "toc": {
   "base_numbering": 1,
   "nav_menu": {},
   "number_sections": true,
   "sideBar": true,
   "skip_h1_title": true,
   "title_cell": "Table of Contents",
   "title_sidebar": "Contents",
   "toc_cell": false,
   "toc_position": {},
   "toc_section_display": true,
   "toc_window_display": false
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> qbqttbH.f <==
      program qbqttbH
      implicit none
      include 'types.f'
      include 'mxpart.f'
      include 'mcfmnotation.f'
      include 'nflav.f'
      include 'ttHlabels.f'
      include 'weyl.f'
      include 'zabstrings.f'
      integer h1,h3,h4,j,nu
      real(dp)::p1true(4),p2true(4),p3true(4),p4true(4),p5true(4),scale,
     & pmcfm(mxpart,4),fac,mt,mh,tmp,p(mxpart,4)
      complex(dp):: coeffs(2:4,40),rat,amplo,ampct,chkcoeffs(2:4,40),
     & chkrat,chklo,chkct,p1(4),p2(4),p3(4),p4(4),p5(4)

! Set some flags
      mcfmnotation=.true.
      weyl=.true.     

! Set up checking point 
      include 'kinpoint_ggttH.f'
      p(1:5,:)=pmcfm(1:5,:)
      nflav=5

! fill zab spinor strings
      call zabfill(p,mt,za,zb,zab,zba,zaba,zbab)

! compute comparison values for the point h3=h4=h1=+1
      h1=1; h3=1; h4=1
      call newcoeffs_irsub(p,mt,h1,h3,h4,coeffs,rat,ampct,amplo)
      
      call checkcoeffs(chkcoeffs,chkrat,chklo,chkct)

      write(6,*)
      call print(' d3x12x4xm00m',coeffs(4,ibox3x12x4xm00m) ,chkcoeffs(4,ibox3x12x4xm00m))
      call print(' d3x4x12xm0mm',coeffs(4,ibox3x4x12xm0mm) ,chkcoeffs(4,ibox3x4x12xm0mm))
      call print(' d4x3x12xm0mm',coeffs(4,ibox4x3x12xm0mm) ,chkcoeffs(4,ibox4x3x12xm0mm))
      call print(' d4x2x1xm000 ',coeffs(4,ibox4x2x1xm000)  ,chkcoeffs(4,ibox4x2x1xm000))
      call print(' d4x1x2xm000 ',coeffs(4,ibox4x1x2xm000)  ,chkcoeffs(4,ibox4x1x2xm000))
      call print(' d3x1x2xm000 ',coeffs(4,ibox3x1x2xm000)  ,chkcoeffs(4,ibox3x1x2xm000))
      call print(' d3x2x1xm000 ',coeffs(4,ibox3x2x1xm000)  ,chkcoeffs(4,ibox3x2x1xm000))
      call print(' d3x1x24xm00m',coeffs(4,ibox3x1x24xm00m) ,chkcoeffs(4,ibox3x1x24xm00m))
      call print(' d3x2x14xm00m',coeffs(4,ibox3x2x14xm00m) ,chkcoeffs(4,ibox3x2x14xm00m))
      call print(' d4x2x13xm00m',coeffs(4,ibox4x2x13xm00m) ,chkcoeffs(4,ibox4x2x13xm00m))
      call print(' d4x1x23xm00m',coeffs(4,ibox4x1x23xm00m) ,chkcoeffs(4,ibox4x1x23xm00m))
      write(6,*)
      call print(' c12x34xmmm  ',coeffs(3,itri12x34xmmm) ,chkcoeffs(3,itri12x34xmmm))
      call print(' c12x3x00m   ',coeffs(3,itri12x3x00m)  ,chkcoeffs(3,itri12x3x00m))
      call print(' c12x4x00m   ',coeffs(3,itri12x4x00m)  ,chkcoeffs(3,itri12x4x00m))
      call print(' c12x3xmm0   ',coeffs(3,itri12x3xmm0)  ,chkcoeffs(3,itri12x3xmm0))
      call print(' c12x4xmm0   ',coeffs(3,itri12x4xmm0)  ,chkcoeffs(3,itri12x4xmm0))
      call print(' c123x4xm0m  ',coeffs(3,itri123x4xm0m) ,chkcoeffs(3,itri123x4xm0m))
      call print(' c124x3xm0m  ',coeffs(3,itri124x3xm0m) ,chkcoeffs(3,itri124x3xm0m))
      call print(' c3x4xm0m    ',coeffs(3,itri3x4xm0m)   ,chkcoeffs(3,itri3x4xm0m))
      call print(' c1x23x00m   ',coeffs(3,itri1x23x00m)  ,chkcoeffs(3,itri1x23x00m))
      call print(' c1x24x00m   ',coeffs(3,itri1x24x00m)  ,chkcoeffs(3,itri1x24x00m))
      call print(' c2x13x00m   ',coeffs(3,itri2x13x00m)  ,chkcoeffs(3,itri2x13x00m))
      call print(' c2x14x00m   ',coeffs(3,itri2x14x00m)  ,chkcoeffs(3,itri2x14x00m))
      call print(' c1x3x00m    ',coeffs(3,itri1x3x00m)   ,chkcoeffs(3,itri1x3x00m))
      call print(' c1x4x00m    ',coeffs(3,itri1x4x00m)   ,chkcoeffs(3,itri1x4x00m))
      call print(' c2x3x00m    ',coeffs(3,itri2x3x00m)   ,chkcoeffs(3,itri2x3x00m))
      call print(' c2x4x00m    ',coeffs(3,itri2x4x00m)   ,chkcoeffs(3,itri2x4x00m))
      call print(' c14x23xm0m  ',coeffs(3,itri14x23xm0m) ,chkcoeffs(3,itri14x23xm0m))
      call print(' c13x24xm0m  ',coeffs(3,itri13x24xm0m) ,chkcoeffs(3,itri13x24xm0m))
      call print(' c1x2x000    ',coeffs(3,itri1x2x000)   ,chkcoeffs(3,itri1x2x000))
      write(6,*)
      call print(' b12xmm      ',coeffs(2,ibub12xmm)  ,chkcoeffs(2,ibub12xmm))
      call print(' b1234xmm    ',coeffs(2,ibub1234xmm),chkcoeffs(2,ibub1234xmm))
      call print(' b123xm0     ',coeffs(2,ibub123xm0) ,chkcoeffs(2,ibub123xm0))
      call print(' b124xm0     ',coeffs(2,ibub124xm0) ,chkcoeffs(2,ibub124xm0))
      call print(' b12x00      ',coeffs(2,ibub12x00)  ,chkcoeffs(2,ibub12x00))
      call print(' b34xmm      ',coeffs(2,ibub34xmm)  ,chkcoeffs(2,ibub34xmm))
      call print(' b13xm0      ',coeffs(2,ibub13xm0)  ,chkcoeffs(2,ibub13xm0))
      call print(' b24xm0      ',coeffs(2,ibub24xm0)  ,chkcoeffs(2,ibub24xm0))
      call print(' b23xm0      ',coeffs(2,ibub23xm0)  ,chkcoeffs(2,ibub23xm0))
      call print(' b14xm0      ',coeffs(2,ibub14xm0)  ,chkcoeffs(2,ibub14xm0))
      call print(' b3xm0       ',coeffs(2,ibub3xm0)   ,chkcoeffs(2,ibub3xm0))
      call print(' rational    ',rat, chkrat)
      write(6,*)
      call print(' amplo       ',amplo,chklo)
      call print(' ampct       ',ampct,chkct)
 
      stop
      end
      
      
      subroutine print(name,xx,yy)
      implicit none
      include 'types.f'
      character*(*) name
      complex(dp):: xx,yy,rat
      
      if (abs(xx)>1.e-12_dp) then
        write(6,88) name,xx,real(xx/yy)
      else
        if (abs(yy)<1.e-12_dp) then
          rat=1._dp
        else
          rat=yy
        endif
        write(6,88) name,xx,real(rat)
      endif
      
      return
      
   88 format(a13,12x,'(',f16.12,',',f16.12,')    ',f12.8)
      end
      


==> slashify.f <==
      module slashify_m
      implicit none
      private
      public slashify

      interface slashify
      module procedure slashify,slashify_qp,slashifyc,slashifyc_qp
      end interface

      contains

      subroutine slashify(p,psl)
      use double_precision
      implicit none
      real(dp)::p(4)
      include 'slashify_inc.f'
      end subroutine slashify

      subroutine slashify_qp(p,psl)
      use quad_precision
      implicit none
      real(dp)::p(4)
      include 'slashify_inc.f'
      end subroutine slashify_qp

      subroutine slashifyc(p,psl)
      use double_precision
      implicit none
      complex(dp)::p(4)
      include 'slashify_inc.f'
      end subroutine slashifyc

      subroutine slashifyc_qp(p,psl)
      use quad_precision
      implicit none
      complex(dp)::p(4)
      include 'slashify_inc.f'
      end subroutine slashifyc_qp

      end module slashify_m

      
      


==> slashify_inc.f <==
!      subroutine slashify(p,psl)
!      use double_precision
      complex(dp)::p0,px,py,pz,psl(4,4)
      logical,save::first=.true.
      include 'mcfmnotation.f'
      include 'weyl.f'
      if (first) then
         first=.false.
         write(6,*) 'slashify:weyl',weyl
         write(6,*) 'slashify:mcfmnotation',mcfmnotation
      endif
      if (mcfmnotation) then
      p0=p(4);px=p(1);py=p(2);pz=p(3)
      else
      p0=p(1);px=p(2);py=p(3);pz=p(4)
      endif      
      psl(:,:)=0

      if (weyl) then
!     non-peskin Weyl representation
!     [     0           0           E + pz       px-%i py ]
!     [                                                    ]
!     [     0           0         px+%i py       E - pz   ]
!     [                                                    ]
!     [    E - pz   -px + %i py        0            0      ]
!     [                                                    ]
!     [  -px-%i py    E + pz            0            0      ]
         psl(1,3)=p0+pz;     psl(1,4)=px-im*py
         psl(2,3)=px+im*py; psl(2,4)=p0-pz
         psl(3,1)=p0-pz;     psl(3,2)=-px+im*py
         psl(4,1)=-px-im*py;  psl(4,2)=p0+pz;
      else
!     [     E           0            - pz       %i py - px ]
!     [                                                    ]
!     [     0           E       (- %i py) - px      pz     ]
!     [                                                    ]
!     [     pz      px - %i py       - E            0      ]
!     [                                                    ]
!     [ %i py + px     - pz           0            - E     ]
      psl(1,1)=+p0;psl(2,2)=+p0;psl(3,3)=-p0;psl(4,4)=-p0
      psl(1,3)=-pz;psl(2,4)=+pz;psl(3,1)=+pz;psl(4,2)=-pz
      psl(1,4)=-px+im*py
      psl(2,3)=-px-im*py
      psl(3,2)=+px-im*py
      psl(4,1)=+px+im*py
      endif
      return
!      end subroutine slashify


==> spinorfunctions.f <==
      module spinorfunctions_generic
!     These are the massive spinor functions ubar and v
!     BjD representation
!       [1 0 0 0 ]        [0  0 0 +1]        [0 0 0 -%i]         [0 0 1 0 ]         [0 0 1 0]
!       [0 1 0 0 ]        [0  0 +1 0]        [0 0 +%i 0]         [0 0 0 -1]         [0 0 0 1]
!Gamma0=[        ] Gamma1=[         ] Gamma2=[         ] Gamma3= [        ]  Gamma5=[       ]
!       [0 0 -1 0]        [0 -1 0 0 ]        [0 +%i 0 0]         [-1 0 0 0]         [1 0 0 0]
!       [0 0  0-1]        [-1 0 0 0 ]        [-%i 0 0 0]         [0 1 0 0 ]         [0 1 0 0]

!Weyl(non-Peskin)representation
!
!       [0 0 1 0]        [0 0  0 -1]        [0 0 0  %i]        [0 0 -1 0]        [1 0 0 0 ]
!       [0 0 0 1]        [0 0 -1  0]        [0 0 -%i 0]        [0 0 0 +1]        [0 1 0 0 ]
!Gamma0=[       ] Gamma1=[         ] Gamma2=[         ] Gamma3=[        ] Gamma5=[        ]
!       [1 0 0 0]        [0 1  0  0]        [0 -%i 0 0]        [1 0  0 0]        [0 0 -1 0]
!       [0 1 0 0]        [1 0  0  0]        [%i 0 0  0]        [0 -1 0 0]        [0 0 0 -1]

      implicit none
      private
      public ubar,vl,pol_mless

      interface ubar
      module procedure ubar,ubar_qp
      end interface
       
      interface vl
      module procedure vl,vl_qp
      end interface
       
      interface pol_mless
      module procedure pol_mless,pol_mless_qp
      end interface

      contains

      subroutine ubar(p,m,i,f)
      use double_precision
      include 'ubar_inc.f'
      return
      end subroutine ubar

      subroutine ubar_qp(p,m,i,f)
      use quad_precision
      include 'ubar_inc.f'
      return
      end subroutine ubar_qp

      subroutine vl(p,m,i,f)
      use double_precision
      include 'vl_inc.f'
      return
      end subroutine vl

      subroutine vl_qp(p,m,i,f)
      use quad_precision
      include 'vl_inc.f'
      return
      end subroutine vl_qp

!       massless vector polarization  subroutine

      subroutine pol_mless(p,i,f)
      use double_precision
      implicit none
      include 'pol_mless_inc.f'
      end subroutine pol_mless
      
      subroutine pol_mless_qp(p,i,f)
      use quad_precision
      implicit none
      include 'pol_mless_inc.f'
      end subroutine pol_mless_qp

      end module spinorfunctions_generic


==> spinorzero_generic.f <==
!     These are the massive spinor functions ubar and v
!     BjD representation
!       [1 0 0 0 ]        [0  0 0 +1]        [0 0 0 -%i]         [0 0 1 0 ]         [0 0 1 0]
!       [0 1 0 0 ]        [0  0 +1 0]        [0 0 +%i 0]         [0 0 0 -1]         [0 0 0 1]
!Gamma0=[        ] Gamma1=[         ] Gamma2=[         ] Gamma3= [        ]  Gamma5=[       ]
!       [0 0 -1 0]        [0 -1 0 0 ]        [0 +%i 0 0]         [-1 0 0 0]         [1 0 0 0]
!       [0 0  0-1]        [-1 0 0 0 ]        [-%i 0 0 0]         [0 1 0 0 ]         [0 1 0 0]

!Weyl(non-Peskin)representation
!
!       [0 0 1 0]        [0 0  0 -1]        [0 0 0  %i]        [0 0 -1 0]        [1 0 0 0 ]
!       [0 0 0 1]        [0 0 -1  0]        [0 0 -%i 0]        [0 0 0 +1]        [0 1 0 0 ]
!Gamma0=[       ] Gamma1=[         ] Gamma2=[         ] Gamma3=[        ] Gamma5=[        ]
!       [1 0 0 0]        [0 1  0  0]        [0 -%i 0 0]        [1 0  0 0]        [0 0 -1 0]
!       [0 1 0 0]        [1 0  0  0]        [%i 0 0  0]        [0 -1 0 0]        [0 0 0 -1]

      module spinorzero_generic
      private
      public vspinorzero,ubarspinorzero,uspinorzero

      interface vspinorzero
      module procedure vspinorzero,vspinorzero_qp
      end interface

      interface ubarspinorzero
      module procedure ubarspinorzero,ubarspinorzero_qp
      end interface

      interface uspinorzero
      module procedure uspinorzero,uspinorzero_qp
      end interface

      contains
      subroutine vspinorzero(p,i,f)
      use double_precision
      implicit none
      include 'vspinorzero_inc.f'
      return
      end subroutine vspinorzero

      subroutine vspinorzero_qp(p,i,f)
      use quad_precision
      implicit none
      include 'vspinorzero_inc.f'
      return
      end subroutine vspinorzero_qp

!-----subroutine for massless ubar spinor BjD
      subroutine ubarspinorzero(p,i,f)
      use double_precision
      implicit none
      include 'ubarspinorzero_inc.f'
      return
      end subroutine ubarspinorzero

      subroutine ubarspinorzero_qp(p,i,f)
      use quad_precision
      implicit none
      include 'ubarspinorzero_inc.f'
      return
      end subroutine ubarspinorzero_qp

!-----subroutine for massless u spinor BjD
      subroutine uspinorzero(p,i,f)
      use double_precision
      implicit none
      include 'uspinorzero_inc.f'
      return
      end subroutine uspinorzero

      subroutine uspinorzero_qp(p,i,f)
      use quad_precision
      implicit none
      include 'uspinorzero_inc.f'
      return
      end subroutine uspinorzero_qp

      end module spinorzero_generic


==> swapxz.f <==

      logical:: swapxz
      common/swapxz/swapxz
!$omp threadprivate(/swapxz/)


==> triangle_irsub.f <==
      subroutine triangle_irsub(p,amplo,c1x2,c1x3,c1x4,c2x3,c2x4,c3x4)
      use double_precision
      use dotc_generic
      implicit none
      include 'mxpart.f'
      complex(dp):: amplo,p1(4),p2(4),p3(4),p4(4),
     & c1x2,c1x3,c1x4,c2x3,c2x4,c3x4
      real(dp):: s12,st13,st23,st14,st24,st34,p(mxpart,4)
      integer, parameter::i1=1,i2=2,i3=3,i4=4

      p1(:)=cmplx(p(i1,:),0.,kind=dp)
      p2(:)=cmplx(p(i2,:),0.,kind=dp)
      p3(:)=cmplx(p(i3,:),0.,kind=dp)
      p4(:)=cmplx(p(i4,:),0.,kind=dp)

      s12=2*dotc(p1,p2);st34=2*dotc(p3,p4)
      st13=2*dotc(p1,p3);st14=2*dotc(p1,p4)
      st23=2*dotc(p2,p3);st24=2*dotc(p2,p4)
      c1x2=+amplo*s12/xn
      c1x3=-amplo*st13*(xn-2._dp/xn)
      c1x4=-amplo*st14*2/xn
      c2x3=-amplo*st23*2/xn
      c2x4=-amplo*st24*(xn-2._dp/xn)
      c3x4=+amplo*st34/xn
      return
      end subroutine triangle_irsub



==> ttHlabels.f <==
      integer, parameter:: 
     & ibub12xmm=1,ibub1234xmm=2,ibub123xm0=3,ibub12x00=4,
     & ibub124xm0=5,ibub34xmm=6,ibub23xm0=7,ibub13xm0=8,
     & ibub24xm0=9,ibub14xm0=10,ibub3xm0=11,
     & itri12x34xmmm=1,itri12x3x00m=2,itri12x3xmm0=3,itri12x4x00m=4,
     & itri12x4xmm0=5,itri123x4xm0m=6,itri3x4xm0m=7,itri124x3xm0m=8,
     & itri2x3x00m=9,itri1x23x00m=10,itri1x2x000=11,itri1x3x00m=12,
     & itri2x13x00m=13,itri2x4x00m=14,itri1x24x00m=15,itri1x4x00m=16,
     & itri2x14x00m=17,itri13x24xm0m=18,itri14x23xm0m=19,
     & ibox4x3x12xm0mm=1,ibox3x4x12xm0mm=2,ibox3x12x4xm00m=3,
     & ibox3x2x1xm000=4,ibox3x1x2xm000=5,ibox4x2x1xm000=6,
     & ibox4x1x2xm000=7,ibox4x2x13xm00m=8,ibox3x1x24xm00m=9,
     & ibox3x2x14xm00m=10,ibox4x1x23xm00m=11


==> ttHrat.f <==
      subroutine ttHrat(p,i1,i2,i3,i4,h1,h3,h4,mt,
     & za,zb,zab,zba,zaba,zbab,res)
      use double_precision
      use dotc_generic
      implicit none
      include 'mxpart.f'
      integer:: i1,i2,i3,i4,h1,h3,h4,hh3,hh4
      complex(dp) :: res,p1(4),p2(4),p3(4),p4(4),
     & za(4,2,4,2),zb(4,2,4,2),
     & zab(4,2,3:5,4,2),zba(4,2,3:5,4,2),
     & zaba(4,2,3:5,3:5,4,2),zbab(4,2,3:5,3:5,4,2),
     & za12,za24,za14,za31,za32,za34,zb12,zb31,zb32,
     & zb24,zb14,zb34,
     & zab231,zab241,zab234,zab341,zab342,
     & zba134,zba234,zba342,
     & zaba1342,zbab1342,zaba2342,zbab1341
      real(dp):: mt,mt2,s12,s12mmt2,s34,
     & st13,st14,st23,st24,st123,st124,s123,s124,
     & p(mxpart,4),
     & st34,st12D3,st12D4,st12D34,
     & Gram12x34,Gram12x3,Gram12x4
      p1(:)=cmplx(p(i1,:),kind=dp)
      p2(:)=cmplx(p(i2,:),kind=dp)
      p3(:)=cmplx(p(i3,:),kind=dp)
      p4(:)=cmplx(p(i4,:),kind=dp)
      

      hh3=(h3+3)/2
      hh4=(h4+3)/2
      mt2=mt**2
      s12=2*dotc(p1,p2)
      s12mmt2=s12-mt2
      st13=2*dotc(p1,p3); st14=2*dotc(p1,p4)
      st23=2*dotc(p2,p3); st24=2*dotc(p2,p4)
      st123=s12+st13+st23; s123=st123+mt2
      st124=s12+st14+st24; s124=st124+mt2
      
      st12D3=st13+st23; st12D4=st14+st24
      st12D34=st12D3+st12D4
      st34=2*dotc(p3,p4)
      s34=st34+2*mt2

      Gram12x34 = st12D34**2/4._dp-s12*s34
      Gram12x3 = st12D3**2/4._dp-mt2*s12
      Gram12x4 = st12D4**2/4._dp-mt2*s12
      za12  = za(i1,1,i2,2) 
      za24  = za(i2,1,i4,hh4) 
      za14  = za(i1,1,i4,hh4) 
      za31  = za(i3,hh3,i1,2) 
      za32  = za(i3,hh3,i2,2) 
      za34  = za(i3,hh3,i4,hh4) 

      zb12  = zb(i1,2,i2,1)  
      zb31  = zb(i3,hh3,i1,1)  
      zb32  = zb(i3,hh3,i2,1)  
      zb24  = zb(i2,2,i4,hh4)  
      zb14  = zb(i1,2,i4,hh4)  
      zb34  = zb(i3,hh3,i4,hh4)  
      zab231= zab(i2,1,i3,i1,1)
      zab241= zab(i2,1,i4,i1,1)
      zab234= zab(i2,1,i3,i4,hh4)
      zab341= zab(i3,hh3,i4,i1,1)
      zab342= zab(i3,hh3,i4,i2,1)
      zba134= zba(i1,2,i3,i4,hh4)
      zba234= zba(i2,2,i3,i4,hh4)
      zba342= zba(i3,hh3,i4,i2,2)

      zaba1342=zaba(i1,1,i3,i4,i2,2)
      zaba2342=zaba(i2,1,i3,i4,i2,2)

      zbab1341=zbab(i1,2,i3,i4,i1,1)
      zbab1342=zbab(i1,2,i3,i4,i2,1)
      
      include 'ttHrat_inc.f'

      return        
      end                        


==> ttHrat_inc.f <==
      res=
     & +mt*(
     & -8._dp/3*st23*zb31*za24
     & -8._dp/3*st14*zb31*za24
     & +8._dp/3*zab231*zb32*za24
     & +8._dp/3*mt2*zb31*za24
     & +8._dp/3*zab241*za14*zb31)/(za12*zb12*st123**2)
      res=res
     & +mt*(
     & -8._dp/3*zab341*zab234
     & -8._dp/3*st34*zb14*za32)/(za12*zb12*st123**2)
      res=res
     & +zb34*mt2*(8._dp/3*zab231
     & +8._dp/3*zab241)/(za12*zb12*st123**2)

      res=res
     & +mt*(
     & -8._dp/3*st23*zb31*za24
     & -8._dp/3*st14*zb31*za24
     & -8._dp/3*zba134*zba342
     & +8._dp/3*zab231*zb32*za24
     & -8._dp/3*st34*zb31*za24
     & +8._dp/3*zab241*za14*zb31)/(za12*zb12*st124**2)
      res=res
     & +(
     & +8._dp/3*mt2*zb14*za32*mt)/(za12*zb12*st124**2)
      res=res
     & +zb34*mt2*(
     & -8._dp/3*zab231
     & -8._dp/3*zab241)/(za12*zb12*st124**2)

      res=res
     & +mt*st12D34*(
     & -st13*zb31*za24
     & -zb31*za12*zba134
     & +st14*zb31*za24
     & -st24*zb31*za24
     & -zab231*zb32*za24
     & -zb12*za24*zba342
     & -2*zab241*za14*zb31)/(za12*zb12*s34*Gram12x34)
      res=res
     & +mt*st12D34*(
     & -zb24*zab241*za32
     & -st23*zb14*za32
     & -st13*zb14*za32
     & +zab234*zb12*za32
     & -st14*zb14*za32
     & +zb14*zab341*za12)/(za12*zb12*s34*Gram12x34)
      res=res
      res=res
     & +(
     & +4*za24*zb31*mt)/(za12*zb12*s34)
      res=res
     & +(
     & +4*zb14*za32*mt)/(za12*zb12*s34)
      res=res
      res=res
     & +mt*(8._dp/3*st23*za24*zb31
     & +8._dp/3*st14*za24*zb31
     & -8._dp/3*zab231*za24*zb32
     & -8._dp/3*mt2*za24*zb31
     & -8._dp/3*za14*zab241*zb31)/(za12**2*zb12**2*st123)
      res=res
     & +mt*(8._dp/3*zab234*zab341
     & +8._dp/3*zb14*za32*st34)/(za12**2*zb12**2*st123)
      res=res
     & +zb34*mt2*(
     & -8._dp/3*zab231
     & -8._dp/3*zab241)/(za12**2*zb12**2*st123)
      res=res
     & +mt*(8._dp/3*st23*za24*zb31
     & +8._dp/3*st14*za24*zb31
     & +8._dp/3*zba342*zba134
     & -8._dp/3*zab231*za24*zb32
     & +8._dp/3*st34*za24*zb31
     & -8._dp/3*za14*zab241*zb31)/(za12**2*zb12**2*st124)
      res=res
     & +(
     & -8._dp/3*zb14*za32*mt2*mt)/(za12**2*zb12**2*st124)
      res=res
     & +zb34*mt2*(8._dp/3*zab231
     & +8._dp/3*zab241)/(za12**2*zb12**2*st124)
      res=res
      res=res
     & +s12mmt2*(
     & -1._dp/3*zb12*za32*za24*st23
     & +2*st23*zab231*za34
     & -7._dp/3*st23*za32*zba134
     & +1._dp/3*st23*zab341*za24
     & -1._dp/3*zb12*zaba2342*za34
     & -2._dp/3*st24*zab231*za34
     & +1._dp/3*zab342*zab231*za24
     & -2._dp/3*zab241*st13*za34
     & -2._dp/3*zab241*za34*mt2
     & +1._dp/3*za12*zbab1341*za34
     & +2._dp/3*zab341*za24*mt2
     & +2._dp/3*zab341*za24*st13
     & -1._dp/3*za12*zab341*zba134
     & +2*zab231*za34*mt2
     & +2*zab231*st13*za34
     & -1._dp/3*zb12*za32*za24*mt2
     & -2*zb12*za32*za24*st13
     & +5._dp/3*zb12*zab231*za31*za24
     & -7._dp/3*za32*zba134*mt2
     & -2*za32*st13*zba134
     & -1._dp/3*zab231*za31*zba134)/(za12*zb12*Gram12x3*s123)
      res=res
     & +s12mmt2*(
     & -1._dp/3*zb34*zab231*zb12
     & +1._dp/3*zb14*st23*zb31
     & +1._dp/3*zb14*st13*zb31)/(zb12*Gram12x3*s123)
      res=res
     & +(1._dp/3*zb12*za32*za24*st23
     & -3._dp/4*st23*zab231*za34
     & +3._dp/2*st23*za32*zba134
     & -5._dp/3*st23*zab341*za24
     & +1._dp/3*zb12*zaba2342*za34
     & +3._dp/2*st24*zab231*za34
     & +1._dp/6*zab342*zab231*za24
     & +3._dp/2*zab241*st13*za34
     & -2._dp/3*zab241*za34*mt2
     & -7._dp/2*za12*zbab1341*za34
     & -1._dp/2*zab341*st34*za24
     & +35._dp/6*zab341*za24*mt2
     & -3._dp/2*zab341*za24*st13
     & +7._dp/2*za12*zab341*zba134
     & -7._dp/3*st34*zab231*za34
     & +2*zab231*za34*mt2
     & -3._dp/4*zab231*st13*za34
     & -4._dp/3*zb12*st34*za32*za24
     & +7._dp/2*zb12*za32*za24*mt2
     & +2*zb12*za32*za24*st13
     & +4._dp/3*st34*za32*zba134
     & -5._dp/3*zb12*zab231*za31*za24
     & +1._dp/3*za32*st13*zba134
     & +7._dp/6*zab231*za31*zba134)/(za12*zb12*Gram12x3)
      res=res
     & +(1._dp/3*za12*zb34*zab231*zb12
     & +3._dp/4*st23*zab231*zb34
     & +3._dp/4*zab231*zb34*st13
     & -1._dp/3*za12*zb14*st23*zb31
     & -1._dp/3*za12*zb14*st13*zb31)/(za12*zb12*Gram12x3)
      res=res
      res=res
     & +s12mmt2*(15._dp/2*st23*zab341*za24
     & -43._dp/6*zb12*zaba2342*za34
     & -1._dp/3*st24*zab241*za34
     & -43._dp/6*st24*zab231*za34
     & -1._dp/3*zb12*st24*za32*za24
     & +2._dp/3*zab342*zab241*za24
     & -15._dp/2*zab342*zab231*za24
     & -1._dp/3*zab241*za34*mt2
     & -1._dp/3*zab241*st14*za34
     & +1._dp/3*za12*zbab1341*za34
     & +2._dp/3*zab341*za24*mt2
     & +1._dp/3*zab341*st14*za24
     & -43._dp/6*zab341*za24*st13
     & +1._dp/3*zab341*za14*zab241
     & -1._dp/3*za12*zab341*zba134
     & -43._dp/6*zab231*za34*mt2
     & +15._dp/2*zb12*st34*za32*za24
     & -zb12*za32*za24*mt2
     & -1._dp/3*zb12*za32*st14*za24
     & +47._dp/6*zb12*za32*za24*st13
     & +43._dp/6*za32*zab241*zba234
     & +43._dp/6*zbab1341*za31*za24
     & -47._dp/6*zb12*zab231*za31*za24
     & +43._dp/6*za32*zba134*mt2)/(za12*zb12*Gram12x4*s124)
      res=res
     & +s12mmt2*(1._dp/3*zb34*zab241*zb12
     & +1._dp/3*zb14*st14*zb31
     & +1._dp/3*st24*zb14*zb31)/(zb12*Gram12x4*s124)
      res=res
     & +(11._dp/6*st23*zab341*za24
     & -3._dp/2*zb12*zaba2342*za34
     & +3._dp/4*st24*zab241*za34
     & -3._dp/2*st24*zab231*za34
     & +1._dp/3*zb12*st24*za32*za24
     & -3._dp/2*zab342*zab241*za24
     & -11._dp/6*zab342*zab231*za24
     & +7._dp/3*st34*zab241*za34
     & -1._dp/3*zab241*za34*mt2
     & +3._dp/4*zab241*st14*za34
     & -7._dp/2*za12*zbab1341*za34
     & -7._dp/3*zab341*st34*za24
     & -5._dp/3*zab341*za24*mt2
     & -1._dp/3*zab341*st14*za24
     & -3._dp/2*zab341*za24*st13
     & -7._dp/6*zab341*za14*zab241
     & +7._dp/2*za12*zab341*zba134
     & +1._dp/2*st34*zab231*za34
     & -37._dp/6*zab231*za34*mt2
     & +11._dp/6*zb12*st34*za32*za24
     & +5*zb12*za32*za24*mt2
     & +1._dp/3*zb12*za32*st14*za24
     & -47._dp/6*zb12*za32*za24*st13
     & +3._dp/2*za32*zab241*zba234
     & +3._dp/2*zbab1341*za31*za24
     & +47._dp/6*zb12*zab231*za31*za24)/(za12*zb12*Gram12x4)
      res=res
     & +(
     & -1._dp/3*za12*zb34*zab241*zb12
     & -3._dp/4*zab241*st14*zb34
     & -3._dp/4*st24*zab241*zb34
     & -1._dp/3*za12*zb14*st14*zb31
     & -1._dp/3*za12*st24*zb14*zb31)/(za12*zb12*Gram12x4)
      res=res
      res=res
     & +(
     & -17._dp/6*za12*zab231*zba234*zab341
     & -za12*zab231*zab342*zba134
     & -1._dp/2*za12*zab342*zbab1341*za24
     & +4._dp/3*zab342*zab241*st14*za24
     & +4._dp/3*zab342*st24*zab241*za24
     & -16._dp/3*zab342*zab241*za24*st13
     & -23._dp/6*zab342*st24*zab231*za24
     & +st23*zab231*zab342*za24
     & -10._dp/3*zab342*zab231*za24*st13
     & -23._dp/6*zb12*zab342*zaba2342*za24
     & +7._dp/3*zb12*zaba2342*za34*st23
     & -2*zb12*zaba2342*st13*za34
     & -4._dp/3*zb12*za31*zaba2342*zba134
     & -4._dp/3*zb12*za32*zaba2342*zba234
     & -4._dp/3*zab341*st24**2*za24
     & -31._dp/6*st23*zab341*za24*mt2
     & -st23**2*zab341*za24
     & +23._dp/6*st23*st24*zab341*za24
     & +1._dp/2*st23*st34*zab341*za24
     & -4._dp/3*zab341*st24*st14*za24
     & +1._dp/2*st23*zab341*st14*za24
     & -31._dp/6*zab341*za24*st13*mt2
     & +49._dp/6*zab341*za24*st13**2
     & +29._dp/6*zab341*st24*za24*st13
     & +1._dp/2*zab341*st34*za24*st13
     & +10._dp/3*st23*zab341*za24*st13
     & +1._dp/2*st23*za32*za24*zbab1342
     & -23._dp/6*st23*za31*za24*zbab1341
     & +29._dp/6*za32*za24*st13*zbab1342
     & +4._dp/3*zb12**2*za31*zaba2342*za24
     & -7._dp/3*st23*za32*zba134*mt2
     & -11._dp/6*st23**2*za32*zba134
     & -1._dp/2*st23*st24*za32*zba134
     & -4._dp/3*st23*st34*za32*zba134
     & +23._dp/6*st23*za32*st14*zba134
     & -7._dp/3*za32*st13*zba134*mt2
     & -1._dp/3*za32*st13**2*zba134
     & -29._dp/6*st24*za32*st13*zba134
     & -4._dp/3*st34*za32*st13*zba134
     & -13._dp/6*st23*za32*st13*zba134
     & +23._dp/6*za32*st14*st13*zba134
     & -23._dp/6*zbab1341*za31*za24*st13
     & -4._dp/3*zb12*za32*za24*st23**2
     & -4._dp/3*zb12*za32*za24*st13**2
     & -8._dp/3*za32*za24*zb12*st13*st23
     & -1._dp/2*zb12*zab341*za24*zaba1342
     & -4._dp/3*zb12**2*za32*za24*zaba1342
     & +1._dp/2*st23**2*zab231*za34
     & +7._dp/3*st23*st34*zab231*za34
     & +1._dp/2*zab231*st13**2*za34
     & +7._dp/3*st34*zab231*st13*za34
     & +st23*zab231*st13*za34
     & -23._dp/6*zab341*za14*zab231*st13
     & -13._dp/3*zab241*st13**2*za34
     & -3._dp/2*zab231**2*za31*zba234
     & -3._dp/2*zab231*za31*st13*zba134)/(za12*zb12*Gram12x3*st123)
      res=res
     & +zb31*(
     & -4._dp/3*st23**2*zab234
     & -4._dp/3*zab234*st13**2
     & -8._dp/3*st23*zab234*st13
     & +4._dp/3*za12*zb14*st23**2
     & +4._dp/3*za12*zb14*st13**2
     & +8._dp/3*za12*st13*st23*zb14)/(za12*zb12*Gram12x3*st123)
      res=res
      res=res
     & +(
     & -1._dp/2*za12*zab231*zba234*zab341
     & +1._dp/2*za12*zab231*zab342*zba134
     & -23._dp/6*za12*zab342*zab241*zba134
     & -7._dp/3*za12*zab342*zbab1341*za24
     & -16._dp/3*zab342*zab241*st14*za24
     & -23._dp/6*zab342*st24*zab241*za24
     & -zab342*zab231*za24*mt2
     & +1._dp/2*zab342*st24*zab231*za24
     & -1._dp/2*zab342*st34*zab231*za24
     & +1._dp/2*zab342*zab231*za24*st13
     & +1._dp/2*zb12*zaba2342*st13*za34
     & -7._dp/3*zb12*za14*zaba2342*zab341
     & -1._dp/2*zb12*za31*zaba2342*zba134
     & +37._dp/6*st24*za32*zba134*mt2
     & +7._dp/3*zab341*st24*za24*mt2
     & +17._dp/3*zab341*st24**2*za24
     & +7._dp/3*zab341*st24*st34*za24
     & +7._dp/3*zab341*st14*za24*mt2
     & +1._dp/3*zab341*st14**2*za24
     & +15._dp/2*zab341*st24*st14*za24
     & +7._dp/3*zab341*st34*st14*za24
     & +7._dp/3*st23*zab341*st14*za24
     & -zab341*za24*st13*mt2
     & +5._dp/2*zab341*st24*za24*st13
     & -1._dp/2*zab341*st34*za24*st13
     & -1._dp/2*st23*zab341*za24*st13
     & +13._dp/3*zab341*st14*za24*st13
     & +za32*mt2*za24*zbab1342
     & +zbab1341*za31*za24*mt2
     & -1._dp/2*st24*za32*za24*zbab1342
     & -29._dp/6*zbab1341*st24*za31*za24
     & +1._dp/2*st34*za32*za24*zbab1342
     & +1._dp/2*zbab1341*st34*za31*za24
     & +1._dp/2*st23*za31*za24*zbab1341
     & -13._dp/3*zbab1341*za31*st14*za24
     & -3._dp/2*zb12**2*za31*zaba2342*za24
     & -1._dp/2*st24*za32*st34*zba134
     & +37._dp/6*za32*st14*zba134*mt2
     & +23._dp/6*st24*za32*st14*zba134
     & -1._dp/2*st34*za32*st14*zba134
     & -4._dp/3*zb12*st24**2*za32*za24
     & -4._dp/3*zb12*za32*st14**2*za24
     & -8._dp/3*st24*za32*st14*za24*zb12
     & +3._dp/2*zb12**2*za32*za24*zaba1342
     & +3._dp/2*zab342*za14*zab241**2
     & -1._dp/2*st24**2*zab241*za34
     & -1._dp/2*zab231*za31*za24*zbab1342
     & -7._dp/3*st24*zab241*st34*za34
     & -1._dp/2*zab241*st14**2*za34
     & -st24*zab241*st14*za34
     & -7._dp/3*st34*zab241*st14*za34
     & -23._dp/6*st24*zab241*st13*za34
     & +23._dp/6*zbab1341*za14*za31*zab241
     & +3._dp/2*zab341*za14*zab241*st14
     & -23._dp/6*zab341*za14*zab241*st13)/(za12*zb12*Gram12x4*st124)
      res=res
     & +zb14*(4._dp/3*st14**2*zba342
     & +4._dp/3*st24**2*zba342
     & +8._dp/3*st24*st14*zba342
     & +4._dp/3*za12*st14**2*zb31
     & +4._dp/3*za12*st24**2*zb31
     & +8._dp/3*st24*st14*zb31*za12)/(za12*zb12*Gram12x4*st124)



==> types.f <==

      integer, parameter :: sp = selected_real_kind(6)
      integer, parameter :: dp = selected_real_kind(15)
      integer, parameter :: ex = selected_real_kind(18)
      integer, parameter :: qp = selected_real_kind(33)


==> ubarKS.f <==
!---------Dirac representation
!---------Massive spinors alla Kleiss/Stirling
      module ubarKS_m
      implicit none
      private
      public ubarKS

      interface ubarKS
      module procedure ubarKS,ubarKS_qp
      end interface
       
      contains

      subroutine ubarKS(p,m,eta,i,fm)
      use double_precision
!     caution p and eta are complex
      include 'ubarKS_inc.f'
      end subroutine ubarKS

      subroutine ubarKS_qp(p,m,eta,i,fm)
      use quad_precision
!     caution p and eta are complex
      include 'ubarKS_inc.f'
      end subroutine ubarKS_qp

      end module ubarKS_m




==> ubarKS_inc.f <==
!     subroutine ubarKS(p,m,eta,i,fm)
!     caution p and eta are complex
      use slashify_m
      use spinorzero_generic
      use zprod_generic
      implicit none
      include 'mcfmnotation.f'
      include 'weyl.f'
      complex(dp):: p(4),pf(4),eta(4),
     & bra(4),ketp(4),fm(4),psl(4,4),norm !,zprod
      real(dp):: m,dotpr
      integer:: i
      logical,save::first=.true.
      if (first) then
         write(6,*) 'Calling ubarKS with weyl=',weyl
         write(6,*) 'and mcfmnotation=',mcfmnotation
         first=.false.
      endif   
      if (mcfmnotation) then
         dotpr=real(p(4)*eta(4)-p(1)*eta(1)-p(2)*eta(2)-p(3)*eta(3),kind=dp)
      else
         dotpr=real(p(1)*eta(1)-p(2)*eta(2)-p(3)*eta(3)-p(4)*eta(4),kind=dp)
      endif      
      pf(:)=p(:)-m**2/(2*dotpr)*eta(:)
      call ubarspinorzero(eta,-i,bra)
      call vspinorzero(pf,-i,ketp)
      norm=zprod(bra,ketp)
      call slashify(p,psl)
      fm=(matmul(bra,psl)+m*bra)/norm
      return
!     end subroutine ubarKS


==> ubar_inc.f <==
      use spinorzero_generic
      implicit none
      complex(dp):: p(4)
      real(dp):: m
      integer:: i
      complex(dp):: f(4),Eplusm,rtEplusm,rt2Eplusm
      real(dp)::  p0,px,py,pz
      logical,save::first=.true.
      include 'mcfmnotation.f'
      include 'weyl.f'
      if (first) then
         first=.false.
         write(6,*) 'ubar:weyl',weyl
         write(6,*) 'ubar:m         ',m
      endif
      if (m == 0._dp) then
      call ubarspinorzero(p,i,f)
      return
      endif

      if (mcfmnotation) then
      p0=real(p(4),kind=dp);px=real(p(1),kind=dp);py=real(p(2),kind=dp);pz=real(p(3),kind=dp)
      else
      p0=real(p(1),kind=dp);px=real(p(2),kind=dp);py=real(p(3),kind=dp);pz=real(p(4),kind=dp)
      endif      

      Eplusm=cmplx(p0+m,0,kind=dp)
      rtEplusm=sqrt(Eplusm)
      rt2Eplusm=sqrt(2*Eplusm)
            if (i == +1) then 
         if (weyl) then
           f(1)=(Eplusm-pz)/rt2Eplusm
           f(2)=cmplx(-px,py,kind=dp)/rt2Eplusm
           f(3)=(Eplusm+pz)/rt2Eplusm
           f(4)=-f(2)
          else
           f(1)=rtEplusm
           f(2)=czero
           f(3)=-cmplx(pz,kind=dp)/rtEplusm
           f(4)=-cmplx(px,-py,kind=dp)/rtEplusm
          endif
      elseif (i == -1) then 
         if (weyl) then
           f(1)=-cmplx(px,py,kind=dp)/rt2Eplusm
           f(2)=(Eplusm+pz)/rt2Eplusm
           f(3)=-f(1)
           f(4)=(Eplusm-pz)/rt2Eplusm
          else
           f(1)=czero
           f(2)=rtEplusm
           f(3)=-cmplx(px,py,kind=dp)/rtEplusm
           f(4)=cmplx(pz,0,kind=dp)/rtEplusm
          endif
      endif 


==> ubarspinorzero_inc.f <==
!      subroutine ubarspinorzero(p,i,f)
!      use double_precision
!      implicit none
      include 'mcfmnotation.f'
      include 'weyl.f'
      include 'swapxz.f'
      integer i
      complex(dp):: p(4),f(4),Epluspz,rtEpluspz,rt2Epluspz
      real(dp)::  p0,px,py,pz,tmp
      logical,save::first=.true.
      if (first) then
      first=.false.
      write(6,*) 'ubarspinorzero:mcfmnotation',mcfmnotation
      write(6,*) 'ubarspinorzero:weyl        ',weyl
      write(6,*) 'ubarspinorzero:swapxz      ',swapxz
      endif
      if (mcfmnotation) then
      p0=real(p(4),kind=dp);px=real(p(1),kind=dp);py=real(p(2),kind=dp);pz=real(p(3),kind=dp)
      else
      p0=real(p(1),kind=dp);px=real(p(2),kind=dp);py=real(p(3),kind=dp);pz=real(p(4),kind=dp)
      endif      
      if (swapxz) then
         tmp=px; px=pz; py=-py; pz=tmp
      endif      

      Epluspz=cmplx(p0+pz,0,kind=dp)
      rtEpluspz=sqrt(Epluspz)
      rt2Epluspz=rt2*rtEpluspz
      
      if (abs(Epluspz).gt.1E-8_dp) then 
      if (i == +1) then 
         if (weyl) then
            f(1)=czero
            f(2)=czero
            f(3)=+rtEpluspz
            f(4)=+cmplx(px,-py,kind=dp)/rtEpluspz
         else
            f(1)=+0.5_dp*rt2Epluspz
            f(2)=+cmplx(px,-py,kind=dp)/rt2Epluspz
            f(3)=-f(1)
            f(4)=-f(2)
         endif
      elseif (i == -1) then 
         if (weyl) then
           f(1)=cmplx(px,py,kind=dp)/rtEpluspz
           f(2)=-rtEpluspz
           f(3)=czero
           f(4)=czero
         else
           f(1)=+cmplx(px,py,kind=dp)/rt2Epluspz
           f(2)=-0.5_dp*rt2Epluspz
           f(3)=+f(1)
           f(4)=+f(2)
         endif         
      endif

      else
      if (i == +1) then 
        if (weyl) then
          f(1)=czero
          f(2)=sqrt(2*p0)
          f(3)=czero
          f(4)=czero
        else
          f(1)=czero
          f(2)=+sqrt(p0)
          f(3)=-f(1)
          f(4)=-f(2)
        endif 
      elseif (i == -1) then 
        if (weyl) then
          f(1)=czero
          f(2)=czero
          f(3)=-sqrt(p0)
          f(4)=czero
      else
          f(1)=sqrt(p0)
          f(2)=czero
          f(3)=+f(1)
          f(4)=+f(2)
      endif 
      endif 
      endif 
!      return
!      end subroutine ubarspinorzero


==> uspinorzero_inc.f <==
!      subroutine vspinorzero(p,i,f)
!      use double_precision
!      implicit none
      include 'mcfmnotation.f'
      include 'weyl.f'
      include 'swapxz.f'
      integer i
      complex(dp):: p(4),f(4),Epluspz,rtEpluspz,rt2Epluspz
      real(dp)::  p0,px,py,pz,tmp
      logical,save::first=.true.
      if (first) then
      first=.false.
      write(6,*) 'vspinorzero:mcfmnotation',mcfmnotation
      write(6,*) 'vspinorzero:weyl        ',weyl
      write(6,*) 'vspinorzero:swapxz      ',swapxz
      endif

      if (mcfmnotation) then
      p0=real(p(4));px=real(p(1));py=real(p(2));pz=real(p(3))
      else
      p0=real(p(1));px=real(p(2));py=real(p(3));pz=real(p(4))
      endif      
      if (swapxz) then
         tmp=px; px=pz; py=-py; pz=tmp
      endif      

      Epluspz=cmplx(p0+pz,kind=dp)
      rtEpluspz=sqrt(Epluspz)
      rt2Epluspz=rt2*rtEpluspz
      if (abs(Epluspz).gt.1.E-8_dp) then 
      if (i == +1) then 
         if (weyl) then
           f(1)=rtEpluspz
           f(2)=cmplx(px,py,kind=dp)/rtEpluspz
           f(3)=czero
           f(4)=czero
         else
           f(1)=+0.5_dp*rt2Epluspz
           f(2)=+cmplx(px,py,kind=dp)/rt2Epluspz
           f(3)=+f(1)
           f(4)=+f(2)
         endif 
      elseif (i == -1) then 
         if (weyl) then
           f(1)=czero
           f(2)=czero
           f(3)=cmplx(px,-py,kind=dp)/rtEpluspz
           f(4)=-rtEpluspz
         else
           f(1)=+cmplx(px,-py,kind=dp)/rt2Epluspz
           f(2)=-0.5_dp*rt2Epluspz
           f(3)=-f(1)
           f(4)=-f(2)
         endif 
      else
      if (i == +1) then 
         if (weyl) then
           f(1)=czero
           f(2)=sqrt(2*p0)
           f(3)=czero
           f(4)=czero
        else
           f(1)=czero
           f(2)=sqrt(p0)
           f(3)=+f(1)
           f(4)=+f(2)
        endif 
      elseif (i == -1) then 
        if (weyl) then
           f(1)=czero
           f(3)=-sqrt(2*p0)
           f(2)=czero
           f(4)=czero
        else
          f(1)=-sqrt(p0)
          f(2)=czero
          f(3)=-f(1)
          f(4)=-f(2)
        endif 
      endif 
      endif 
      endif 
!     return
!      end subroutine vspinorzero
         


==> vKS.f <==
!---------Dirac representation
!---------Massive spinors alla Kleiss/Stirling
      module vKS_m
      implicit none
      private
      public vKS

      interface vKS
      module procedure vKS,vKS_qp
      end interface
       
      contains

      subroutine vKS(p,m,eta,i,fm)
      use double_precision
!     caution p and eta are complex
      include 'vKS_inc.f'
      end subroutine vKS

      subroutine vKS_qp(p,m,eta,i,fm)
      use quad_precision
!     caution p and eta are complex
      include 'vKS_inc.f'
      end subroutine vKS_qp

      end module vKS_m




==> vKS_inc.f <==
!      subroutine vKS(p,m,eta,i,fm)
!      use double_precision
!     caution p and eta are complex
      use slashify_m
      use spinorzero_generic
      use zprod_generic
      implicit none
      include 'mcfmnotation.f'
      include 'weyl.f'
      complex(dp):: p(4),pf(4),eta(4),
     & brap(4),ket(4),fm(4),psl(4,4),norm
      real(dp):: m,dotpr
      integer:: i
      logical,save::first=.true.
      if (first) then
         write(6,*) 'Calling vKS with weyl=',weyl
         write(6,*) 'and mcfmnotation=',mcfmnotation
         first=.false.
      endif   
      if (mcfmnotation) then
         dotpr=real(p(4)*eta(4)-p(1)*eta(1)-p(2)*eta(2)-p(3)*eta(3),kind=dp)
      else
         dotpr=real(p(1)*eta(1)-p(2)*eta(2)-p(3)*eta(3)-p(4)*eta(4),kind=dp)
      endif      
      pf(:)=p(:)-m**2/(2*dotpr)*eta(:)
      call vspinorzero(eta,-i,ket)
      call ubarspinorzero(pf,-i,brap)
      norm=zprod(brap,ket)
      call slashify(p,psl)
      fm=(matmul(psl,ket)-m*ket)/norm
      return
!      end subroutine vKS


==> vl_inc.f <==
      use spinorzero_generic
      implicit none
      integer i
      real(dp):: m
      complex(dp):: p(4)
      complex(dp):: f(4),Eplusm,rtEplusm,rt2Eplusm
      real(dp):: p0,px,py,pz
      include 'mcfmnotation.f'
      include 'weyl.f'      

      if (m  ==  0._dp) then
      call vspinorzero(p,i,f)
      return
      endif

      if (mcfmnotation) then
      p0=real(p(4),kind=dp);px=real(p(1),kind=dp);py=real(p(2),kind=dp);pz=real(p(3),kind=dp)
      else
      p0=real(p(1),kind=dp);px=real(p(2),kind=dp);py=real(p(3),kind=dp);pz=real(p(4),kind=dp)
      endif      

      Eplusm =cmplx(p0+m,0,kind=dp)
      rtEplusm=sqrt(Eplusm)
      rt2Eplusm=sqrt(2*Eplusm)

      if (i == +1) then 
         if (weyl) then
           f(1)=cmplx(px,-py,kind=dp)/rt2Eplusm
           f(2)=(Eplusm-pz)/rt2Eplusm
           f(3)=f(1)
           f(4)=-(Eplusm+pz)/rt2Eplusm
         else
           f(1)=cmplx(px,-py,kind=dp)/rtEplusm
           f(2)=cmplx(-pz,0,kind=dp)/rtEplusm
           f(3)=czero
           f(4)=rtEplusm
         endif
      endif

      if (i == -1) then
         if (weyl) then 
           f(1)=-(Eplusm+pz)/rt2Eplusm
           f(2)=-cmplx(px,py,kind=dp)/rt2Eplusm
           f(3)=+(Eplusm-pz)/rt2Eplusm
           f(4)=f(2)
         else
           f(1)=cmplx(-pz,0,kind=dp)/rtEplusm
           f(2)=-cmplx(px,py,kind=dp)/rtEplusm
           f(3)=-rtEplusm
           f(4)=czero
         endif
      endif




==> vspinorzero_inc.f <==
!      subroutine vspinorzero(p,i,f)
!      use double_precision
!      implicit none
      include 'mcfmnotation.f'
      include 'weyl.f'
      include 'swapxz.f'
      integer i
      complex(dp):: p(4),f(4),Epluspz,rtEpluspz,rt2Epluspz
      real(dp)::  p0,px,py,pz,tmp
      logical,save::first=.true.
      if (first) then
        first=.false.
        write(6,*) 'vspinorzero:mcfmnotation',mcfmnotation
        write(6,*) 'vspinorzero:weyl        ',weyl
        write(6,*) 'vspinorzero:swapxz      ',swapxz
      endif

      if (mcfmnotation) then
      p0=real(p(4),kind=dp);px=real(p(1),kind=dp);py=real(p(2),kind=dp);pz=real(p(3),kind=dp)
      else
      p0=real(p(1),kind=dp);px=real(p(2),kind=dp);py=real(p(3),kind=dp);pz=real(p(4),kind=dp)
      endif      
      if (swapxz) then
         tmp=px; px=pz; py=-py; pz=tmp
      endif      

      Epluspz=cmplx(p0+pz,0,kind=dp)
      rtEpluspz=sqrt(Epluspz)
      rt2Epluspz=rt2*rtEpluspz
      if (abs(Epluspz).gt.1.E-8_dp) then 
      if (i == -1) then 
         if (weyl) then
           f(1)=rtEpluspz
           f(2)=cmplx(px,py,kind=dp)/rtEpluspz
           f(3)=czero
           f(4)=czero
         else
           f(1)=+0.5_dp*rt2Epluspz
           f(2)=+cmplx(px,py,kind=dp)/rt2Epluspz
           f(3)=+f(1)
           f(4)=+f(2)
         endif 
      elseif (i == +1) then 
         if (weyl) then
           f(1)=czero
           f(2)=czero
           f(3)=cmplx(px,-py,kind=dp)/rtEpluspz
           f(4)=-rtEpluspz
         else
           f(1)=+cmplx(px,-py,kind=dp)/rt2Epluspz
           f(2)=-0.5_dp*rt2Epluspz
           f(3)=-f(1)
           f(4)=-f(2)
         endif 
      else
      if (i == -1) then 
         if (weyl) then
           f(1)=czero
           f(2)=sqrt(2*p0)
           f(3)=czero
           f(4)=czero
        else
           f(1)=czero
           f(2)=sqrt(p0)
           f(3)=+f(1)
           f(4)=+f(2)
        endif 
      elseif (i == +1) then 
        if (weyl) then
           f(1)=czero
           f(3)=-sqrt(2*p0)
           f(2)=czero
           f(4)=czero
        else
          f(1)=-sqrt(p0)
          f(2)=czero
          f(3)=-f(1)
          f(4)=-f(2)
        endif 
      endif 
      endif 
      endif 
!     return
!      end subroutine vspinorzero
         


==> weyl.f <==
      logical:: weyl
      common/weyl/weyl


==> zabfill.f <==
      subroutine zabfill(p,mt,za,zb,zab,zba,zaba,zbab)
      use double_precision
      use spinorfunctions_generic
      use slashify_m
      use ubarKS_m
      use vKS_m
      use dotc_generic
      implicit none
      include 'mxpart.f'
      integer:: h,j,k,l,n,pol,h1,h2
      complex(dp) :: za(4,2,4,2),zb(4,2,4,2),
     & zab(4,2,3:5,4,2),zba(4,2,3:5,4,2),
     & zaba(4,2,3:5,3:5,4,2),zbab(4,2,3:5,3:5,4,2),
     & p1(4),p2(4),p3(4),p4(4),p5(4),
     & eta3(4),eta4(4),
     & bra(4,4,2),ket(4,4,2),pc(5,4),
     & QuarkString0L,QuarkString0R,QuarkString1L,QuarkString1R,
     & QuarkString2L,QuarkString2R
      real(dp):: p(mxpart,4),mt
!     Introduce lightlike auxiliary vectors
      eta3(1)=+6; eta3(2)=-13; eta3(3)=18; eta3(4)=+23
      eta4(1)=+2; eta4(2)=+6;  eta4(3)=-9; eta4(4)=+11   
      eta3(:)=eta3(:)/10._dp;eta4(:)=eta4(:)/10._dp     
! These are the reference vectors for MassiveQuarksMCFM.ipynb
!      eta3(:)=p(1,:)
!      eta4(:)=p(1,:)
      
      p1(:)=cmplx(p(1,:),kind=dp)
      p2(:)=cmplx(p(2,:),kind=dp)
      p3(:)=cmplx(p(3,:),kind=dp)
      p4(:)=cmplx(p(4,:),kind=dp)
      p5(:)=cmplx(p(5,:),kind=dp)
      pc(1:5,:)=cmplx(p(1:5,:),kind=dp)
      bra(:,:,:)=0
      ket(:,:,:)=0
      do h=1,2
      pol=2*h-3
      call ubarks(p3,mt,eta3,pol,bra(:,3,h))
      call ubarks(p4,mt,eta4,pol,bra(:,4,h))
      call    vks(p3,mt,eta3,pol,ket(:,3,h))
      call    vks(p4,mt,eta4,pol,ket(:,4,h))
! note that ket1m has +1 etc. since we are using v not u
      call vl(p1,zero,pol,ket(:,1,3-h))
      call vl(p2,zero,pol,ket(:,2,3-h))
      call ubar(p1,zero,pol,bra(:,1,h))
      call ubar(p2,zero,pol,bra(:,2,h))
      enddo
      za(:,:,:,:)=0; zb(:,:,:,:)=0;zab(:,:,:,:,:)=0; zba(:,:,:,:,:)=0
      zaba(:,:,:,:,:,:)=0; zbab(:,:,:,:,:,:)=0
      
       
      do h2=1,2
      do k=1,4
      do h1=1,2
      do j=1,4
          za(j,h1,k,h2)=QuarkString0R(bra(:,j,h1),ket(:,k,h2))
          zb(j,h1,k,h2)=QuarkString0L(bra(:,j,h1),ket(:,k,h2))
      do l=3,5
        zab(j,h1,l,k,h2)=QuarkString1L(bra(:,j,h1),pc(l,:),ket(:,k,h2))
        zba(j,h1,l,k,h2)=QuarkString1R(bra(:,j,h1),pc(l,:),ket(:,k,h2))
      do n=l+1,5
      zaba(j,h1,l,n,k,h2)=QuarkString2R(bra(:,j,h1),pc(l,:),pc(n,:),ket(:,k,h2))
      zbab(j,h1,l,n,k,h2)=QuarkString2L(bra(:,j,h1),pc(l,:),pc(n,:),ket(:,k,h2))
      zaba(j,h1,n,l,k,h2)=QuarkString2R(bra(:,j,h1),pc(n,:),pc(l,:),ket(:,k,h2))
      zbab(j,h1,n,l,k,h2)=QuarkString2L(bra(:,j,h1),pc(n,:),pc(l,:),ket(:,k,h2))
      enddo
      enddo
      enddo
      enddo
      enddo
      enddo
      return
      end





      


==> zabstrings.f <==
      complex(dp)::
     & za(4,2,4,2),zb(4,2,4,2),zab(4,2,3:5,4,2),zba(4,2,3:5,4,2),
     & zaba(4,2,3:5,3:5,4,2),zbab(4,2,3:5,3:5,4,2)
      common/zabstrings_com/za,zb,zab,zba,zaba,zbab
!$omp threadprivate(/zabstrings_com/)


==> zprod_generic.f <==
      module zprod_generic
      implicit none
      private
      public zprod

      interface zprod
      module procedure zprod_dp,zprod_qp
      end interface

      contains

      function zprod_dp(e3,e4) result(zprod)
      use double_precision
      implicit none
      complex(dp)::zprod,e3(4),e4(4)
      zprod=e3(1)*e4(1)+e3(2)*e4(2)+e3(3)*e4(3)+e3(4)*e4(4)
      return
      end function zprod_dp

      function zprod_qp(e3,e4) result(zprod)
      use quad_precision
      implicit none
      complex(dp)::zprod,e3(4),e4(4)
      zprod=e3(1)*e4(1)+e3(2)*e4(2)+e3(3)*e4(3)+e3(4)*e4(4)
      return
      end function zprod_qp

      end module zprod_generic

